A Random Persistence Diagram Generator

Topological data analysis (TDA) studies the shape patterns of data. Persistent homology is a widely used method in TDA that summarizes homological features of data at multiple scales and stores them in persistence diagrams (PDs). In this paper, we propose a random persistence diagram generator (RPDG) method that generates a sequence of random PDs from the ones produced by the data. RPDG is underpinned by a model based on pairwise interacting point processes, and a reversible jump Markov chain Monte Carlo (RJ-MCMC) algorithm. A first example, which is based on a synthetic dataset, demonstrates the efficacy of RPDG and provides a comparison with another method for sampling PDs. A second example demonstrates the utility of RPDG to solve a materials science problem given a real dataset of small sample size.

==> Graphics1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "74423a37-ed61-4c31-a629-d01ee5ebdcf1",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "#Author: Austin Lawson\n",
    "#Importing necessary packages and defininf necessary functions\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy import stats\n",
    "%matplotlib inline\n",
    "from scipy.spatial.distance import pdist,cdist\n",
    "from scipy.stats import gaussian_kde\n",
    "from scipy.spatial import Voronoi, voronoi_plot_2d, ConvexHull\n",
    "from collections import defaultdict\n",
    "from shapely.geometry import Polygon,Point\n",
    "from operator import itemgetter\n",
    "import gudhi\n",
    "import scipy\n",
    "from scipy import optimize\n",
    "from scipy.spatial.distance import cdist\n",
    "from sklearn.mixture import GaussianMixture\n",
    "import patsy\n",
    "import statsmodels.api as sm\n",
    "from statsmodels.genmod.families import Poisson\n",
    "    \n",
    "import pandas as pd\n",
    "\n",
    "def Pers(data):\n",
    "    \"\"\"\n",
    "    Streamlines the gudhi process for computing persistence diagrams via Rips Complex\n",
    "    @param data: the pointcloud upon which persistence is to be computed\n",
    "    @output D0,D1: the 0 and 1-dimensional diagrams computed by gudhi\n",
    "    \"\"\"\n",
    "    Complex = gudhi.RipsComplex(data) \n",
    "    tree=Complex.create_simplex_tree(max_dimension=2) \n",
    "    tree.persistence()\n",
    "    D0 = tree.persistence_intervals_in_dimension(0) #0-dim diagram\n",
    "    D1 = tree.persistence_intervals_in_dimension(1) #1-dim diagram\n",
    "    return D0,D1\n",
    "def Trans(D):\n",
    "    \"\"\"\n",
    "    Transforms a (birth,death) diagram into a (birth,pers) diagram where pers = death-birth\n",
    "    @param D: an nx2 array\n",
    "    @output D_out: the transformed diagram\n",
    "    \"\"\"\n",
    "    D_out = D.copy()\n",
    "    D_out[:,1] = D_out[:,1]-D_out[:,0]\n",
    "    return D_out\n",
    "def Untrans(D):\n",
    "    \"\"\"\n",
    "    Transforms a (birth,pers) diagram into a (birth,death) diagram where pers = death-birth\n",
    "    @param D: an nx2 array\n",
    "    @output D_out: the transformed diagram\n",
    "    \"\"\"\n",
    "    D_out = D.copy()\n",
    "    D_out[:,1] = D_out[:,1]+D_out[:,0]\n",
    "    return D_out\n",
    "def make_boundary(win):\n",
    "    \"\"\"\n",
    "    Makes a 4 corner boundary from a list of parameters\n",
    "    @param win: is a quadruple of the form (xmin,xmax,ymin,ymax)\n",
    "    @output boundary: a 4x2 array of rectangle vertices in cyclic order\n",
    "    \"\"\"\n",
    "    b1=win[0]\n",
    "    b2=win[1]\n",
    "    b3=win[2]\n",
    "    b4=win[3]\n",
    "    boundary = np.array([[b1,b3],[b1,b4],[b2,b4],[b2,b3]])\n",
    "    return boundary\n",
    "\n",
    "def voronoi_polygons(voronoi, diameter):\n",
    "    \"\"\"\n",
    "    Generate shapely.geometry.Polygon objects corresponding to the\n",
    "    regions of a scipy.spatial.Voronoi object, in the order of the\n",
    "    input P. The polygons for the infinite regions are large\n",
    "    enough that all P within a distance 'diameter' of a Voronoi\n",
    "    vertex are contained in one of the infinite polygons.\n",
    "    @param voronoi: A Voronoi object from scipy.spatial\n",
    "    @param diameter: A scalar\n",
    "    \"\"\"\n",
    "    centroid = voronoi.points.mean(axis=0)\n",
    "\n",
    "    # Mapping from (input point index, Voronoi point index) to list of\n",
    "    # unit vectors in the directions of the infinite ridges starting\n",
    "    # at the Voronoi point and neighbouring the input point.\n",
    "    ridge_direction = defaultdict(list)\n",
    "    for (p, q), rv in zip(voronoi.ridge_points, voronoi.ridge_vertices):\n",
    "        u, v = sorted(rv)\n",
    "        if u == -1:\n",
    "            # Infinite ridge starting at ridge point with index v,\n",
    "            # equidistant from input P with indexes p and q.\n",
    "            t = voronoi.points[q] - voronoi.points[p] # tangent\n",
    "            n = np.array([-t[1], t[0]]) / np.linalg.norm(t) # normal\n",
    "            midpoint = voronoi.points[[p, q]].mean(axis=0)\n",
    "            direction = np.sign(np.dot(midpoint - centroid, n)) * n\n",
    "            ridge_direction[p, v].append(direction)\n",
    "            ridge_direction[q, v].append(direction)\n",
    "\n",
    "    for i, r in enumerate(voronoi.point_region):\n",
    "        region = voronoi.regions[r]\n",
    "        if -1 not in region:\n",
    "            # Finite region.\n",
    "            yield Polygon(voronoi.vertices[region])\n",
    "            continue\n",
    "        # Infinite region.\n",
    "        inf = region.index(-1)              # Index of vertex at infinity.\n",
    "        j = region[(inf - 1) % len(region)] # Index of previous vertex.\n",
    "        k = region[(inf + 1) % len(region)] # Index of next vertex.\n",
    "        if j == k:\n",
    "            # Region has one Voronoi vertex with two ridges.\n",
    "            dir_j, dir_k = ridge_direction[i, j]\n",
    "        else:\n",
    "            # Region has two Voronoi vertices, each with one ridge.\n",
    "            dir_j, = ridge_direction[i, j]\n",
    "            dir_k, = ridge_direction[i, k]\n",
    "\n",
    "        # Length of ridges needed for the extra edge to lie at least\n",
    "        # 'diameter' away from all Voronoi vertices.\n",
    "        length = 2 * diameter / np.linalg.norm(dir_j + dir_k)\n",
    "\n",
    "        # Polygon consists of finite part plus an extra edge.\n",
    "        finite_part = voronoi.vertices[region[inf + 1:] + region[:inf]]\n",
    "        extra_edge = [voronoi.vertices[j] + dir_j * length,\n",
    "                      voronoi.vertices[k] + dir_k * length]\n",
    "        yield Polygon(np.concatenate((finite_part, extra_edge)))\n",
    "\n",
    "\n",
    "def get_unnormalized_areas(P,boundary):\n",
    "    \"\"\"\n",
    "    This produces a dictionary of areas normalized by the max for each Voronoi cell generated by P of @param P, \n",
    "    restricted to @param boundary\n",
    "    \n",
    "    @param P: an nx2 list of P in the plane\n",
    "    @param boundary: 4x2 list of rectangle vertices in cylcic order (best to just use the make_boundary function to create boundary from a 1-d vector)\n",
    "    @output polys: a dictionary of polygons that are the Voronoi cells where polys[i] is the voronoi cell polygon generated by P[i]\n",
    "    @output areas: a dictionary of areas where areas[i] is the area of the cell generated by P[i]\n",
    "    \"\"\"\n",
    "    V = Voronoi(P,qhull_options=\"Qc\",) #Computes a Voronoi diagram on P P\n",
    "    x, y = boundary.T #get boundary limits\n",
    "    diameter = np.linalg.norm(boundary.ptp(axis=0)) #computes the diameter of the rectangle\n",
    "    boundary_polygon = Polygon(boundary) #creates the boundary rectangle\n",
    "    #initialize the vornoi polygons and areas\n",
    "    polys = {} \n",
    "    areas = {}\n",
    "    k=0\n",
    "    for p in voronoi_polygons(V, diameter): #Get the areas of the voronoi polygons\n",
    "        x, y = zip(*p.intersection(boundary_polygon).exterior.coords)\n",
    "        poly = np.stack([x,y],axis=1)\n",
    "        polys[k] = poly\n",
    "        areas[k] = ConvexHull(poly).volume\n",
    "        k+=1\n",
    "    return polys,areas\n",
    "def get_areas(P,boundary):\n",
    "    \"\"\"\n",
    "    This produces a dictionary of areas normalized by the max for each Voronoi cell generated by P of @param P, \n",
    "    restricted to @param boundary\n",
    "    @param P: an nx2 list of P in the plane\n",
    "    @param boundary: 4x2 list of rectangle vertices in cylcic order (best to just use the make_boundary function to create boundary from a 1-d vector)\n",
    "    @output polys: a dictionary of polygons that are the Voronoi cells where polys[i] is the voronoi cell polygon generated by P[i]\n",
    "    @output aas: a dictionary of areas (normalize by maximum) where areas[i] is the normalized area of the cell generated by P[i]\n",
    "    \"\"\"\n",
    "    V = Voronoi(P,qhull_options=\"Qc\",) #Computes a Voronoi diagram on P P\n",
    "    x, y = boundary.T #get boundary limits\n",
    "    diameter = np.linalg.norm(boundary.ptp(axis=0)) #computes the diameter of the rectangle\n",
    "    boundary_polygon = Polygon(boundary) #creates the boundary rectangle\n",
    "    #initialize the vornoi polygons and areas\n",
    "    polys = {} \n",
    "    areas = {}\n",
    "    k=0\n",
    "    for p in voronoi_polygons(V, diameter): #Get the areas of the voronoi polygons\n",
    "        x, y = zip(*p.intersection(boundary_polygon).exterior.coords)\n",
    "        poly = np.stack([x,y],axis=1)\n",
    "        polys[k] = poly\n",
    "        areas[k] = ConvexHull(poly).volume\n",
    "        k+=1\n",
    "    aas = {k: v/max(areas.values()) for k,v in areas.items()} #normalize by max\n",
    "    return polys,aas\n",
    "\n",
    "def A(x,P,areas):\n",
    "    \"\"\"\n",
    "    for each point pt in the collection of P @param x, compute the normalized area of the voronoi cell where pt lies.\n",
    "    The Voronoi cells are generated by @param P and restricted to @param boundary.\n",
    "    @param x: an nx2 array of P in the plane for which to compute the areas\n",
    "    @param P: an nx2 array of P in the plane\n",
    "    @param areas: a nx1 array of area values associated to P in P\n",
    "    @output: the area of the Voronoi cell in which x lies\n",
    "    \"\"\"\n",
    "    #polys,areas = get_areas(P,boundary)\n",
    "    return itemgetter(*list(np.argmin(cdist(P,x),axis=0)))(areas)\n",
    "#This cell defines functions necessary for using the RPDG\n",
    "def h(x1,x2,theta,r):\n",
    "    \"\"\"\n",
    "    Computes the interaction value between two P given an interaction vector and distance jump vector\n",
    "    @param x1,x2: P between which to compute interaction (both should be 1x2)\n",
    "    @param theta: the interaction values, an nx1 vector\n",
    "    @param r: the distance jump vector, an nx1 vector\n",
    "    @output: the interaction value between x1 and x2\n",
    "    \"\"\"\n",
    "    dist = np.sqrt(np.sum(np.square(x1-x2))) #Compute the distance between x1,x2\n",
    "    loc = np.max(np.where(dist>=r))#find the index loc of r where dist is between r[loc] and r[loc+1]\n",
    "    if loc >= r.shape[0]-1:\n",
    "        return 1\n",
    "    t = theta[loc] #extract the theta value\n",
    "    return np.exp(t)\n",
    "\n",
    "def h_prod(D,theta,r):\n",
    "    \"\"\"\n",
    "    Computes the product of the interactions of P in a set D\n",
    "    @param D: an nx2 set of P in the plane\n",
    "    @param theta: the interaction values (a kx1 array)\n",
    "    @param r: the distance jump vector (a kx1 array)\n",
    "    @output H: the product of the interactions of P in D\n",
    "    \"\"\"\n",
    "    D = D.reshape(-1,2) #forces D to be 2-dimensional (this is useful in the case where D has just one point\n",
    "    #compute interaction product\n",
    "    H=0 #initialize H\n",
    "    for i in range(D.shape[0]-1):\n",
    "        for j in range(i+1,D.shape[0]): #loop over the indices of the upper trianglular matrix \n",
    "            x1 = D[i,:]\n",
    "            x2 = D[j,:]\n",
    "            H += np.log(h(x1,x2,theta,r)) #compute the interaction then take the log\n",
    "    H = np.exp(H) #exponentiate\n",
    "    return H\n",
    "def RPDG_add(D_current, P, areas,theta,r,boundary,lambdaW):\n",
    "    \"\"\"\n",
    "    Proposes, computes acceptance for adding a point, and returns result (accepted value or original)\n",
    "    @param D_current: An nx2 array of P\n",
    "    @param P: the Voronoi cell generating P (an mx2 array)\n",
    "    @param areas: the area values associated to P in P (an mx1 array)\n",
    "    @param theta: The interaction vector (a kx1 array)\n",
    "    @param r: The distance jump vector (a kx1 array)\n",
    "    @param boundary: 4x2 list of rectangle vertices in cylcic order (best to just use the make_boundary function to create boundary from a 1-d vector)\n",
    "    @param lambdaW: a scalar (this is the average number of P in the boundary)\n",
    "    @output: If add is accepted, outputs D_current plus proposed point, otherwise outputs D_current\n",
    "    \"\"\"\n",
    "    \n",
    "    b1,b2,b3,b4 = boundary[0,0],boundary[2,0],boundary[0,1],boundary[1,1] #Get the boundary values in order xmin,xmax,ymin,ymax\n",
    "    D_current = D_current.reshape(-1,2) #Force D to be 2-D\n",
    "    #The following samples a uniformly random point within the boundary\n",
    "    d_prop1 = np.random.uniform(b1,b2)\n",
    "    d_prop2 = np.random.uniform(b3,b4)\n",
    "    d_prop = np.array((d_prop1,d_prop2)).reshape(-1,2)\n",
    "    #Compute the interaction values between the proposed point and the existing P\n",
    "    h_prop = 0\n",
    "    for i in range(D_current.shape[0]):\n",
    "        h_prop = h_prop + np.log(h(D_current[i,:],d_prop,theta,r))\n",
    "    #compute the acceptance probability (in accordance with the lemma in the RPDG paper) and evaluate\n",
    "    a = (np.exp(h_prop)*A(d_prop,P,areas))/(D_current.shape[0]+1)*lambdaW\n",
    "    u = np.random.uniform()\n",
    "    if u<a:\n",
    "        return np.append(D_current,d_prop,axis=0)\n",
    "    return D_current\n",
    "\n",
    "def RPDG_rem(D_current, P, areas,theta,r,boundary,lambdaW):\n",
    "    \"\"\"\n",
    "    Proposes and computes acceptance for removing a point, and returns either D_current or the proposed diagram\n",
    "    @param D_current: An nx2 array of P\n",
    "    @param P: the Voronoi cell generating P (an mx2 array)\n",
    "    @param areas: the area values associated to P in P (an mx1 array)\n",
    "    @param theta: The interaction vector (a kx1 array)\n",
    "    @param r: The distance jump vector (a kx1 array)\n",
    "    @param boundary: 4x2 list of rectangle vertices in cylcic order (best to just use the make_boundary function to create boundary from a 1-d vector)\n",
    "    @param lambdaW: a scalar (this is the average number of P in the boundary)\n",
    "    @output: If removal is accepted, outputs D_prop, otherwise outputs D_current \n",
    "    \"\"\"\n",
    "    D_current = D_current.reshape(-1,2) #This reshapes D_current to the correct shape (necessary if D_current contains only one point in the plane)\n",
    "    k = np.random.choice(np.arange(D_current.shape[0])) #Randomly select a point of D_current to drop\n",
    "    d_prop = D_current[k,:] #assign the selected point to d_prop\n",
    "    D_prop = np.delete(D_current,k,axis=0) #assign the set D_prop to D_current with the selected point deleted\n",
    "    D_prop = D_prop.reshape(-1,2) #reshape\n",
    "    h_prop = 0 #initilize the interaction\n",
    "    #Compute the interactions of d_prop with D_prop\n",
    "    for i in range(D_prop.shape[0]):\n",
    "        h_prop = h_prop + np.log(h(D_prop[i,:],d_prop.reshape(-1,2),theta,r))\n",
    "    a = (D_current.shape[0]-1)/(np.exp(h_prop)*A(d_prop.reshape(-1,2),P,areas)*lambdaW) #compute the acceptance probability\n",
    "    #decide whether to accept or reject proposal\n",
    "    u = np.random.uniform()\n",
    "    if u<a:\n",
    "        return D_prop\n",
    "    return D_current\n",
    "\n",
    "def Q_diagram_sample(mg,sg,wt):\n",
    "    \"\"\"\n",
    "    Sample from a Gaussian mixture where each component has an isotropic covariance matrix\n",
    "    @param mg: the means of the components (nx2)\n",
    "    @param sg: the variances of the components (nx1)\n",
    "    @param wt: the weights of the components (nx1)\n",
    "    @output d_prop: the value sampled from the mixture\n",
    "    \"\"\"\n",
    "    g = np.random.choice(np.arange(wt.shape[0]),p = wt) #select one of the three components with propbability p\n",
    "    d_prop = stats.multivariate_normal.rvs(mean = mg[g,:],cov = sg[g]*np.eye(2)) #draw from multivariate normal\n",
    "    return d_prop\n",
    "\n",
    "def Q_diagram_eval(x,mg,sg,wt):\n",
    "    \"\"\"\n",
    "    evaluate a Gaussian mixture where each component has an isotropic covariance matrix at a given point or P\n",
    "    @param x: the point or P at which to evaluate the pdf (mx2)\n",
    "    @param mg: the means of the components (nx2)\n",
    "    @param sg: the variances of the components (nx1)\n",
    "    @param wt: the weights of the components (nx1) \n",
    "    @output out: the value of the pdf at x\n",
    "    \"\"\"\n",
    "    x = x.reshape(-1,2) #reshape x to an mx2 array\n",
    "    out = 0 #initialize the return\n",
    "    for i in range(wt.shape[0]): #loop over the three components and add their corresponding pdf values at x\n",
    "        out = out + wt[i]*stats.multivariate_normal.pdf(x,mean = mg[i,:],cov = sg[i])\n",
    "    return out\n",
    "\n",
    "def RPDG_mov(D_current, P, areas, theta, r,boundary,mg,sg,wt):\n",
    "    \"\"\"\n",
    "    Proposes, computes acceptance for moving a point, and returns result (accepted value or original). Uses both Q_diagram_sample and Q_diagram_eval\n",
    "    hence contains their inputs mg,sg,wt\n",
    "    @param D_current: An nx2 array of P\n",
    "    @param P: the Voronoi cell generating P (an mx2 array)\n",
    "    @param areas: the area values associated to P in P (an mx1 array)\n",
    "    @param theta: The interaction vector (a kx1 array)\n",
    "    @param r: The distance jump vector (a kx1 array)\n",
    "    @param boundary: 4x2 list of rectangle vertices in cylcic order (best to just use the make_boundary function to create boundary from a 1-d vector)\n",
    "    @param mg: the means of the components (nx2)\n",
    "    @param sg: the variances of the components (nx1)\n",
    "    @param wt: the weights of the components (nx1)\n",
    "    @output: if move is accepted, returns D_prop, otherwise returns D_current\n",
    "    \"\"\"\n",
    "    d_prop = Q_diagram_sample(mg,sg,wt) #propose a point\n",
    "    if not Polygon(boundary).contains(Point(d_prop)): #if the proposed point is not in the boundary, automatic reject\n",
    "        return D_current\n",
    "    \n",
    "    k = np.random.choice(np.arange(D_current.shape[0]))#select a random point in D_current\n",
    "    d_current = D_current[k,:]\n",
    "    #D_prop is D_current, but replaces the kth point of D with D_prop\n",
    "    D_prop = D_current.copy()\n",
    "    D_prop[k,:] = d_prop\n",
    "    #evaluate both individual P at D\n",
    "    q_old = Q_diagram_eval(d_current,mg,sg,wt)\n",
    "    q_prop = Q_diagram_eval(d_prop,mg,sg,wt)\n",
    "    \n",
    "    #Evaluate the areas of the Voronoi cells containing d_current and d_prop\n",
    "    A_old = A(d_current.reshape(-1,2),P,areas)\n",
    "    A_prop = A(d_prop.reshape(-1,2),P,areas)\n",
    "    \n",
    "    #Evaluate the product of the interactions in the two diagrams\n",
    "    H_old = h_prod(D_current,theta,r)\n",
    "    H_prop = h_prod(D_prop,theta,r)\n",
    "    \n",
    "    \n",
    "    #Divide the values\n",
    "    qrat = np.exp(np.log(q_old)-np.log(q_prop))\n",
    "    Arat = A_prop/A_old\n",
    "    Hrat = np.exp(np.log(H_prop)-np.log(H_old))\n",
    "    a = qrat*Arat*Hrat\n",
    "\n",
    "    u = np.random.uniform()\n",
    "    if u<a:\n",
    "         return D_prop\n",
    "    return D_current\n",
    "\n",
    "def RPDG_multi(steps,burnin,D_current, P, theta, r,boundary,lambdaW,mg,sg,wt,probs=[1/3,1/3,1/3]):\n",
    "    \"\"\"\n",
    "    This function samples random diagrams given parameters\n",
    "    @param steps: the number of diagrams sampled\n",
    "    @param burnin: the number of diagrams to be cut from the beginning\n",
    "    @param D_current: The initial point set from which to begin the iteration\n",
    "    @param P: the Voronoi cell generating P (an mx2 array)\n",
    "    @param theta: the interaction vector\n",
    "    @param r: the distance jump vector\n",
    "    @param boundary: 4x2 list of rectangle vertices in cylcic order (best to just use the make_boundary function to create boundary from a 1-d vector)\n",
    "    @param probs: a triplet containing the probability of selecting add, remove, and move respectively\n",
    "    @output D_dict: The collection of all diagrams in the chain\n",
    "    \"\"\"\n",
    "    _,areas = get_areas(P,boundary) #Compute the areas of the Voronoi cells generated by P restricted to boundary\n",
    "    D_dict = {} #initialize output\n",
    "    for i in range(steps):\n",
    "        #print(D_current)\n",
    "        j = np.random.choice(['a','r','m'],p = probs) #Pick action at random\n",
    "        if j=='a': #if add is selected, perform the add step\n",
    "            D_current = RPDG_add(D_current, P, areas, theta, r,boundary,lambdaW)\n",
    "        if j=='r': #if remove is selected, perform the remove step\n",
    "            if D_current.shape[0] == 0: #if the diagram is empty, there is nothing to remove\n",
    "                continue\n",
    "            D_current = RPDG_rem(D_current, P, areas, theta, r,boundary,lambdaW)\n",
    "        if j=='m': # if move is selected, perform the move step\n",
    "            if D_current.shape[0] == 0: #if the diagram is empty, there is nothing to move\n",
    "                continue\n",
    "            D_current = RPDG_mov(D_current, P, areas, theta, r,boundary,mg,sg,wt)\n",
    "        if i>=burnin: #check if burnin has been reached, if so add to output\n",
    "            D_dict[i-burnin] = D_current\n",
    "    return D_dict\n",
    "\n",
    "def get_theta_loglin(P,data,boundary,r,prnt = True):\n",
    "    \"\"\"\n",
    "    Estimates the interaction parameter theta via log-linear Poisson regression\n",
    "    @param P: the Voronoi cell generating P (an mx2 array)\n",
    "    @param data: The observed diagram (an nx2 array)\n",
    "    @param boundary: 4x2 list of rectangle vertices in cylcic order (best to just use the make_boundary function to create boundary from a 1-d vector)\n",
    "    @param r: The distance jump vector (a kx1 array)\n",
    "    @param prnt: if True prints a summary of the loglinear regression results\n",
    "    @output theta_loglin: the estimated interaction parameter\n",
    "    \"\"\"\n",
    "    spatial_pattern = np.array(list(get_areas(P,boundary)[1].values())) \n",
    "    unnorm_areas = np.array(list(get_unnormalized_areas(P,boundary)[1].values())) \n",
    "    #Compute the interaction indicator vectors\n",
    "    H = np.zeros([P.shape[0],r.shape[0]]) #initialize H\n",
    "    for j in range(P.shape[0]):\n",
    "        pj = P[j,:] #get jth point of the Voronoi generating set\n",
    "        for i in range(data.shape[0]): #loop over the true diagram P\n",
    "            di = data[i,:] #get the ith diagram point\n",
    "            if np.sum(di-pj)!=0: #ensure di and pj are not the same\n",
    "                dist = np.sqrt(np.sum((pj-di)**2)) #compute the distance\n",
    "                loc = np.max(np.where(dist>=r)) #where in the distance step function pj fits with di\n",
    "                H[j,loc] +=1 #update H\n",
    "    y = np.zeros(P.shape[0]) #initialize the response variable\n",
    "    for j in range(P.shape[0]):\n",
    "        p = P[j,:] #j-th point of the Voronoi generating set\n",
    "        for i in range(data.shape[0]): #loop over true diagram P\n",
    "            d = data[i,:] #get ith diagram point\n",
    "            if np.sum(p - d) == 0: \n",
    "                y[j] = 1/spatial_pattern[j]  #if pj is a true diagram point, assign the inverse of its area\n",
    "                break\n",
    "            else:\n",
    "                y[j] = 0 #otherwise assign it to 0\n",
    "    #create dataframe of response and variables\n",
    "    df = pd.DataFrame(np.vstack([y,H[:,:3].T,np.log(spatial_pattern),spatial_pattern]).T,columns = [\"response\",\"V1\",\"V2\",\"V3\",\"V4\",\"weights\"])\n",
    "    df.head()\n",
    "    #Fit the log-linear Poisson regression model to the dataframe\n",
    "\n",
    "\n",
    "    fam = Poisson()\n",
    "    f = 'response ~ V1+V2+V3-1'\n",
    "    yres, X = patsy.dmatrices(f, df, return_type='matrix')\n",
    "    \n",
    "    p_model = sm.GLM(yres, X, family=fam, var_weights = unnorm_areas)\n",
    "    \n",
    "    result = p_model.fit()\n",
    "    if prnt:\n",
    "        print(result.summary())\n",
    "    theta_loglin = result.params\n",
    "    return theta_loglin\n",
    "\n",
    "def Hu(u,data,r):\n",
    "    \"\"\"\n",
    "    Computes the interaction indicator vector. Given a 1x2 input  <u>, this function returns an <r>.shape[0]-1 length integer vector <out> where\n",
    "    <out>[i] is the number of P in data that are between r[i] and r[i+1] in distance to u.\n",
    "    @param u: a 1x2 array, the point with which to compare with data\n",
    "    @param data: The observed diagram (an nx2 array)\n",
    "    @param r: The distance jump vector (a kx1 array)\n",
    "    @output out: a kx1 integer array of counts\n",
    "    \"\"\"\n",
    "    def f(x): #this is a local function that returns the index i where x is between r[i] and r[i+1]\n",
    "        loc = np.max(np.where(x>=r))\n",
    "        if loc >= r.shape[0]-1:\n",
    "            return -1\n",
    "        return loc\n",
    "    dists1 = cdist(u.reshape(-1,2),data) #compute distance of u to data\n",
    "    dists2 = dists1.reshape(-1) #reshape for list comprehension\n",
    "    idx = np.array([f(x) for x in dists2],dtype = int).reshape(dists1.shape) #compute the indices via f for each computed distance\n",
    "    bins = np.linspace(-0.5,r.shape[0]-1.5,r.shape[0]) #set up bins for counting\n",
    "    out = np.histogram(idx,bins = bins)[0] #count\n",
    "    if ((u.reshape(-1,2)-data).sum(axis=1) == 0).sum() == 1: #if u is a data point, remove one from the first bin\n",
    "        out[0] = out[0]-1\n",
    "    return out\n",
    "\n",
    "def logI(theta,u,data,P,areas,r):\n",
    "    \"\"\"\n",
    "    Computes the log of the conditional intensity I\n",
    "    @param u: a 1x2 array, the point at which to compute the conditional intensity\n",
    "    @param theta: the interacton parameter (kx1)\n",
    "    @param data: The observed diagram (an nx2 array)\n",
    "    @P: the Voronoi generating set (mx2)\n",
    "    @param areas: the areas of the Voronoi cells (mx1)\n",
    "    @param r: the distance jump vector (kx1)\n",
    "    @output: the log of the conditional intensity\n",
    "    \"\"\"\n",
    "    Su = np.log(A(u.reshape(-1,2),P,areas))\n",
    "    thetaHu = np.zeros(theta.shape[0]+1)\n",
    "    thetaHu = theta*Hu(u,data,r)\n",
    "    return Su + thetaHu.sum()\n",
    "def PLikelihood_log(theta,data,P,areas,r):\n",
    "    \"\"\"\n",
    "    Computes the log Pseudo-likelihood of theta in the PCPI\n",
    "    @param theta: the interacton parameter (kx1)\n",
    "    @param data: The observed diagram (an nx2 array)\n",
    "    @P: the Voronoi generating set (mx2)\n",
    "    @param areas: the areas of the Voronoi cells (mx1)\n",
    "    @param r: the distance jump vector (kx1)\n",
    "    @output: the log pseudo-likelihood value at theta\n",
    "    \"\"\"\n",
    "    first = np.sum([logI(theta,data[i,:],data,P,areas,r) for i in range(data.shape[0])]) #sum of log conditional intensities on data\n",
    "    second = np.sum([np.exp(logI(theta,P[i,:],data,P,areas,r))*areas[i] for i in range(P.shape[0])]) #sum of conditional intensities on P scaled by areas\n",
    "    return first-second\n",
    "def get_theta_PL(P,data,boundary,r):\n",
    "    \"\"\"\n",
    "    Approximates the maximum pseudo-likelihood estimator via optimization\n",
    "    @P: the Voronoi generating set (mx2)\n",
    "    @param data: The observed diagram (an nx2 array)\n",
    "    @param r: the distance jump vector (kx1)\n",
    "    @param boundary: 4x2 list of rectangle vertices in cylcic order (best to just use the make_boundary function to create boundary from a 1-d vector)\n",
    "    @output theta_PL: The approximate maximizer of the pseudo-likelihood\n",
    "    \"\"\"\n",
    "    _,areas = get_areas(P,boundary) #compute Voronoi cell areas\n",
    "    def to_opt(theta,data,P,areas,r): #This is our objective function\n",
    "        return -PLikelihood_log(theta,data,P,areas,r)\n",
    "    theta_PL = optimize.fmin(to_opt,x0 = np.array([0,0,0]),args = (data,P,areas,r)) #optimize with initial point [0,0,0] (fmin uses the Nelder-Mead method)\n",
    "    return theta_PL\n",
    "\n",
    "#Adler functions\n",
    "def eval_fG(x,data,cov):\n",
    "    \"\"\"\n",
    "    computes the pdf a Gaussian mixture where data contains the means of the components and all components share the same weight and covariance matrix\n",
    "    @param x: the point at which to evaluate the pdf (1x2)\n",
    "    @param data: the means of the components (nx2)\n",
    "    @param cov: the covariance matrix (2x2)\n",
    "    @output: the value of the pdf at x (1x1)\n",
    "    \"\"\"\n",
    "    return np.sum(stats.multivariate_normal.pdf(data,mean=x.reshape(-1),cov =cov))/data.shape[0]\n",
    "def sample_fG(data,cov):\n",
    "    \"\"\"\n",
    "    Samples from a Gaussian mixture where data contains the means of the components and all components share the same weight and covariance matrix\n",
    "    @param data: the means of the components (nx2)\n",
    "    @param cov: the covariance matrix (2x2)\n",
    "    @output: the sampled point (1x2)\n",
    "    \"\"\"\n",
    "    k = np.random.choice(np.arange(data.shape[0]))\n",
    "    return stats.multivariate_normal.rvs(data[k,:],cov = cov)\n",
    "\n",
    "def eval_fG_for_opt(x,data,cov):\n",
    "    \"\"\"\n",
    "    This code does the same thing as eval_fG, but is much faster to use in the optimization step (it is slower to use the Adler_MCMC function)\n",
    "    \"\"\"\n",
    "    GM = GaussianMixture(n_components = data.shape[0],covariance_type = \"tied\",means_init = data,max_iter=10).fit(data)\n",
    "    GM.covariances_ = np.sqrt(cov)\n",
    "    GM.precisions_ = np.linalg.inv(GM.covariances_)\n",
    "    GM.precisions_cholesky_ = GM.precisions_\n",
    "    GM.means_ = data\n",
    "    GM.weights = np.ones(data.shape[0])\n",
    "    return np.exp(GM.score_samples(x.reshape(-1,2)))\n",
    "\n",
    "def knn_dist(x,data,K):\n",
    "    \"\"\"\n",
    "    returns K nearest neighbors of x in data along with their distance to x in ascending order\n",
    "    @param x: the point to compute neighbors with (1x2)\n",
    "    @param data: the point-set from which to pull the neighbors (nx2)\n",
    "    @param K: the number of neighbors to pull\n",
    "    @output 1: The K-nearest neighbors of x in data\n",
    "    @output 2: The distances of the k-nearest neighbors of x in data\n",
    "    \"\"\"\n",
    "    x_t = x.reshape(-1,2)\n",
    "    dists = np.array(list(enumerate(*cdist(x_t,data))))\n",
    "    dist_sort = dists[dists[:,1].argsort()]\n",
    "    tmp = data[dist_sort[:,0].astype(int)]\n",
    "    return tmp[:K,:], dist_sort[:K,1]\n",
    "\n",
    "def knn_data(data,K):\n",
    "    \"\"\"\n",
    "    returns distances to K nearest neighbors in data for each point in data. Does not count a point as a neighbor of itself\n",
    "    @param data: an nx2 array on which to compute nearest neighbor distances\n",
    "    @param K: a scalar, the number of neighbors to consider\n",
    "    @output out:an m x K array where m is data size and K is nearest neighbor parameter\n",
    "    \"\"\"\n",
    "    out = np.zeros([data.shape[0],K])\n",
    "    for i in range(data.shape[0]):\n",
    "        x = data[i,:].reshape(-1,2)\n",
    "        tmp = np.delete(data,i,axis=0)\n",
    "        dists = np.array(list(enumerate(*cdist(x,tmp))))\n",
    "        dist_sort = dists[dists[:,1].argsort()]\n",
    "        out[i,:] = dist_sort[:K,1]\n",
    "    return out\n",
    "def ell(y,x,theta_L,K,data):\n",
    "    \"\"\"\n",
    "    Computes the \"L\" function of y given a point x (see Adler's equation (6) on page 10 here: https://arxiv.org/pdf/1808.05655.pdf)\n",
    "    @param y: 1x2 point with which to compute L\n",
    "    @param x: the point whose neighbors to use\n",
    "    @param theta_L: the weights on the sums (should be Kx1)\n",
    "    @param K: the number of neighbors to consider\n",
    "    @param data: the set from which to pull neighbors\n",
    "    @param out: the L function at y\n",
    "    \"\"\"\n",
    "    neighbs = knn_dist(x,data,K)[0] # get the K nearest neighbors of X in data\n",
    "    dists = cdist(y.reshape(-1,2),neighbs) #compute the distance of y to each of the neighbors of x in data\n",
    "    out = np.sum([theta_L[i]*np.sum(dists[:i+1]) for i in range(3)]) #compute the weighted sum\n",
    "    return out\n",
    "\n",
    "def Adler_one_step(D_in,theta_L,K,alpha,cov,data):\n",
    "    \"\"\"\n",
    "    Computes one step of the Adler MCMC. Proposes a move, computes acceptance probability, then performs the accept/reject step\n",
    "    @param D_in: a nx2 set of points in the plane (the current state of MCMC)\n",
    "    @param theta_L: the weighting parameter (Kx1)\n",
    "    @param K: the number of neighbors to consider (1x1)\n",
    "    @param alpha: the shape parameter (1x1)\n",
    "    @param cov: the covariance matrix for KDE\n",
    "    @param data: the data used for evaluating the density (which uses a KDE build on the observed data)\n",
    "    @output D_current: the new state of the MCMC\n",
    "    Note: for acceptance probability, see definition of rho on page 14 of https://arxiv.org/pdf/1808.05655.pdf\n",
    "    \"\"\"\n",
    "    D_current = D_in.copy()\n",
    "    #for k in range(D_current.shape[0]):\n",
    "    k = np.random.choice(np.arange(D_current.shape[0])) #Select a random index of a point to move\n",
    "    d_current = D_current[k,:] \n",
    "    d_prop = sample_fG(D_current,cov) #Sample from KDE built on current state\n",
    "    Q_term = eval_fG(d_current,D_current,cov)/eval_fG(d_prop,D_current,cov) #Proposal term for acceptance probability\n",
    "    d_current = d_current.reshape(-1,2) #reshape\n",
    "    d_prop = d_prop.reshape(-1,2) #reshape\n",
    "    if d_prop[:,1]<0: #if proposed outside Adler's window, reject\n",
    "        return D_current\n",
    "    ell_prop = ell(d_prop,d_current,theta_L,K,D_current) #compute the L function on d_prop\n",
    "    ell_current = ell(d_prop,d_current,theta_L,K,D_current)#compute L on d_current\n",
    "    fG_prop = eval_fG(d_prop,data,cov)#compute fG-term of the density on d_prop (this is the KDE built on the original observed data)\n",
    "    fG_current = eval_fG(d_current,data,cov)#compute fG-term of the density on d_current (this is the KDE built on the original observed data)\n",
    "    ell_term = np.exp(ell_prop-ell_current) #divide the L-terms in Adler's density\n",
    "    fG_term = np.exp((alpha)*np.log(fG_prop/fG_current)) #Divide the fG terms and apply alpha exponent\n",
    "    \n",
    "    a = ell_term*fG_term*Q_term #Compute Acceptance probability\n",
    "    u = np.random.uniform()\n",
    "    if a>u:\n",
    "        D_current[k,:] = d_prop\n",
    "    return D_current\n",
    "\n",
    "def Adler_MCMC(ite,burnin,D_start,theta_L,K,alpha,cov):\n",
    "    \"\"\"\n",
    "    Compute Adler's MCMC up to a given number of iterations\n",
    "    @param ite: number of iterations\n",
    "    @param burnin: The number of iterations to discard\n",
    "    @param D_start: the initial step of the chain (also the data used for evaluating the density in the acceptance probability)\n",
    "    @param theta_L: the weighting parameter\n",
    "    @param K: the number of neighbors to consider\n",
    "    @param alpha: the shape parameter\n",
    "    @param cov: the covariance matrix for KDE proposal\n",
    "    @output D_out: A dictionary of chain members\n",
    "    \"\"\"\n",
    "    D_current = Adler_one_step(D_start,theta_L,K,alpha,cov,D_start) #Compute the first step of MCMC using D_start\n",
    "    D_out = {}\n",
    "    if burnin<2:\n",
    "        D_out = {0:D_start,1:D_current} #Note, need to account for burnin later\n",
    "    for i in range(2,ite): #Loop over iterations and update\n",
    "        D_current = Adler_one_step(D_current,theta_L,K,alpha,cov,D_start)\n",
    "        if i>=burnin:\n",
    "            D_out[i-burnin] = D_current #If burnin is exceeded, add to output\n",
    "    return D_out\n",
    "def AdlerPLikelihood_num_log(data,theta_L,K,alpha,cov):\n",
    "    \"\"\"\n",
    "    Computes the numerator of Adler's log Pseudo-likelihood\n",
    "    @param data: the observed diagram (nx2)\n",
    "    @param theta_L: the weighting parameter (Kx1)\n",
    "    @param K: the number of neighbors to consider (1x1)\n",
    "    @param alpha: the shape parameter (1x1)\n",
    "    @param cov: the covariance matrix for each component of KDE (2x2)\n",
    "    @output out: the \"numerator\" of the log pseudo-likelihood at theta_L\n",
    "    Note: See Equations (9) and (10) of the Adler paper https://arxiv.org/pdf/1808.05655.pdf\n",
    "    \"\"\"\n",
    "    fG = eval_fG_for_opt(data,data,cov) #Evaluate KDE of data on data\n",
    "    LL = np.array([ell(data[i,:].reshape(-1,2),data[i,:].reshape(-1,2),theta_L,K,data) for i in range(data.shape[0])]) #Evaluate the L functions\n",
    "    alogfG = alpha*np.log(fG) #Apply shape parameter\n",
    "    out = np.sum(alogfG-LL)\n",
    "    return out\n",
    "def AdlerPLikelihood_den_log(data,theta_L,K,alpha,cov):\n",
    "    \"\"\"\n",
    "    Approximates the integral of Adler's log Pseudo-likelihood\n",
    "    @param data: the observed diagram (nx2)\n",
    "    @param theta_L: the weighting parameter (Kx1)\n",
    "    @param K: the number of neighbors to consider (1x1)\n",
    "    @param alpha: the shape parameter (1x1)\n",
    "    @param cov: the covariance matrix for each component of KDE (2x2)\n",
    "    @output out: the product of approximated integrals given theta_L for each data point\n",
    "    Note: See Equations (9) and (10) of the Adler paper https://arxiv.org/pdf/1808.05655.pdf\n",
    "    \"\"\"\n",
    "    out = 0 #initialize output\n",
    "    mu = np.mean(data,axis=0) # compute mean of data (used for defining the limits of integration as per Adler)\n",
    "    std = np.std(data,axis=0) #compute standard deviations of data (used for defining the limits of integration as per Adler)\n",
    "    #Each step of this loop approximates the log of the phi integral (from equation (10)) and then adds them together\n",
    "    for j in range(data.shape[0]):\n",
    "        def f(x,y): \n",
    "            #This function evaluates the integrand (equation (10) in Adler) given an x and y\n",
    "            #x and y must be the same shape, but can be any shape\n",
    "            x_tmp = np.stack((x.reshape(-1),y.reshape(-1)),axis=1) #create pointset on which to compute the integrand\n",
    "            out1 = alpha*np.log(eval_fG_for_opt(x_tmp,data,cov)) #compute fG term\n",
    "            out2 = -np.array([ell(x_tmp[i,:],data[j,:],theta_L,K,data) for i in range(x_tmp.shape[0])]) #compute L term\n",
    "            return np.exp(out1+out2).reshape(x.shape) \n",
    "\n",
    "        x = np.linspace(mu[0]-4*std[0], mu[0]+4*std[0], 101) #x mesh for trapezoid method\n",
    "        y = np.linspace(mu[1]-4*std[1],mu[1]+4*std[1], 101) #y mesh for trapezoid method\n",
    "        X, Y = np.meshgrid(x, y) #final mesh for trapezoid method\n",
    "        list1=f(X, Y) #Get the values of the integrand at each point\n",
    "        int_exp2d = np.trapz(np.trapz(list1, y, axis=0), x, axis=0) #apply trapezoid methof twice\n",
    "        out+=np.log(int_exp2d) #add log to out\n",
    "    return out\n",
    "def AdlerPLikelihood_log(data,theta_L,K,alpha,cov):\n",
    "    \"\"\"\n",
    "    Computes the log-pseudo-likelihood of Adler\n",
    "    @param data: the observed diagram (nx2)\n",
    "    @param theta_L: the weighting parameter (Kx1)\n",
    "    @param K: the number of neighbors to consider (1x1)\n",
    "    @param alpha: the shape parameter (1x1)\n",
    "    @param cov: the covariance matrix for each component of KDE (2x2)\n",
    "    @output: Log-Pseudo-likelihood of theta given parameters\n",
    "    \"\"\"\n",
    "    num = AdlerPLikelihood_num_log(data,theta_L,K,alpha,cov)\n",
    "    den = AdlerPLikelihood_den_log(data,theta_L,K,alpha,cov)\n",
    "    return num-den\n",
    "def get_theta_Adler(data,K,alpha,cov):\n",
    "    \"\"\"\n",
    "    Estimate the MPLE for Adler\n",
    "    @param data: the observed diagram (nx2)\n",
    "    @param K: the number of neighbors to consider (1x1)\n",
    "    @param alpha: the shape parameter (1x1)\n",
    "    @param cov: the covariance matrix for each component of KDE (2x2)\n",
    "    \"\"\"\n",
    "    def f(theta,data,K,alpha,cov): #define objective function\n",
    "        return -AdlerPLikelihood_log(data,theta,K,alpha,cov)\n",
    "    theta_Adler = optimize.fmin(f,x0 = np.array([0,0,0]),args = (data,K,alpha,cov)) #optimize with initial point [0,0,0] (fmin uses the Nelder-Mead method)\n",
    "    return theta_Adler"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "aa0257c0-7073-4e99-a8e6-7b460469706c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_areas(P,boundary):\n",
    "    V = Voronoi(P,qhull_options=\"Qc\",)\n",
    "    x, y = boundary.T\n",
    "#plt.xlim(round(x.min() - 1), round(x.max() + 1))\n",
    "#plt.ylim(round(y.min() - 1), round(y.max() + 1))\n",
    "#plt.plot(*X.T, 'b.')\n",
    "    diameter = np.linalg.norm(boundary.ptp(axis=0))\n",
    "    boundary_polygon = Polygon(boundary)\n",
    "    polys = {}\n",
    "    areas = {}\n",
    "    k=0\n",
    "    for p in voronoi_polygons(V, diameter):\n",
    "        x, y = zip(*p.intersection(boundary_polygon).exterior.coords)\n",
    "        poly = np.stack([x,y],axis=1)\n",
    "        polys[k] = poly\n",
    "        areas[k] = ConvexHull(poly).volume\n",
    "        k+=1\n",
    "    aas = {k: v/max(areas.values()) for k,v in areas.items()}\n",
    "    #for p in voronoi_polygons(Voronoi(points), diameter):\n",
    "    #    x, y = zip(*p.intersection(boundary_polygon).exterior.coords)\n",
    "    #    plt.plot(x, y, 'r-')\n",
    "    return polys,aas"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "b9b4ea65-6bec-40bb-ad0e-0e86bc32857f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "fonts = {\"size\":30}\n",
    "matplotlib.rc('font', **fonts)\n",
    "plt.figure(figsize = (10,8))\n",
    "#sort the persistence of the diagrams to get o(i)^org (T^org in Adler paper)\n",
    "ground_truth = np.array([[0.17417737, 0.68631819],\n",
    "       [0.16128002, 1.16480916],\n",
    "       [0.28713151, 1.43280947],\n",
    "       [0.1794577 , 2.24642452]])\n",
    "#This cell generates and plots one polar curve along with its diagram\n",
    "t1 = np.linspace(0,np.pi,10) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r1 = 1.75*np.sqrt(2)*np.cos(0.5*t1) \n",
    "x1 = r1*np.cos(t1)\n",
    "y1 = r1*np.sin(t1)\n",
    "t2 = np.linspace(np.pi,3*np.pi,25) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r2 = 2*np.sqrt(2)*np.cos(0.5*t2) \n",
    "x2 = r2*np.cos(t2)\n",
    "y2 = r2*np.sin(t2)\n",
    "t3 = np.linspace(3*np.pi,4*np.pi,10) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r3 = 3.5/2*np.sqrt(2)*((t3-3*np.pi)/np.pi)**1.4\n",
    "x3 = r3*np.cos(t3)\n",
    "y3 = r3*np.sin(t3)\n",
    "x = np.concatenate((x1,x2,x3))\n",
    "y = np.concatenate((y1,y2,y3))\n",
    "coord_mat = np.stack((x,y),axis=1)\n",
    "np.random.seed(2) #set seed\n",
    "data_point_cloud = coord_mat#+np.random.multivariate_normal(size = x.shape[0],mean = [0,0], cov = 0.1*np.eye(2)) \n",
    "data_pd = Pers(data_point_cloud)[0] #compute persistence\n",
    "data_diag0 = Trans(data_pd)\n",
    "data_pd = Pers(data_point_cloud)[1] #compute persistence\n",
    "data_diag1 = Trans(data_pd)\n",
    "#plt.figure(figsize=(24,4))\n",
    "#plt.subplot(141)\n",
    "#plt.scatter(*coord_mat.T)\n",
    "#plt.subplot(142)\n",
    "#ground_truth = np.array([[0.17417737, 0.68631819],\n",
    "#       [0.16128002, 1.16480916],\n",
    "#       [0.28713151, 1.43280947],\n",
    "#       [0.1794577 , 2.24642452]])\n",
    "#plt.subplot(131)\n",
    "plt.scatter(*data_point_cloud.T,c=\"tab:red\",s=100)\n",
    "plt.axis(\"off\")\n",
    "#plt.subplot\n",
    "#plt.subplot(133)\n",
    "#plt.scatter(*data_diag1.T)\n",
    "#plt.scatter(*data_diag0.T)\n",
    "#plt.xlim(-0.05,0.6)\n",
    "#plt.ylim(-0.05,2.4)\n",
    "#plt.scatter(*data_diag.T)\n",
    "plt.savefig(\"Figures/data_cloud_a.jpg\",bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "8ab1b6f2-7846-44ff-ac7c-0e429841b112",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "fonts = {\"size\":30}\n",
    "matplotlib.rc('font', **fonts)\n",
    "plt.figure(figsize = (10,8))\n",
    "#sort the persistence of the diagrams to get o(i)^org (T^org in Adler paper)\n",
    "ground_truth = np.array([[0.17417737, 0.68631819],\n",
    "       [0.16128002, 1.16480916],\n",
    "       [0.28713151, 1.43280947],\n",
    "       [0.1794577 , 2.24642452]])\n",
    "#This cell generates and plots one polar curve along with its diagram\n",
    "t1 = np.linspace(0,np.pi,10) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r1 = 1.75*np.sqrt(2)*np.cos(0.5*t1) \n",
    "x1 = r1*np.cos(t1)\n",
    "y1 = r1*np.sin(t1)\n",
    "t2 = np.linspace(np.pi,3*np.pi,25) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r2 = 2*np.sqrt(2)*np.cos(0.5*t2) \n",
    "x2 = r2*np.cos(t2)\n",
    "y2 = r2*np.sin(t2)\n",
    "t3 = np.linspace(3*np.pi,4*np.pi,10) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r3 = 3.5/2*np.sqrt(2)*((t3-3*np.pi)/np.pi)**1.4\n",
    "x3 = r3*np.cos(t3)\n",
    "y3 = r3*np.sin(t3)\n",
    "x = np.concatenate((x1,x2,x3))\n",
    "y = np.concatenate((y1,y2,y3))\n",
    "coord_mat = np.stack((x,y),axis=1)\n",
    "np.random.seed(2) #set seed\n",
    "data_point_cloud = coord_mat#+np.random.multivariate_normal(size = x.shape[0],mean = [0,0], cov = 0.1*np.eye(2)) \n",
    "data_pd = Pers(data_point_cloud)[0] #compute persistence\n",
    "data_diag0 = Trans(data_pd)\n",
    "data_pd = Pers(data_point_cloud)[1] #compute persistence\n",
    "data_diag1 = Trans(data_pd)\n",
    "#plt.figure(figsize=(24,4))\n",
    "#plt.subplot(141)\n",
    "#plt.scatter(*coord_mat.T)\n",
    "#plt.subplot(142)\n",
    "#ground_truth = np.array([[0.17417737, 0.68631819],\n",
    "#       [0.16128002, 1.16480916],\n",
    "#       [0.28713151, 1.43280947],\n",
    "#       [0.1794577 , 2.24642452]])\n",
    "#plt.subplot(131)\n",
    "r = 0.3\n",
    "ax = plt.gca()\n",
    "plt.scatter(*data_point_cloud.T,c=\"tab:red\",s=100)\n",
    "plt.axis(\"off\")\n",
    "for i in range(data_point_cloud.shape[0]):\n",
    "    a = data_point_cloud[i,:]\n",
    "    circ = matplotlib.patches.Circle(a,radius = r,color=\"tab:pink\",alpha=0.5)\n",
    "    ax.add_patch(circ)\n",
    "from scipy.spatial.distance import squareform\n",
    "dist_mat = squareform(pdist(data_point_cloud))\n",
    "for i in range(data_point_cloud.shape[0]-1):\n",
    "    for j in range(i+1,data_point_cloud.shape[0]):\n",
    "        if dist_mat[i,j]<=2*r:\n",
    "            x1 = data_point_cloud[i,:]\n",
    "            x2 = data_point_cloud[j,:]\n",
    "            plt.plot([x1[0],x2[0]],[x1[1],x2[1]],c='k')\n",
    "#plt.subplot\n",
    "#plt.subplot(133)\n",
    "#plt.scatter(*data_diag1.T)\n",
    "#plt.scatter(*data_diag0.T)\n",
    "#plt.xlim(-0.05,0.6)\n",
    "#plt.ylim(-0.05,2.4)\n",
    "#plt.scatter(*data_diag.T)\n",
    "plt.savefig(\"Figures/data_cloud_b.jpg\",bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "12730daa-755d-4e93-92b5-9524566eaf52",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "fonts = {\"size\":30}\n",
    "matplotlib.rc('font', **fonts)\n",
    "plt.figure(figsize = (10,8))\n",
    "#sort the persistence of the diagrams to get o(i)^org (T^org in Adler paper)\n",
    "ground_truth = np.array([[0.17417737, 0.68631819],\n",
    "       [0.16128002, 1.16480916],\n",
    "       [0.28713151, 1.43280947],\n",
    "       [0.1794577 , 2.24642452]])\n",
    "#This cell generates and plots one polar curve along with its diagram\n",
    "t1 = np.linspace(0,np.pi,10) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r1 = 1.75*np.sqrt(2)*np.cos(0.5*t1) \n",
    "x1 = r1*np.cos(t1)\n",
    "y1 = r1*np.sin(t1)\n",
    "t2 = np.linspace(np.pi,3*np.pi,25) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r2 = 2*np.sqrt(2)*np.cos(0.5*t2) \n",
    "x2 = r2*np.cos(t2)\n",
    "y2 = r2*np.sin(t2)\n",
    "t3 = np.linspace(3*np.pi,4*np.pi,10) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r3 = 3.5/2*np.sqrt(2)*((t3-3*np.pi)/np.pi)**1.4\n",
    "x3 = r3*np.cos(t3)\n",
    "y3 = r3*np.sin(t3)\n",
    "x = np.concatenate((x1,x2,x3))\n",
    "y = np.concatenate((y1,y2,y3))\n",
    "coord_mat = np.stack((x,y),axis=1)\n",
    "np.random.seed(2) #set seed\n",
    "data_point_cloud = coord_mat#+np.random.multivariate_normal(size = x.shape[0],mean = [0,0], cov = 0.1*np.eye(2)) \n",
    "data_pd = Pers(data_point_cloud)[0] #compute persistence\n",
    "data_diag0 = Trans(data_pd)\n",
    "data_pd = Pers(data_point_cloud)[1] #compute persistence\n",
    "data_diag1 = Trans(data_pd)\n",
    "#plt.figure(figsize=(24,4))\n",
    "#plt.subplot(141)\n",
    "#plt.scatter(*coord_mat.T)\n",
    "#plt.subplot(142)\n",
    "#ground_truth = np.array([[0.17417737, 0.68631819],\n",
    "#       [0.16128002, 1.16480916],\n",
    "#       [0.28713151, 1.43280947],\n",
    "#       [0.1794577 , 2.24642452]])\n",
    "#plt.subplot(131)\n",
    "r = 0.5\n",
    "ax = plt.gca()\n",
    "plt.scatter(*data_point_cloud.T,c=\"tab:red\",s=100)\n",
    "plt.axis(\"off\")\n",
    "for i in range(data_point_cloud.shape[0]):\n",
    "    a = data_point_cloud[i,:]\n",
    "    circ = matplotlib.patches.Circle(a,radius = r,color=\"tab:pink\",alpha=0.5)\n",
    "    ax.add_patch(circ)\n",
    "from scipy.spatial.distance import squareform\n",
    "dist_mat = squareform(pdist(data_point_cloud))\n",
    "for i in range(data_point_cloud.shape[0]-1):\n",
    "    for j in range(i+1,data_point_cloud.shape[0]):\n",
    "        if dist_mat[i,j]<=2*r:\n",
    "            x1 = data_point_cloud[i,:]\n",
    "            x2 = data_point_cloud[j,:]\n",
    "            plt.plot([x1[0],x2[0]],[x1[1],x2[1]],c='k')\n",
    "#plt.subplot\n",
    "#plt.subplot(133)\n",
    "#plt.scatter(*data_diag1.T)\n",
    "#plt.scatter(*data_diag0.T)\n",
    "#plt.xlim(-0.05,0.6)\n",
    "#plt.ylim(-0.05,2.4)\n",
    "#plt.scatter(*data_diag.T)\n",
    "plt.savefig(\"Figures/data_cloud_c.jpg\",bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "0b4a092c-61dc-4dfa-910e-a1e2ab51bf3c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "fonts = {\"size\":50}\n",
    "matplotlib.rc('font', **fonts)\n",
    "plt.figure(figsize = (10,8))\n",
    "#sort the persistence of the diagrams to get o(i)^org (T^org in Adler paper)\n",
    "ground_truth = np.array([[0.17417737, 0.68631819],\n",
    "       [0.16128002, 1.16480916],\n",
    "       [0.28713151, 1.43280947],\n",
    "       [0.1794577 , 2.24642452]])\n",
    "#This cell generates and plots one polar curve along with its diagram\n",
    "t1 = np.linspace(0,np.pi,10) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r1 = 1.75*np.sqrt(2)*np.cos(0.5*t1) \n",
    "x1 = r1*np.cos(t1)\n",
    "y1 = r1*np.sin(t1)\n",
    "t2 = np.linspace(np.pi,3*np.pi,25) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r2 = 2*np.sqrt(2)*np.cos(0.5*t2) \n",
    "x2 = r2*np.cos(t2)\n",
    "y2 = r2*np.sin(t2)\n",
    "t3 = np.linspace(3*np.pi,4*np.pi,10) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r3 = 3.5/2*np.sqrt(2)*((t3-3*np.pi)/np.pi)**1.4\n",
    "x3 = r3*np.cos(t3)\n",
    "y3 = r3*np.sin(t3)\n",
    "x = np.concatenate((x1,x2,x3))\n",
    "y = np.concatenate((y1,y2,y3))\n",
    "coord_mat = np.stack((x,y),axis=1)\n",
    "np.random.seed(2) #set seed\n",
    "data_point_cloud = coord_mat#+np.random.multivariate_normal(size = x.shape[0],mean = [0,0], cov = 0.1*np.eye(2)) \n",
    "data_pd = Pers(data_point_cloud)[0] #compute persistence\n",
    "data_diag0 = Trans(data_pd)\n",
    "data_pd = Pers(data_point_cloud)[1] #compute persistence\n",
    "data_diag1 = Trans(data_pd)\n",
    "#plt.figure(figsize=(24,4))\n",
    "#plt.subplot(141)\n",
    "#plt.scatter(*coord_mat.T)\n",
    "#plt.subplot(142)\n",
    "#ground_truth = np.array([[0.17417737, 0.68631819],\n",
    "#       [0.16128002, 1.16480916],\n",
    "#       [0.28713151, 1.43280947],\n",
    "#       [0.1794577 , 2.24642452]])\n",
    "#plt.subplot(131)\n",
    "plt.scatter(*data_diag1.T,s=400,marker=\"^\", c=\"salmon\",label = \"Holes\")\n",
    "plt.scatter(*data_diag0.T,s=100,c=\"gray\",label = \"Connected \\ncomponents\")\n",
    "plt.xlim(-0.1,1)\n",
    "plt.ylim(-0.1,2)\n",
    "plt.legend(prop = {\"size\":30})\n",
    "plt.xlabel(\"Birth\")\n",
    "plt.ylabel(\"Persistence\")\n",
    "#plt.scatter(*data_diag.T)\n",
    "plt.savefig(\"Figures/data_cloud_d.jpg\",bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "174211be-11e2-4bcd-b512-aad315ce3702",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "fonts = {\"size\":50}\n",
    "matplotlib.rc('font', **fonts)\n",
    "plt.figure(figsize = (10,8))\n",
    "#This cell generates and plots one polar curve along with its diagram\n",
    "t1 = np.linspace(0,np.pi,40) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r1 = 1.75*np.sqrt(2)*np.cos(0.5*t1) \n",
    "x1 = r1*np.cos(t1)\n",
    "y1 = r1*np.sin(t1)\n",
    "t2 = np.linspace(np.pi,3*np.pi,100) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r2 = 2*np.sqrt(2)*np.cos(0.5*t2) \n",
    "x2 = r2*np.cos(t2)\n",
    "y2 = r2*np.sin(t2)\n",
    "t3 = np.linspace(3*np.pi,4*np.pi,40)#initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r3 = 3.5/2*np.sqrt(2)*((t3-3*np.pi)/np.pi)**1.4\n",
    "x3 = r3*np.cos(t3)\n",
    "y3 = r3*np.sin(t3)\n",
    "x = np.concatenate((x1,x2,x3))\n",
    "y = np.concatenate((y1,y2,y3))\n",
    "coord_mat = np.stack((x,y),axis=1)\n",
    "plt.scatter(*coord_mat.T,c=\"tab:red\")\n",
    "# plt.xlabel(\"X\",)\n",
    "# plt.ylabel(\"Y\",)\n",
    "plt.text(-1.5,0,r\"$\\mathrm{d}_1$\")\n",
    "plt.text(1.25,0.1,r\"$\\mathrm{d}_2$\")\n",
    "plt.text(-0.05,0.7,r\"$\\mathrm{d}_3$\")\n",
    "plt.text(0.05,-0.6,r\"$\\mathrm{d}_4$\")\n",
    "plt.savefig(\"Figures/AsymExample_a.jpg\",bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "1e1a1e94-f51a-46ba-8fe0-3f0311593b82",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize = (10,8))\n",
    "ground_truth = np.array([[0.17417737, 0.68631819],\n",
    "       [0.16128002, 1.16480916],\n",
    "       [0.28713151, 1.43280947],\n",
    "       [0.1794577 , 2.24642452]])\n",
    "plt.scatter(*ground_truth.T,s=400,marker=\"^\", c=\"salmon\")#,alpha=0.5)\n",
    "plt.xlim(0,0.5)\n",
    "plt.ylim(-0.1,2.5)\n",
    "plt.xlabel(\"Birth\")\n",
    "plt.ylabel(\"Persistence\")\n",
    "p = ground_truth[3,:]\n",
    "x = p[0]+0.01\n",
    "y = p[1]-0.15\n",
    "plt.text(x,y,r\"$\\mathrm{d}_1$\")\n",
    "p = ground_truth[2,:]\n",
    "x = p[0]+0.01\n",
    "y = p[1]-0.15\n",
    "plt.text(x,y,r\"$\\mathrm{d}_2$\")\n",
    "p = ground_truth[1,:]\n",
    "x = p[0]+0.01\n",
    "y = p[1]-0.15\n",
    "plt.text(x,y,r\"$\\mathrm{d}_3$\")\n",
    "p = ground_truth[0,:]\n",
    "x = p[0]+0.01\n",
    "y = p[1]-0.15\n",
    "plt.text(x,y,r\"$\\mathrm{d}_4$\")\n",
    "plt.savefig(\"Figures/AsymExample_b.jpg\",bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "d58caac7-09b1-4199-b7d2-03ac5d56ede6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "\n",
    "plt.figure(figsize = (10,8))\n",
    "#This cell generates and plots one polar curve along with its diagram\n",
    "t1 = np.linspace(0,np.pi,40) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r1 = 1.75*np.sqrt(2)*np.cos(0.5*t1) \n",
    "x1 = r1*np.cos(t1)\n",
    "y1 = r1*np.sin(t1)\n",
    "t2 = np.linspace(np.pi,3*np.pi,100) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r2 = 2*np.sqrt(2)*np.cos(0.5*t2) \n",
    "x2 = r2*np.cos(t2)\n",
    "y2 = r2*np.sin(t2)\n",
    "t3 = np.linspace(3*np.pi,4*np.pi,30)#initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r3 = 3.5/2*np.sqrt(2)*((t3-3*np.pi)/np.pi)**1.4\n",
    "x3 = r3*np.cos(t3)\n",
    "y3 = r3*np.sin(t3)\n",
    "x = np.concatenate((x1,x2,x3))\n",
    "y = np.concatenate((y1,y2,y3))\n",
    "coord_mat = np.stack((x,y),axis=1)\n",
    "np.random.seed(2) #set seed\n",
    "data_point_cloud = coord_mat+np.random.multivariate_normal(size = x.shape[0],mean = [0,0], cov = 0.005*np.eye(2)) \n",
    "plt.scatter(*data_point_cloud.T,c=\"tab:red\")\n",
    "# plt.xlabel(\"X\")\n",
    "# plt.ylabel(\"Y\")\n",
    "plt.text(-1.5,0,r\"$\\mathrm{d}_1$\")\n",
    "plt.text(1.25,0.1,r\"$\\mathrm{d}_2$\")\n",
    "plt.text(-0.05,0.7,r\"$\\mathrm{d}_3$\")\n",
    "plt.text(0.05,-0.6,r\"$\\mathrm{d}_4$\")\n",
    "\n",
    "plt.savefig(\"Figures/AsymExample_c.jpg\",bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "cf21ddf1-152d-4806-b8a5-5823018b5a03",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAApcAAAIsCAYAAACnYYInAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nOzde3hU5bn//88dCCYGFCNI7W7qsZhYSw+AIp5iiyfUbpUe3D2J2Wqrxat7d3eLLT8P9bhtqz1o9WspRWq7q/ULX9riVqCUgLKlSqqiIEhrlYKoiJxMIkmG+/fHzEpmJiGZw1ozObxf17WumbVmPc968kfth3ut9Tzm7gIAAADCUFLsAQAAAKD/IFwCAAAgNIRLAAAAhIZwCQAAgNAQLgEAABAawiUAAABCM7jYA0DciBEj/PDDDy/2MAAAAHrU0NDwtruP7Oo3wmUvcfjhh2vVqlXFHgYAAECPzOy1ff3GbXEAAACEhnAJAACA0BAuAQAAEBrCJQAAAEJDuAQAAEBoCJcAAAAIDeESAAAAoSFcAgAAIDSESwAAAISGcAkAAIDQEC4BAAAQGsIlAAAAQkO4BAAAQGgIlwAAAAgN4RIAAAChIVwCAAAgNIRLAAAAhIZwCQAAgNAQLgEAABAawiUAAABCQ7gEAABAaAiXAAAACA3hEgAAAKEhXAIAACA0hEsAAACEhnAJAACA0BAuAQAAEBrCJQAAAEJDuAQAAEBoCJcAAAAIDeESAAAAoSFcAgAAIDSESwAAAISGcAkAAIDQEC4BAAAQGsIlAAAAQkO4BAAAQGgIlwAAAAgN4RIAAAChIVwCAAAgNIRLAAAAhIZwCQAAgNAQLgEAABAawiUAAABCQ7gEAABAaAiXAAAACA3hEgAAAKEhXAIAACA0hEsAAACEhnAJAACA0BAuAQAAEBrCJQAAAEJDuAQAAEBoCJcAAAAIDeESAAAAoSFcAgAAIDSESwAAAISGcAkAAIDQEC4BAAAQGsIlAAAAQkO4BAAAQGgGF3sAvZWZVUn6sKQPSBouaYik7YltnaQX3D1WvBECAAD0PoTLBDOrlnSWpE9KOlXxQNmdRjOrl/R/JP2Pu++NdoQAAAC934AOl2ZWLulbkj4n6bgsm1dIOjexrTGzqe6+KuQhAgAA9CkD/ZnLUZJuUvbBMt2HJT1lZtPyHxIAAEDfNaArlz34q6RlkjZIektSo6RKSR+TNFlSVdr5gyXdbWYt7v6zQg4UAACgtyBcplor6QFJ/+3um/d1kpkNlnSppLskDU37+W4zq3f3lyMbJQAAQC810G+LB5ZKOs3dP+zu3+8uWEqSu7e5+0xJJ0nakfbzEEl3RjROAACAXm2gh8udkmrd/ZPuvjzbxu6+WtJlXfx0jpmNyHt0AAAAfcyADpfuvt3dl+XZx1xJq9MOD5J0Tj79AgAA9EUDOlyG6LEujh1Z8FEAAAAUGeEyHBu7OPa+go8CAACgyAiX4di/i2PNBR8FAABAkREuw3F0F8e2FHwUAAAARUa4zFNizst/7uKnZwo9FgAAgGIjXObv0+r8fOU7kp4swlgAAACKinCZBzMrk3R7Fz/Ndve2Qo8HAACg2AiX+bld0ui0Y9sl3VGEsQAAABQd4TJHZjZF0r918dO33H1rhn1cYWarzGzV1q0ZNQEAAOjVCJc5MLNPSJrTxU9z3f0Xmfbj7j9z93HuPm7kyJHhDRAAAKBICJdZMrMjJT0qqSLtp3WSLi38iAAAAHqPwcW6sJl9UNJpkj4uaYSkgyWVS3J3/1SxxtUdM/snSX9U57fDN0k62913F35UAAAAvUdBw6WZmaTPSLpW0se6OkWS99DHLZLGJB36rbv/KrRB7vu6hygeLI9I++lNSZ9y99eiHgMAAEBvV7BwaWZVkh6RND44lHZKt6EyyQuSvpN0/pGSIg2XZnaw4sGyOu2ntxUPli9HeX0AAIC+oiDPXJrZCZL+oniwDEKlp22ZekTSK0HXkmrMbGxIQ+3EzA6StFjSR9J+ekfSJHdfE9W1AQAA+prIw2WiYjlf8Wcqg9velth2SlotqSnT/tx9r6T/Vuot9PNCHHI7MztQ8WD58bSfdkg6092fj+K6AAAAfVUhKpe/ljRKHRVKUzywnSLpYHf/uKS/Ztnnw2n7k/IdZDozO0DSIknpVdFdks5y94awrwkAANDXRRouzexsSSerI1RK0o3ufpa7r3D3bG6Ht0vcit4cXEbS8WYW2vOjZjZM0kJJx6f9tFvxYPl0WNcCAADoT6KuXP574jO4hf0rd78ppL5XqSOwDpZ0dBidmtlQSY9LmpD207uSznH3lWFcBwAAoD+KLFyaWZnit76D6uQeSf8Z4iWeS9s/Jt8OzaxC0v9Impj2U6Okye6+It9rAAAA9GdRVi4nSCpLfHdJj7n7WyH2n97XIfl0Zmb7S1qgeCBO1iTpXHd/Ip/+AQAABoIow+UH0vb/N+T+dyQ+g8rosFw7SlRZfyepNu2nZknnu/uyXPsGAAAYSKIMlyMSn8FzkVtC7j+Wtr9fLp2Y2RBJ89T5jfMgWP4pl34BAAAGoijDZXrYawm5/8rEZxBed+zrxH1JvGH+W0nnpP30nqQL3H1J7sMDAAAYeKJc/nFr2v5BIfd/eNr+thz6+Lykf+7i+HuSvmdm38uhz8Aqd78sj/YAAAB9TiHCZfBMZN5vc6c5LW3/9Rz6KN3H8eGJLR9ZV1IBALmrr6/X6aefnnJs6dKlqq2tLc6AgAEqytvia9P2TwqrYzM7UtI4dQTXFsXnvQQAAEARRRYu3f1vkl5J7Aar6IwOqftvSxoUXErS0+7+Xkh9AwAAIEdRr9DzmDpW55GkfJ5hlCSZ2UWS/lWpS0r+v1z6cvcH3N0i2mrz/VsBAAD6mqjD5Z2SWhPfTdL5ZvatXDszs89KmqOOsCpJ70j6Wc4jBACExnfvUutPbpO/u6vYQwFQJJGGS3d/VdJMdVQvTdIdZnZPYg3vjJjZ0Wb2S0kPSaoIDif6vMvdm0IdOAAgJ7Hli6Ud7yi2bHGxhwKgSKKuXErx5yPXJL4HAfNKSZvNbKaZ1SltdR0zO87MPm1m/5+ZrZD0kqQvKvUWu0taLumOAvwNAIAe+O5d8ueeltzlzz1D9RIYoKKcikiS5O67zew8SX+WNFIdAXOYpLrEJnU8P2mSnk/rJvjNk/Y3Svq8u++NaOgAgCzEli+WPPGfad+r2LLFGnzulOIOCkDBFaJyKXd/TdIJkhrUUX0MQmawJbO0LTg/+O1pSSe6+1uRDx4A0KP2qmUssTJvLEb1EhigChIupfaAeZKk/5LUqNTQ2NOmxPl7FH9J6DR3D3utcgBAjlKqloFE9RLAwBL5bfFk7t4q6TuJZRWnSZoi6SPqOeT+VdLvJN3p7m9EO0oAQDY6VS0DQfXytDNkQw/Ivl93NTQ0aMOGDXr99dfV2tqqyspKVVdX6/jjj1dZWVlIfwGAMBU0XAbcfYekWyTdYmbDJZ0o6QOSDlZ8DfJmSW9LelPSn919YzHGCQDoWZdVy0AOz142Njbq9ttv14MPPqiNG7v+z39FRYUuvvhizZgxQ0cccUQuwwYQkaKEy2SJoPlYsccBAMjePquWgSyrl0uWLFFdXd0+Q2WgsbFRs2bN0m9+8xvde++9uuSSS3IZPoAIFD1cAgD6rm6rloEMq5cLFizQlClT1NLSkvH1m5qaNHXqVDU3N6u6ujrjdgCiQ7gEAOSkx6plIIPq5VNPPdVlsDQzTZgwQZMnT1ZVVZUGDx6sTZs2aeHChVq+fLliiWtPmzZNt912Wyh/F4D8EC4BADnJqGoZ6KZ6uWfPHtXV1XUKlqNHj9bs2bM1ceLETm2mT5+u1atXq66uTg0NDYrFYrrxxhtz+TMAhKxgUxEBAPqPjKuWgW7mvbzjjju0bt26lGM1NTVasWJFl8EyMGbMGC1btqz9nObm5sz/AACRibxyaWb/Jin5Psgsd9+cR38fUMeqPpK01d3vy7U/AED2sqpaBrqoXra2tuq++1L/E15aWqq5c+dqxIgRPXZZUVGhefPmqbq6Wjt27MhuPAAiEWnl0sw+JukuSTckti9Lej3Pbl9P9BP0ebeZHZVnnwCADGVdtQx0Ub2cP3++3ngjdfriadOmqaamJuNuR40apeuuuy67sQCITNS3xYO5IYLlHe92z/afuqkSa4nfrdTlIS/Np08AQOZyqloG0lbteeyxzjPRXX755Vl3O3XqVA0ZMiS3MQEIVdTh8hx1LN/okh4Jqd/fStqrjvXJzw2pXwBAN3KuWgbSqpcrV65M+bm6ujqrqmWgsrJStbW1uY1J0tatW/XYY4/ppptu0qc//WkdeuihMrP27YEHHsi5b2CgieyZSzMbJWm0OsLls2GtB+7ub5jZKknHJw6NMbOD3H17GP0DALqWV9UykKhetpx+TqcXecaOHZtzt2PHjtWiRYuyavPGG29owoQJeu2113K+LoBUUVYuj0367pKeCbn/Vd1cDwAQsryrloFE9fKtV19R+pNSxxxzTM7d5jKJ+nvvvUewBEIW5dviwUs2pni4XBty/y+l7R8taUXI1wAAJIRStQz4Xm1bsrDT4QMPPDDnLvNpK0kjR47U2LFjNW7cOI0bN04XXHBBXv0BA1WU4TJ9GYZ3Qu4//Rb48JD7BwAk8fVr8q9aBmIx7V7fueZQUVGRc5e5tK2srNQjjzyi8ePH67DDDsv52gA6RBku90vbbw25/6C/4J/Ruf8XCQDQo9JvXh9qfwc9/7z001+kHGtsbMy5v1zaHnDAAfrMZz6T8zUBdBblM5fplcWeZ8PNTtBfMM3R7pD7BwBEaPjwzjecdu7cmXN/+bQFEJ4ow+W2xGdQWQx7ovMj0/bfDrl/AECERo4cKTNLObZ+/fqc+0t/8xxAcUQZLjclfTdJZ4Tc/xnqCK6SFMo0RwCAwth///07veHd0NCQc3/5tAUQnijD5SpJTUn7x5nZJ8Lo2MzGShqTdKhF0p/D6BsAUDgTJkxI2V+3bl1OFcjt27dr2bJlYQ0LQB4iC5fu3irpCXVMRSRJ3wup++R+XNJT7t4cUt8AgAI555xzOh2bOXNm1v3MmTNHe/bsCWNIAPIU9fKP/5303SSdbmY/yKfDRPvT1bH0Y/p1AAB9xAUXXKBRo0alHLvnnnuyevZy69atuummm8IeGoAcRR0ufy3pr4nvQRj8dzP7pZkNzaYjMxtqZg9K+nelPmv5qqTZIYwVAFBgpaWluuqqq1KOtbS0aMqUKdq2bds+WnVoamrSRRddpO3bWf0X6C0iDZfuvlfSt9VRYQwC5hcl/dXMbjCzbt8iN7Ojzey7iofULyT1Fdxuv9bdQ5rVFwBQaNdcc02nZR/XrFmjk08+WStXrtxnuxdffFG1tbV68sknJUnl5eWRjhNAZqKcRF2S5O5zE7eyv6V4GAwC5iGSrpd0vZltlfSC4nNjvitpqKSDJH1E0shEV8kBNfj8gbs/EvXfAACITllZmWbPnq3a2lq1tLS0H1+3bp0mTpyoiRMnavLkyaqqqlJJSYk2b96sRYsWqb6+XrHEikGDBg3SDTfcoGuvvbZYfwaAhMjDZcJ0Sf8k6V/UETCljsB4iKRPdtEueQI0Tzv+oLtPD3mcAIAiOPHEEzV37lxNmTIlJWC6u1asWKEVK1Z02/7uu+9WTU1N1MMEkIGon7mUJHncFyVdI2mvUquQydXM9C35dyWOtUn6hrtfUoixAwAK47zzztOjjz6qqqqqjNuUl5dr1qxZuvLKKyMcGYBsFCRcBtz9B5I+JukhdYTMroJmeqA0STFJv5Q0xt3vLuCwAQAFMmnSJK1du1YzZszoNmSWl5frkksu0QsvvKC6uroCjhBAT8zdez4rigubHSbpXEm1kk5U/NZ4adIpLZLelPSUpHpJC9x9k/qpcePG+apVq4o9DADoNdxdq1at0ssvv6wtW7aopaVFlZWVqq6u1gknnBD5CzzJS1POnj1bU6dOjfR6QF9iZg3uPq6r3wr1zGUn7v6apHsTm6T4dEOSDpC0y93fLdbYAADFZ2YaP368xo8fX+yhAMhC0cJlVxKBklAJAADQRxX0mUsAAAD0b4RLAAAAhIZwCQAY0C6//HKVlZV12jI557XXXivSqIHeq1c9cwkAQKG1trZqz5493Z7T1tamtra2TseLNeMK0JtRuQQAAEBoCj7PpZl9QNIZksZKOkbSgYmttLt2PXB3PyqE4RUN81wCAIC+olfMc2lm4yV9V/FgmVwxta5bZIX7EgAAAL1AQcKlmd0k6duKh8r0MJlvMAwjnAIAACAEkYdLM7tZ0oykQ+lhknAIAADQT0QaLs3sBMWDZVeBMiZpg6S/SdopqTXKsQAAACB6UVcub0nbN0lvKv7s5UPuviPi6wMAAKCAIguXZjZcUq3iVUtLfDZIOtPdt0d1XQAAABRPlPNcnixpUNL+e5KmECwBAAD6ryjD5fuTvruk/+fuGyO8HgAAAIosynB5cOIzeBt8RYTXAgAAQC8QZbhMX6h1a4TXAgAAQC8QZbjcnLY/NMJrAQAAoBeIMlw2JD6DOS4/GOG1AAAA0AtEFi7d/a+SXkw6NCmqawEAAKB3iLJyKUk/VPyFHpM00cw+GvH1AAAAUERRh8sHJK1MfDdJ95rZkIivCQAAgCKJNFy6u0v6nKTXFQ+XEyT91syGRXldAAAAFEfUlUu5+yZJp0h6WfGAeb6k58zsy2YW9drmAAAAKKBIw52ZXZ+0u0DSVZL2k3SE4rfMf2pmKyVtkPSOpNZcr+XuN+U+UgAAAIQh6srhjeqYiiiZK17FHCrpU4ktX4RLAACAIivUbWlL23d1hM7033LRVYAFAABAgRUqXHYX/vINhmGEUwAAAISgEOGS8AcAADBARBou3T3yt9EBAADQexD+AAAAEBrCJQAAAEJDuAQAAEBoCJcAAAAIDeESAAAAoSFcAgAAIDSFmkQ9hZmVSjpR0mmSPi5phKSDJZVLcnc/qhjjAgAAQH4KGi7NrELSVZL+XdKo9J8Tn92u2GNmP5V0StKhX7j7j0IbJAAAAHJWsNviZvZxSasl/Zek9ykeJoNAacp8Gcg/SDpO0ocTn98Id6QAAADIVUHCpZmdJ2mFpMPVESSDLavlId39cUkvJB36oJmdGs5IAQAAkI/Iw6WZfUTSf0sqSxxKDpQvSPqdpO1ZdvvfSq12Ts5zmAAAAAhBpOHSzEzSryUNVUcQNEk/l3SYu3/M3S+UtDHLrh9OvoykSfmOFQAAAPmLunL5ecWfiwyqlS6pzt2vcPdNuXbq7q9KeiXp0EfNbL98BgoAAID8RR0uv574DILlD939gZD6blDH7fUSSaND6hcAAAA5iixcmtkwSSeo43b4bkk3h3iJ1Wn7hEsAAIAii7JyOUEd82i6pP9x910h9v922v6IEPsGAABADqIMl4cmPoNb10+F3P+OxGdQGR0Wcv8AAADIUpThcmTa/lsRXksq0lKWAAAA6BBluMxqcvQcHJx2nWznygQAAEDIogyXW9P2h4fc/4fS9tOfwQQAAECBFSJcBs9Efjjk/muVuh55zvNmAgAAIBxRhsvnk76bpNPC6tjMxkj6aNKhJsXnvQQAAEARRRYu3X2zpDVJh44zs3EhdX9j8qUk/a+7t4XUNwAAAHIU9Qo9C9SxOo9JuivfDs3s65IuSOpTSl1rHAAAAEUSdbi8S1Jj0v5JZvaTXDszs/+U9COlPmu5WdIvc+0TAAAA4Yk0XLr7Vkk/VGr18utmtsDMjsy0HzM73cyWSfovSYOCw4k+b+GWOAAAQO9QiInHb5Z0amILAuY5kl42s3pJ/6uOOSslSWZ2vqQjJI2RdLZSV/sJqpYuaa67/yzi8QMAACBDUd8Wl7u3SrpQ0nqlVjBLJJ0uaYakf1LH85Mmab7iFc9LJb0/cSw5WJrib6NfGvX4AaAvqa+vl5mlbPX19cUeFoABJPJwKUnuvl3SBEm/U0dITA6K6av5mFIDZfr5v5N0irs3CgAAAL1GQcKlJLn7Tne/UNLXJG1U1+Gxq01J574p6Wp3v5BgCQAA0PsULFwGEs9IHi3pK4pXILcrtVKZvu2R9EdJV0s60t1/WugxAwAAIDOFeKGnE3ePSfpVYpOZ1Uj6gOIv9hwkqVnxtcLflLTa3fcUY5wAkAvfvUtts+/R4LppsqEHFHs4AFBQRQmX6dz9JUkvFXscABCG2PLF0o53FFu2WIPPnVLs4QBAQRX8tjgA9Ge+e5f8uacld/lzz8jf3VXsIQFAQREuASBEseWLJU+8i+h7FVu2uLgDAoACi/S2uJldn7T7RpgTnpvZFZLeF+y7+01h9Q0AuWivWsZi8QOxWLx6edoZPHsJYMCI+pnLG9UxndDzksJcTedKxVfwCRAuARRVStUykKhe8uwlgIGiUC/0pE+SHna/3u1ZABCxTlXLQJ7VS3dXQ0ODNmzYoNdff12tra2qrKxUdXW1jj/+eJWVlYX0FwBAOHrF2+J5CJaSBICi6rJqGcihetnY2Kjbb79dDz74oDZu3NjlORUVFbr44os1Y8YMHXHEEbkMGwBCxws9AJCnfVYtA0H1MsM3x5csWaJjjz1Wt9566z6DpRQPoLNmzdJxxx2nOXPm5DJ0AAhdX65cDkr63la0UQAY8LqtWgYyrF4uWLBAU6ZMUUtLS8bXb2pq0tSpU9Xc3Kzq6uqM2wFAFPpyuDww6fu7RRsFgAGtx6plIINnL5966qkug6WZacKECZo8ebKqqqo0ePBgbdq0SQsXLtTy5csVS1x72rRpuu2220L5uwAgV30yXJrZAYovFxnYUayxABjYMqpaBrqpXu7Zs0d1dXWdguXo0aM1e/ZsTZw4sVOb6dOna/Xq1aqrq1NDQ4NisZhuvPHGXP4MAAhNX33msk6pb4qvL+JYAAxQGVctA908e3nHHXdo3bp1Kcdqamq0YsWKLoNlYMyYMVq2bFn7Oc3NzZn/AQAQgbwql2b2wSxOH2JmVcrt7e5BkoZKOlLSZEmXquNNcZf0bA59AkBesqpaBrqoXra2tuq+++5LOa20tFRz587ViBEjeuyyoqJC8+bNU3V1tXbs4EYOgOLK97b4q+p5jskgTNYkzg9DECoDj4TULwBkJOuqZaCLZy/nz5+vN954I+W0adOmqaamJuNuR40apeuuu07/8R//kd14ACBkYdwWt262TM/LdguCpUta7O7PhfB3AEDGcqpaBtLWHH/sscc6nXL55Zdn3e3UqVM1ZMiQ3MYEACEJI1x6N1um52W7SfGQuVbxW+QAUDA5Vy0Dac9erly5MuXn6urqrKqWgcrKStXW1uY0pKamJi1cuFDTp0/XGWecoaqqKpWXl6u8vFzvf//79clPflI33HCD/v73v+fUP4CBI4y3xTN9hjLMlXTWSfqFpJ+6O0+vAyiovKqWgUT1suX0czq9yDN27Nicux07dqwWLVqU8flvvvmmvvGNb2jBggVqbGzs8pwtW7Zoy5YtWrp0qW655RZdfvnl+sEPfqChQ4fmPE4A/Ve+4bK7qqEpHgCDF282Srohx+u0SdotabukF919e479AEBe8q5aBhLVy7eOOEaeFlSPOeaYnLvNdhL1f/zjH3r44Yc7HT/88MN16KGHasiQIfr73//evlLQ3r17df/996uhoUFLlizRAQdkv146gP4tr3Dp7t2uN2ZmvwhOlfROT+cDQG8XStUy4Hu1bcnCTocPPPDALk7OTK5tzUynnXaaLr30Up111lkaNWpUyu+rVq3S1Vdf3X4Lf9WqVbriiiv00EMP5TxWAP1TIea57OrlHgDok3z9mvyrloFYTLvXr+10uKKiIucus21bUlKiiy66SKtXr9bSpUv1la98pVOwlKRx48Zp2bJlOu2009qPPfzww3ruOd6nBJAq6hV6kiuVGyO+FgBErvSb14fa30HPPy/99Bcpx/b17GMmsm37iU98QnPnzs3o3CFDhuj+++9PufU+b948fexjH8vqmgD6t0jDpbvzJjcAdGP48OGdju3cuTPn/vJpm4ljjjlGH/rQh7RhwwZJ0ksvvRTp9QD0PX11+UcA6BdGjhwps9Qnh9avz31F2/Q3z6Nw8MEHt3/ftavzUpYABjbCJQAU0f7779/pDe+Ghoac+8unbaZee+219u+HHHJI5NcD0Lf06nBpZiVmNtHMvmZm082szsxynwAOAHqhCRMmpOyvW7cupwrk9u3btWzZsrCG1aWVK1dqy5Yt7fvpYweAyMOlmQ1J3rJo9y+Kr0X+hKSfSrpN0kxJT5vZWjP7ZCQDBoACO+ecczodmzlzZtb9zJkzR3v27AljSPt02223tX8vKyvTRRddFOn1APQ9kYZLM/uopOakbbOZ7ZdBu+9I+pWkD6jrtcWrJS0ys6sjGnelmZ1pZt8xs3lm9pqZefoWxbUBDDwXXHBBp+l/7rnnnqyevdy6datuuummsIeW4te//rX+8Ic/tO9fffXVOvTQQyO9JoC+J+rK5WeVOs/lLHfv9p/VZlYr6eZEm+7WFy+R9EMzm5zvIM3suMRt99+a2SuStklaKOlWSRdK+mC+1wCAfSktLdVVV12VcqylpUVTpkzRtm3bemzf1NSkiy66SNu3R7d42QsvvKCvfvWr7fvHHHOMbrgh10XXAPRnUYfLSYoHwUDnNcY6+546gqXUdeVS6giY92Rzu30fLpP0X4qH4SPy7AsAsnbNNdd0WvZxzZo1Ovnkk9tXxenKiy++qNraWj355JOSpPLy8tDHtmnTJp177rntc2iWl5froYceymuydwD9V2TzXCZufyfPrPuGuz/bQ5tTJY1Tx3rkLulZSd+VtE7SoZK+IekCdYTPwyR9RdLPwxw/ABRSWVmZZs+erdraWrW0tLQfX7dunSZOnKiJEydq8uTJqqqqUklJiTZv3qxFixapvr5escSKQYMGDdINN9yga6+9NrRxvf322zrzzDP1j3/8Q5I0ePBgPfzww0ycDmCfopxEfbSkIeq4jf3nDNr8S9r+y5JOcfempP1lZjZH0pfVETC/qGjCZYukFyWtkvQ5SZ1nOwaAkJx44omaO3eupkyZkhIw3V0rVqzQihUrum1/90EJ5F4AACAASURBVN13q6amJrTx7NixQ2eeeWb7ROklJSV68MEHdf7554d2DQD9T5S3xQ9P21+TQZt/VmrV8sakYJnsm4q/IKTEuSebWb73gtokrZb0C0lXSTpe0jB3H+vuX5UU7bIXACDpvPPO06OPPqqqqqqM25SXl2vWrFm68sorQxvH7t27dfbZZ+vZZ+M3nMxMs2bN0sUXXxzaNQD0T1GGy/cnPoNnJLtdW9zMRkt6X9KhXZLmdXWuu2+TtDip7xJJH8l5pNIdkg5w94+6+7+6+33u/oy7t/TYEgBCNmnSJK1du1YzZszoNmSWl5frkksu0QsvvKC6urrQrt/Y2Khzzz1Xf/5zxw2ne++9V1OnTg3tGgD6ryhvi6c/6b27h/NPSfrukha5e2s35z8j6dNJ+6MlPZ358JIu5r6l57MAoHCGDh2qW265RTfffLNWrVqll19+WVu2bFFLS4sqKytVXV2tE044odMLPLW1tXLPfaa09957T5/+9Kf1xBNPtB/74Q9/qK997Ws59wlgYIkyXKbfpu5pZt/xic/glvjSHs5/LW2f5yEB9DtmpvHjx2v8+PE9n5ynlpYWXXjhhfrTn/7Ufuz222/Xv/3bv0V+bQD9R5S3xdPDZE9zVkxU6rRFT+zrxITgWcygzbAMxwUASNPW1qbPf/7zevzxx9uPffe73w31zXMAA0OU4XJX4jMIf/t8cMjMDpb04eS27t7TC0DpldFYdsMDAEjS3r179eUvf1nz589vP/ad73xH119/fRFHBaCvijJcbk7b725StMlKnRx93zMGdwhugwft3s18aAAAKT7N0b/+67/qoYceaj/2rW99S7feemsRRwWgL4vymcvnk76bpDPMrMLdG7s490tJ57mk5Rn0n74k41vZDxEABrZHHnlEDzzwQPv+kCFD9MILL+jss8/OqP2oUaM0Z86ciEYHoC+KLFy6+yYze1XxFXQk6UBJ10uannyemZ0s6Qx1zG8pSY+rZ+mV0FdyHiwADFBNTalTCbe0tGjhwoUZtz/ssMN6PgnAgBL12uIPqaMaaZK+ZWY/N7MJZvYhM7tUneeyXJ/BMpEm6RPqeJ7TJW0Id+gAAADIluUzH1qPnZu9T/ElG4M3xYOgmXKaUlfl+aq7d7uUo5mdpPjb5EG7te5+XIhD7+qar6qjCitJcnfr+uzsjRs3zletWhVWdwAAAJExswZ3H9fVb5FWLt39DUnfVurLOpa2JVcfn1V8+cWeXJR8GUn/G8Z4AQAAkJ+ob4vL3X8qKXjtMAiTyVtw/O+Sprj73u76M7Mhkr6o1Gc0/xjysAvCzK4ws1Vmtmrr1q3FHg4AAEDeIg+XkuTu10n6lKQ/Sdqr1Mrldkk/knS8u6evutOVL0g6RB3Bsk2ZvQDU67j7z9x9nLuPGzlyZLGHAwAAkLcopyJK4e71kurNbJjizy4Ok7RN0gbP7sHPbZL+PXnf3Xft62QA6M/q6+t1+umnpxxbunSpamtrizMgAANewcJlwN13S3oxj/Z/CHE4AAAACFFBbosDAABgYCBcAkCefPcutf7kNvm7PKEDAIRLAMhTbPliacc7ii1bXOyhAEDRES4BIA++e5f8uacld/lzz1C9BDDgES4BIA+x5YulYMIL30v1EsCAl/Xb4mb2wa6Ou/vGTM+NQlfXB4AotVctY7H4gVgsXr087QzZ0AOKOzgAKJJcpiJ6VZ3XB/d99NXVuVHY1/UBIDIpVctAono5+NwpxRkUABRZrrfF09cHtyzPjWIDgILpVLUMBNVLnr0EMEDlWu1L/qd6T8Eu6solwRJAwXVZtQzkUb10dzU0NGjDhg16/fXX1draqsrKSlVXV+v4449XWVlZniMHgGjlGi6zCXSEPwD9yj6rloEcnr1sbGzU7bffrgcffFAbN3b9CHlFRYUuvvhizZgxQ0cccUSuwweASOUSLi+N6FwA6BO6rVoGsqheLlmyRHV1dfsMlYHGxkbNmjVLv/nNb3TvvffqkksuyWbYAFAQWYdLd58TxbnFZmb/I+n93ZzS6Tcze66Hbie7++t5DQxAr9Jj1TKQYfVywYIFmjJlilpaWjIeQ1NTk6ZOnarm5mZVV1dn3A4ACoE3rDscK+mwLNt8tIffh+Q4FgC9VEZVy0AP1cunnnqqy2BpZpowYYImT56sqqoqDR48WJs2bdLChQu1fPlyxRLBdtq0abrtttvy+nsAIGyESwDIUMZVy0A31cs9e/aorq6uU7AcPXq0Zs+erYkTJ3bqbvr06Vq9erXq6urU0NCgWCymG2+8Mdc/BwAiwQo9AJChrKqWgX2s2nPHHXdo3bp1Kcdqamq0YsWKLoNlYMyYMVq2bFn7Oc3NzdmNBwAiRrhMcPfD3d1C3l4t9t8FIBxZVy0DXcx72draqvvuuy/ltNLSUs2dO1cjRozoscuKigrNmzdPw4cPz24sAFAAhEsAyEBOVctAWvVy/vz5euONN1JOmTZtmmpqajLuctSoUbruuutyGw8ARKjXh0sz+yczO9vMPm9mnzSzQ4o9JgADS85Vy0Ba9fKxxx7rdMrll1+edbdTp07VkCG8Nwigd+m1L/SY2cmSvi/p+LSf9prZYkn/4e4vFX5kAAaavKqWgaQ3x1euXJnyU3V1dVZVy0BlZaVqa2u1aNGirNq1tLTomWee0cqVK/X8889r/fr12rhxo3bs2KG2tjYdeOCBqqqq0vjx4/XZz35WkyZNkhnrYQDITKTh0sw+JGlZ0qF3JY1x9/d6aPcVST+XNEidV/gZJOlsSbVm9iV3nxfikAEgRd5Vy0Cietk4/qROL/KMHTs2527Hjh2bdbj8+te/rp///Of7/H3btm3atm2bnnvuOc2cOVNjx47VrFmz9NGP9jT7GgBEX7n8jKT3Jb67pN9lECw/KulnSWPrqlxgksok/crMTnf3P4c0XgBIEUrVMuB79caj8+Vp/R1zzDE5d5nLJOrp1x82bJiOPPJIHXTQQZKkLVu2aMOGDdq7d68kqaGhQaeccooef/zxbt9kBwAp+nB5dtr+LzNo8wPFJx9P/q9fevUy+K1M0v1m9nFP/68lAITA16/Jv2oZiMW0fc3qTocPPPDAnLvMpW1FRYUuvPBCnXfeeTr11FN19NFHdzrnrbfe0o9//GPdcccdisVi2r17t77whS9ozZo1qqioyHm8APq/yMKlmQ2SNE7xIGiStkta2UObj0v6VFIbSfqHpDslrZN0qKSrJI1XR8D8iKTPSXo43L8AAKTSb14fan/vPfmkdGfqNET5hLVc2v74xz/u8ZxDDjlEt956q4444oj2l41ee+01PfLII5o6dWrW1wQwcET5tvhoSeWJ7y7pqQyqi19M298saby7/8TdFyXWKj9J0kLFw2fQ35dDGjMARGrYsGGdjjU2NubcXz5tM3HZZZfpqKOOat9funRppNcD0PdFGS4PT9tfk0Gbi9RRtXRJN7n7W8knuHubpK9Jak0cMkmTzKw0r9ECQAF0NfH5zp07c+4vn7aZ+sQnPtH+PX1+TgBIF2W4/EDiM7i9/ffuTjazDyo1kDZL+nVX57r7a5Lqk/oulfThHMcJAAUzcuTITtP6rF+/Puf+0t88j0JbW1v79wMOOKCbMwEg2nA5NG1/dw/nn5r03SUtdfembs7/37T97CeJA4AC23///Tu94d3Q0JBzf/m0zURra6ueeuqp9n3eFgfQkyjDZXnafnMP549PfAb/pP9jD+e/mrZfmcGYAKDoJkyYkLK/bt26nCqQ27dv17Jly3o+MQ8zZsxovxU+YsQIXXLJJZFeD0DfF2W4bEvbTw+b6U5U6vRDT/Rw/ruJz6BN56fkAaAXOuecczodmzlzZtb9zJkzR3v27AljSO3a2tq0ZcsWzZ8/X2eeeaa+//3vS5LKy8v1m9/8RpWV/DseQPeinOdyV9r++/d1opkNk/TxpEPNkp7roX8W1AXQJ11wwQUaNWqU3nzzzfZj99xzj6644oqMJ1TfunWrbrrpplDGU1ZWts+QamY688wzdeedd+rDH+bRdgA9i7JyGbxSmDwf5b6cqfiyjsH5z7j73h76D165DG6jv7uvEwGgNyktLdVVV12VcqylpUVTpkzRtm3bemzf1NSkiy66SNu3b49qiO1qa2s1bdo0HXvssZFfC0D/EGW4TF6GwiSd1c10Qf+SdJ4kLc+g//RK6NtZjA0Aiuqaa67pVKVcs2aNTj75ZK1cue/1Jl588UXV1tbqySeflBS/XZ2vM888U2eddZbOOuss1dbWqrq6WiUl8f97WLp0qc4//3xNnDhRr732Wt7XAtD/RXZb3N1fMbM3JR2SODRS0tWS7ko+z8yOlfTPSl2VZ3EGl/hY2v4ruY8WAAqrrKxMs2fPVm1trVpaWtqPr1u3ThMnTtTEiRM1efJkVVVVqaSkRJs3b9aiRYtUX1+vWGI5ykGDBumGG27Qtddem9dYfv/733c6tm3bNs2cOVM333yzmpqatHLlSp166ql65plndMghh3TRCwDEWZRLcpvZjxUPlEFwbJN0k6SfS9om6WRJMyUdmXTORnc/PIO+N0t6nzomXB/h7tHfI4rIuHHjfNWqVcUeBoACW7BggaZMmZISMDN17733qqamRqeffnrK8aVLl6q2tjaU8TU0NKi2tlbvvht/8uhLX/qSHnzwwVD6BtB3mVmDu4/r6rcob4tL0j2Sgv9iuuKV0u8qvqzje4pPN5QcLD3RpluJNcgPTTr0974cLAEMXOedd54effRRVVVVZdymvLxcs2bN0pVXXhnhyOLGjh2r73znO+37Dz30kN55553Irwug74o0XLr7BknfV8ft7iBEJm/JpdO/K4Nwqfgyke2XUecJ1QGgz5g0aZLWrl2rGTNmdBsyy8vLdckll+iFF15QXV1dwcb3uc99rv17W1ubuMsCoDuR3hZvv4jZLyV9SalBMuUUSe9I+pS7P99DXyWS/irpMHWE0zp3nxPeiAuP2+IAJMndtWrVKr388svasmWLWlpaVFlZqerqap1wwgmhvMCTrZaWFu23337t+7/+9a/1hS98oeDjANB7dHdbPMp5Ltu5+1fMbImkGZKOTvt5r6TfSfqWu2fyUs4FSl2D3CU9GsY4AaDYzEzjx4/X+PHjez65QHbu3JmyP3z48H2cCQAFCpeSlKgszkm8HX6k4ivqbFN8TstsnpccJunHSftvuTvTEAFARJ54InXBtKOOOqpIIwHQFxQsXAbcfa2ktXm0nyOpT98CB4C+oqWlRbfcckv7/lFHHZXxKkIABqao3xYHAPQi8+bN03XXXae33nqrx3Nff/11nX/++Xr22Wfbj33729+OcngA+oHIKpdmdrykryUdikn6urtnP5kbACAUu3bt0i233KLbb79dp5xyik466SQdd9xxGjFihMrLy7V792698soreuKJJ/S73/1Ozc3N7W0vuOCCgr6lDqBvivK2+AmSpqrjDfE/EiwBoHeIxWKqr69XfX19Rudfdtlluvfee2VmPZ8MYECL8rb4AYnP4L9ESyO8FgAgA6eccoquvvrqjJ6b3G+//fTZz35WTzzxhGbOnKnS0tICjBBAXxdl5XJP2v6mCK8FAMjAUUcdpZ/85CeSpHfeeUerV6/WK6+8orffflstLS0aOnSoDjroINXU1GjMmDEqKysr8ogB9DVRhsv06YH2RngtAECWKisrVVtbG9o65AAgRXtbfH3iM3jmclSE1wIAAEAvEGW4XCWpMWn/pAivBQAAgF4gsnDp7q2S5in+Qo9JOsPMDorqegAAACi+qCdRv0NSm+K3xodKujni6wEAAKCIIg2XiaUeb1LHdERXmtk3orwmAAAAiify5R/d/RZJ96rj9vhdZvawmX0w6msDAACgsKKcikhJAfJ7knZImi5pkKTPSLrIzP6k+OTqf5H0lqRdit9Gz5q7b8x7wAAAAMhLpOFS0qvqmIoo4IpXMAdJmpTY8uWK/m8BAABADwoRyLpaiNa7+Q0AAAB9VCHCZXrlMtPfMkVABQAA6CWKVbkEAABAPxR1uLw04v4BAADQi0QaLt19TpT9AwAAoHeJfJ5LAAAADByESwAAAISGcAmg36mvr5eZpWz19fXFHhYADAiESwAAAISGcAkAAIDQFHXJRDOrkvRxSSMkHSypXJLc/aZijgsAAAC5KXi4NLN/kvRNSRdKOmwfp+0zXJrZFyS9L+nQE+7+THgjBBAG371LbbPv0eC6abKhBxR7OACAAilYuDSzQZL+S9LVkkq175V7eloS8v2S7kjaXyppUt4DBBCq2PLF0o53FFu2WIPPnVLs4QAACqQgz1ya2SGSlitesRyieLD0LrZM/B9JO4OuJdUmbq8D6CV89y75c09L7vLnnpG/u6vYQwIAFEjk4dLM9pP0e0knKjVUWtqWEXd/V9LDSW1M8VvsAHqJ2PLFkif+veh7FVu2uLgDAgAUTCEql/dIOl6poXKbpOskfUJSpaTns+zz4cRnUO3ktjjQS7RXLWOx+IFYjOolAAwgkYZLM6uRdKk6QqUkLZZ0tLvf6u7PufuOHLpeJiloZ5JOzXuwAEKRUrUMUL0EgAEj6hd6vq14gA2qlg2SznX3tnw6dXc3s79I+mTi0DAz+6C7b8xrtADy0qlqGQiql6edkdOb4+6uhoYGbdiwQa+//rpaW1tVWVmp6upqHX/88SorKwvpLwAA5CuycGlmJmmyOqqWLumyfINlkuRwKUnVkgiXQBF1WbUMJKqX2bw53tjYqNtvv10PPvigNm7s+n/eFRUVuvjiizVjxgwdccQRuQwbABCiKG+Lf1zx5ymleLB8wt1Xh9j/P9L2PxBi3wCytM+qZSDLZy+XLFmiY489Vrfeeus+g6UUD6CzZs3Scccdpzlz5uQydABAiKK8LX502v6fQu4//VnNYSH3DyAL3VYtAxlWLxcsWKApU6aopaUl4+s3NTVp6tSpam5uVnV1dcbtAADhijJcjkx8BrfEXw25/6bEZ/D/ZhUh9w8gQz1WLQMZPHv51FNPdRkszUwTJkzQ5MmTVVVVpcGDB2vTpk1auHChli9frlji2tOmTdNtt90Wyt8FAMhelOEy/f853g25/+GJzyC8ht0/gAxlVLUMdFO93LNnj+rq6joFy9GjR2v27NmaOHFipzbTp0/X6tWrVVdXp4aGBsViMd144425/BkAgBBE+czlO2n7B4bc/6Fp+9tC7h9ABjKuWga6efbyjjvu0Lp161KO1dTUaMWKFV0Gy8CYMWO0bNmy9nOam5sz/wMAAKGKMlxuTXwG5Yywl2g8aR/XA1BAWVUtA13Me9na2qr77rsv5Vhpaanmzp2rESNG9NhlRUWF5s2bp+HDh/d4LgAgOlGGy1fT9k8Iq2MzO0DSyeoIrsEcmgAKKOuqZaCL6uX8+fP1xhtvpJw2bdo01dTUZNztqFGjdN1112U3FgBAqKIMl8+q49a4SfqkmR0cUt/TlPoCz1p357Y4UGA5VS0DadXLxx57rNMpl19+edbdTp06VUOGDMltTACAvEUWLt3dJf1RHcs+DpH0rXz7NbNjFV/5J3ly9s7/rwQgUjlXLQNp1cuVK1em/FxdXZ1V1TJQWVmp2tra3MbUje3bt+t973ufzKx9mzp1aujXAYC+LtK1xSXdk/gMguA3zey0XDszs6Ml/V6pVctWSXfnPEIAOcmrahlIVC+bmpo6vcgzduzYnLvNp+2+fPOb39Sbb74Zer8A0N9EGi7d/UlJj6ujwlgqaYGZfSabfsysxMzqJD0t6QilVi1/5e6bQh04gG7lXbUMJKqXb736ijwtqB5zzDE5dxv2JOpLlizRAw88EGqfANBfRV25lKRvqGM1HVe86viwmdWb2RfN7Eh13DpvZ2YHmNnJZnarpJclzVTH3JZBX/+QdE2kowfQSShVy4Dv1bYlCzsdPvDA3Gcvy6dtuubmZn31q1+VJI0cOVJjxowJrW8A6I+inERdkuTuG8zss5L+J3G9oOp4SmLrxMy2KTVIBuHTk/b3SPqMu6fPpwkgYr5+Tf5Vy0Aspt3r13Y6XFGR+6Jb+bRNd/311+tvf/ubJOmuu+7Sz3/+89D6BoD+KPJwKUnuviRxK3yO4pOpJ4fEdCbpoPQu0n5/R9Ln3H1V2GMF0LPSb14fan8HPf+89NNfpBxrbGzMub982ib7y1/+oh/+8IeSpEmTJulLX/oS4RIAelCI2+KSJHf/g6Sxkv6seEAMnpnMZFNSm1WSTnD3PxVq7ACi1dXE5zt37sy5v3zaBtra2nTZZZcpFouprKys0wTvAICuFSxcSpK7/93dJ0o6S1IQDi3DrUHSRe5+vLv/rZDjBhCtkSNHyiz1Rsb69etz7i/9zfNc3HnnnXr22WclSTNmzNDRRx+dd58AMBAU5LZ4OndfLGmxmR2k+HOXJ0n6gKSDFb8l3izpbUlvKv6G+GJ3f70YYwUQvf3331/V1dV66aWX2o81NOS+6FY+bSXpb3/7m7773e9Kiq9tfs01vDcIAJkqSrgMuPt2xeet/H0xxwGg+CZMmJASLtetW6d169ZlPa3Q9u3btWzZsrzGcsUVV6i5uVlmpvvvv58VfwAgC5HcFjezMjMba2Znm9nFic+xZlYexfUA9H3nnHNOp2MzZ87Mup85c+Zoz549OY9j1qxZ+tOf4k/t1NXV6ZRTupzUAgCwD6GGSzObYmaLFH+b+2lJj0r6deLzaUnvmNnixNREANDuggsu0KhRo1KO3XPPPVk9e7l161bddNNNOY/hzTff1H/+539Kij8H+r3vfS/nvgBgoAolXJrZ+81shaTfSvqUpDJ1/VLOfpI+KekhM3vKzKrCuD6Avq+0tFRXXXVVyrGWlhZNmTJF27Zt67F9U1OTLrroIm3fvj3nMUybNq29/V133aXKysqc+wKAgSrvcJlY73uFpAnKbIqh4JwTJD2ZaA8Auuaaazot+7hmzRqdfPLJWrly5T7bvfjii6qtrdWTTz4pSSovz/4JnN///vf6v//3/0rqmNMSAJC9vF7oMbNBkn4j6TClzknZneR5K6sUr2Ke4O4hLfcBoK8qKyvT7NmzVVtbq5aWlvbj69at08SJEzVx4kRNnjxZVVVVKikp0ebNm7Vo0SLV19crllgxaNCgQbrhhht07bXXZnzdXbt2tVdNmdMSAPKT79vi31B8YvT0UBlMWNcoaafiq/IE67F50qdJ+rikf5N0Z55jAdAPnHjiiZo7d66mTJmSEjDdXStWrNCKFSu6bX/33XerpqYmq2tOnz5dmzdvlsSclgCQr5xvi1t8xuNp6rw045uSvinpcHcf5u4fcPdhkg6X9B+J35PXCg/6AQBJ0nnnnadHH31UVVWZP5ZdXl6uWbNm6corr8zqWmvXrtX9998viTktASAM+TxzebrigVHqCIt/ljTG3X/k7huTT3b3je7+Q0ljJK1MaiNJHzSz0/MYC4B+ZtKkSVq7dq1mzJjRbcgsLy/XJZdcohdeeEF1dXVZX+ett96Se/zfyC+99JL2228/mdk+t+Q5NOfMmZPy2/z587P/QwGgn8nntnj65G9vS/pnd3+7u0bu/raZXSBptaSRST+dKmlpHuMB0M8MHTpUt9xyi26++WatWrVKL7/8srZs2aKWlhZVVlaqurpaJ5xwQqcXeGpra9sDIwCgsPIJl2MTn8Hb4T9y97cyaejub5nZjyTdpo7b6mO7aQJgADMzjR8/XuPHjw+979LSUh188MEZn79z5061tbVJkvbbbz8NHTq0/bf99tsv9PEBQF+TT7gcrY5nJiXpoSzbP6x4uFSij9F5jAUAcnLSSSfp7be7veGSora2tv3W+MUXX6wHHnggopEBQN+UzzOXByZ93+7uf8+mceL8d5IODc9jLAAAhKq+vr7TM7f19fXFHhbQ64UVLjP/Z3+q5HYH5DEWAAAA9AL5hMuypO9NOfbRnPSdh5UAAAD6uFDWFgcAAAAkwiUAAABClO/yjwAwoPBCBwB0j8olAAAAQkO4BAAAQGjCui1+tJn9KZd2yTs59iFJ7u6fyrEtAAAAQhJWuKyQdFqObS3pM5c+guUnAQAAUGRhhUvr+ZRI+iFUAgAy4u5qaGjQhg0b9Prrr6u1tVWVlZWqrq7W8ccfr7Kysp47AdCjMMIlAQ8A0Gs1Njbq9ttv14MPPqiNGzd2eU5FRYUuvvhizZgxQ0cccUSBRwj0L/m+0GO9YAMAoEtLlizRscceq1tvvXWfwVKKB9BZs2bpuOOO05w5cwo4QqD/yadyyT/tAAC91oIFCzRlyhS1tLRk3KapqUlTp05Vc3OzqqurIxwd0H/lHC7d/bUwBwIAQFieeuqpLoOlmWnChAmaPHmyqqqqNHjwYG3atEkLFy7U8uXLFYvFJEnTpk3TbbfdVoyhA30eK/QAAPqVPXv2qK6urlOwHD16tGbPnq2JEyd2ajN9+nStXr1adXV1amhoUCwW04033ligEQP9C5OoAwD6lTvuuEPr1q1LOVZTU6MVK1Z0GSwDY8aM0bJly9rPaW5ujnScQH9FuAQA9Butra267777Uo6VlpZq7ty5GjFiRI/tKyoqNG/ePA0fPjyqIQL9HuESANBvzJ8/X2+88UbKsWnTpqmmpibjPkaNGqXrrrsu7KEBAwbhEgDQbzz22GOdjl1++eVZ9zN16lQNGTIkjCEBAw7hEgDQb6xcuTJlv7q6OquqZaCyslK1tbVZt6uvr5eZZb099NBDWV8L6K0IlwCAfqGpqanTizxjx47Nub982gIDGVMRAQD6ha1bt8o9dUXiY445Juf+8p1EvaysTKeddlpG5x566KF5XQvoTQiXAEIT2+sdm8c/9ya+7006Fmx73RXbq6Tv8XPi+SAeEpKzgiftByEiNUrEmeKTZUtS4qN9rViz5LOkEpMGlZhKzDSoxFK/m2nQoPhnSYni+yWmkuC3ko7zyCiE8AAAIABJREFUSkpYjbbYduzY0enYgQcemHN/+bSV4i8GPf7443n1AfRFhEsAkuIBr6Vtr1pie9XStletyZ+xvWqLJYXE9sColGMDmZlSQmdHWJVKzDS4pESDSkxDBpdoyKASDRlcotJBlvgs0X6DS9oDMXKze/fuTscqKipy7i+ftsBARrgE+qnksNiaFhg7AqS3Hx/o4TBf7lIs5op1WUvNzOBBlhQ8S1KCZ2laIB0yiDCabtiwYZ2ONTY25txfPm2BgYxwCfQx7q73WveqqaVNza0xvdca0560oNjSRljsi9pirrZYTE0tsYzOHzwovRJaorLSQSpPbGVDSrTf4EERj7r36Gri8507d+bcXz5tgYGMcAn0Qm2xvWpujam5Jabm1njYCPbfa43JyY1QUhjVvsPooEHWHjb3HzJIZYnP8iGDVDZ4UL96VnTkyJEys5SXetavX59zf+lvngPIDOESKJL3EmGxKSk0BiGytW1vsYeHfiIWc70ba9O777V1+s1MKisd1F7tDELn/9/evcfJVdf3H399ZnZm75vbBkJCCALKkmrBmigXqaho46VFwRYVa720/RVrvfx8eGtLgYo+1BZbpf311/KjEa03EAULPxQfQhCQn00CSCFBQAMJgUDue52d3ZnP748zu+zOnuzO5czMnp338/HYR7LfM+c7nx3C2ff5fs/5nvZ08H0qGa/V6jo6Oujr62P79u2TbVu3bq24v2r2FWlmCpciNTSeyzM4Os5AZpzhbG7aVHZe+VEazJ1gdDyb42DI9pbCqGdHuoX2dJKu1ha62lroTCfn7fWep59++rRw+cgjj/DII4+UvazQwYMHufPOO6uq5dChQ1x44YVs3ryZPXv2kEgkWLZsGWvXruWcc87h3e9+t5YgkgVJ4VIkIpmx3GSQHMiMMVgIlCJxNZ5zBnLBv+mpEgnoak3R1dpCd1sLPW0putpaSM6DKfY3vOENbNy4cVrb1VdfzZVXXllWP9deey2jo6NV1XL48GGuu+66aW1DQ0Ps3LmTH/7wh1x66aV88IMf5HOf+5weNSkLihUvOCuNsW7dOt+yZUujy5ASZcZy9I+M0Z8Zoz8TTDlmNZUtTcwM2tNJetpSk4Gzu62FljpPrY+NjbF69WqeffbZybZ0Os2DDz5Y8oLqe/fu5eSTT+bgwZnjuXfcccesj4XctGkTr371qye/P+644zj22GNpa2vjwIEDbNu2jWw2O22fM844gx//+Mda+khixcy2uvu6sG0auRSZQz7vDGTGOTic5XAhUI6OKUiKTOUOw6M5hkdz7CncZG0GHekWFrWnWNSRYklHio50bX/tpFIpPvCBD3DppZdOtmWzWS644ALuvPNOli1bNuv+w8PDnH/++aHBshRmxmtf+1re8573sGHDBnp7e6dtz2QyXH/99fz1X/81O3fuBODee+/lXe96F9///vcrek+R+UYjl/OERi7nj3ze6c+McXB4LAiUw2Na1kckIq2pBEs60izpTNcsbGYyGU477bQZd4r39fWxceNGTj/99ND9HnroId73vvexefNmANrb2xkZGZn2mrlGLkt14MABzj33XO6///7JtltvvZUNGzZU3bdIPcw2cqlwOU8oXDbW4eEx9g+NcnB4jP4RhUmRemlNJVjcnmZJZ4rerlbaUtGsy3nvvfdyzjnnzJiCNjPOPPNM3vjGN7J69WoSiQS7d+/mtttuY9OmTeRywXXSyWSSz372s3zqU5+atn9U4RLgySef5OSTT568tnPDhg3ceuutkfQtUmuaFhcpkss7+4dG2TeQZd/gqK6XFGmQ0bE8z45leLY/AwzQ3dZCb3cry7tb6WlLVdzvGWecwQ033MAFF1wwLWC6O/fccw/33HPPrPtfddVVnHLKKRW/fynWrFnD29/+dq699loA7rzzTkZHR2ltba3p+4rUWrwWMaszM1tuZm80s78ws78ys0+Y2fvN7Awzq/yoJw0xOp7jqYPDPLDrED99dC8P7jrM04dGFCxF5pGBzDg79g7xX78+wF2P7WX7M/3sGxwlX8Fswpvf/GZuueUWVq9eXfI+7e3tXHPNNVx88cVlv18lpt78MzIywq5du+ryviK1pJHLEGb2NuDDwFnAkdbWGDCz64AvuvujdStOypLPO3sHR3n60AgHhrJ6so1IjIyO5dl9cITdB0doSRrHLGrnmMVtZY1onnvuuWzbto3Pf/7zfO1rXztieGtvb+cP/uAPuOSSSzjxxBOj+hHmVLzO5b59+zjppJPq9v4itaBrLqcws1XAN4BXlbFbFrgCuMKr+DB1zWW0+jNjPHMowzOHRxjP6d+4yELS1dbCykXtrFjURrql9Ak4d2fLli08+uijPPPMM2SzWZYuXUpfXx+veMUraG9vr2HV4W688Ube+ta3Tn7/wAMPcOqpp9a9DpFy6ZrLEpjZi4BNQLmPS0gDfwucYmZ/6O5aNbtB3J09/Rme3D8c+qg7kfnOR4bJ/eQWkue+CWvraHQ589ZgZpxHMwM8vneA3q5Wju/tLGk008xYv34969evr0OVpdm2bdu0748++ugGVSISHYVLwMyWAT8mPFhuBW4CdgDtwIuAdwIri173DuA54CO1q1TC5PPOM/0Zntg3xIieiAMopMRV/uEHYHCA/EMPkFx3ZqPLmffyeXiuf5Tn+kdZ1pXmhN4uFnXE53J4d+c73/nO5PcnnHACK1asaGBFItHQDT2BfwOOK2obAN7i7uvc/TPu/h/ufrW7fxw4HrgspJ8Pm9kbaluqTMjnnV0HhvnZr/az/el+BcsppoYUiQcfGcZ3PAo4vuMxPDPc6JIaykeGGb/5+pI/h/2DWTY/cYD7dh7k0HB27h3mga985Ss8+OCDk99PnR4XibOmD5dm9jrg/KLmLPAad78pbB93H3P3ywkfpbzKzDQiXGP9mTF+vuMAv9wzQGYs+lBZ7i+2+UQhJZ7yDz8AE5cHuzf9iUGlJ0gHBrNseeIg257uZyxX35UgbrvtNj72sY/x1FNPzfq6fD7PlVdeycc+9rHJtu7ubj75yU/WukSRulAIgktC2i539znvrnH3L5vZm4DXTWk+kWDa/GsR1SdT5PPOr/cN8eT+oZre+R3n6cmwkFLNz6Ap9tqbPCHIF06U8rngxODFpzXlZz7jBKmCz+HpQyPsHxrllGN66O2qz7qRw8PDfOlLX+If/uEfOOuss/jt3/5tXvKSl9Db2zv5bPGtW7fyrW99i8cee2xyv2Qyyde//nWWL19elzpFaq2pw6WZrQXOLmreB1xZRjefZnq4BLgYhcvIDWfH+cWuwwyN1vZmnSh+sTVKLUJKnIN2XEw7IZgQwYlBXEV1gjQ6lueBnYdYubidU47pxuxIK8tFy925++67ufvuu+d87dKlS7nmmms477zz6lCZSH00+7T4O0LaNrr7aKkduPtWgpt+pjrdzF5QVWUyzUg2x31PHqp5sIR4T0/OFlIqoSn22ptxQjBh4sSgyT7zI54gVfE5PH1ohIef7qfWS+/19fVx4YUXctxxxZfwz9Tb28snPvEJHnroId7ylrfUtC6RemvqkUtgQ0jbdyvo57vAy0L6/pcK+pIiI9kcW588WJNrK4vFeXpyzpBSwc8Q9RS7zBR6QjChCT/zWo3i7jmcAeA3VvbUbASzr6+Pb3/72wDs3r2bhx9+mL1797J//34GBgbo6uqit7eX0047jbVr19ZtJFWk3po2XJpZJ/BbRc3DwP0VdHdXSNvZKFxWzd15YNehugRLiPf0ZNQhJc5BOy6OeEIwock+81qcIE2153CGztYWXtDbWWWlc1u1ahWrVq2q+fuIzEfNPC1+GjN//i3uPlZBX5uB4v2KRzKlAs8NjNZlKhziPT1Zckgp42eIeopdZpr1hGBCE33mpZwgVevJ/UOM1/kucpFm08zhsi+k7fFKOnL3LFC89sSJWpKoer/eO1S396rHL7ZaiTqkxDlox8WcJwQTmuQzr8UJUpjxnLPr4EhVfYjI7Jo5XB4f0vZkFf3tLPo+ycyF2aUMmbFc40ctJ8zjX/C1CClxDtpxUdIJwYQm+MzrOYp7YKjkezZFpALNHC7DnrG1q4r+wvbVQ2KrkMvX9s7OqeI8PRl1SIlz0I6Lkk8IJizwz7zeo7jjufodW0SaUTOHy6UhbYNV9Be277Iq+mt66Zb6/POM8/RkLUJKnIN2XJR1QjBhAX/m9R7FTdXp2CLSrJr5/7Cw2wWruRAnbN+Ff3tnDaWSCXq7a/9kjThPT0YdUuIctOOi7BOCCQv0M2/EKO7KRe0V7ysic2vmcJkKactU0V9YuExX0Z9AzZcMifP0ZC1CSpyDdlxUdEIwYQF+5vUexe1oTXJ0T30eBynSrJo5XIap5kKcsH1nXSHXzP7UzLaY2Za9e/dW8dYL16L2FEf3tNWs/zhPT0YdUuIctOOi4hOCCQvsM2/EKO5JR3Vp8XKRGmvmcBm2nmU1cyVh+2Zn28Hd/83d17n7uuXLl1fx1gvbb6zsYVlX9IPAcZ6erEVIiXPQjouqTggmLKDPvN6juKes7OGo7tqdrIpIoJnDZVgyiDpc1m+RxgUskTBOPXYxSyMOmHGenow6pMQ5aMdF1ScEExbIZ17vUdy+Y7pZtVjXWorUQzOHy/0hbV1V9Be2b9h7SAUSCeO0Yxdz7NJofjnEeXqyFiElzkE7LiI5IZiwAD7zeo3iploSvOTYRRy7RPdXitRLM4fLZ0Pajq2iv9UlvodUKJEw+lb08LI1S2hPJ6vqK87Tk1GHlNwDW2IbtOPEd++s/oRgQj4X9BdT9RrFPaqnldNPWFrT67ZFZKZmfjzhjpC2NVX0V/w0nhwzn9ojEVjSmeb0E5bx+HODPHVwGC8zaEX+i+3Fp2Ft9RsViTqksOuJyIJ2ct2ZUVS1ILWc9/ZGlzBv1GIUd+q/vVRLgr4V3QqVIg3SzOHylyFtJ1XSkZmlmTly+St3r8+zC5tQMmGcvKKbY5e0s2PfEM/2Z0oOmbX+xVZrUYYUHxkmd/N1sQ3aEk81GcVddybplgRrlnWwanE7LclmnpgTaaxmDpf3A3mmXxqwzsxaKgiF65i5buZ91RQnpelsbeHFqxZx4vIuduwbYk//CPn87PvU6hdbHMU9aEs8RT2K25pKsGZpJ6uWtJNMaJkhkUZr2nDp7kNmdj/wsinNncBLgc1ldvfKkLafVlqblK89nWTtyh5OWN7JrgPDPHM4Q3Y8PGVqevJ5CtoSZz3tKVYubmPlonYSCpUi80bThsuCHzI9XAJcQPnh8m1H6FvqrC2V5IVHd3PSUV3sG8zy9KER9g+Nzjma2awUtCVu0i0JjlnUxjGL2+lqbfZfYSLzU7P/n/kt4K+K2t5rZn/j7rMugD7BzF4KrC9q/rm7h90wJHViZizvbmV5dyvZ8Tx7Dmd4+vAIgxldBisSN4kELOtsZeXidnq70nrCjsg819Th0t0fNrO7mT6tfRTwUeALJXbzuZC2f6m2NolOuiXBccs6OG5ZByPZHPsGR9k7OMqh4axGNEXmqVRLgt6uNMu7WlnamdYNOiIx0tThsuAKZk5hX25mP3b3WW/KMbMPAhuKmncA34ywPolQezrJ6qUdrF7awXguz/6hLHsHRtk3OMp4Lqo7W0SkEp2tLSzvTtPb1cqi9pRGKEViqunDpbv/yMxuAs6b0twK3GFm73L3/yzex8xSwKeAy0O6/JC7hz23XOaZlmSCo3vaOLqnDXenf2Scg8NZDg5nOTQyRk5hU6Sm2lJJFnekWNKZZmlHuuqHI4jI/ND04bLgjwlu7Jn6hJ4e4AdmtgW4iWBEsh14IXARsCqkn39y95trXKvUgJmxqCPFoo4Ux9MZhM3MOIeGsxwcHuPQcFYjmyJVak8nWdKRZklniiUdadpSCpMiC5HCJeDu+8zs9cDtwIqizesKX3O5DvhI1LVJY5gZi9pTLGpPsWYZuDsDo+McHh7j8MgY/ZkxhkcjWsJHZAFKJozuthZ62lP0tKVY3JFSmBRpEgqXBe6+3czWE1wveXYZu44BnwU+4+66PWSBMjN62oJfkhOPYhrP5enPjDOQGWMgM85AZpzh7HjZj6MUibtk0uhubaG7LUVXWws9bS10tbbomkmRJqVwOYW7P2VmrwJ+H/gwcAZwpKPjIHA98AV3D3uUpCxwLckESzvTLO1MT7bl88EI5+Do86FzMDNOLq/EKQtDaypBVyFI9rS10NXWQkdav0pE5Hk6IhRxdyeY4r7OzI4CXg6cQHAN5jiwD9gObC51LUxpHonE89PpwSW6wZT6yFiOodEcI9kcI2PB13B2nMxYTsshybzTkjQ60i20p5K0pwtfqSSdrUlaWzS1LSKzU7ichbs/B+gGHamKWfCL+kijO5mx50PncDYXfF/4+9gRHmEpUg2z4E7ttlSSjkJw7EgnaSv8PaU1JUWkCgqXIg028Ut+Sci28Vw+GOmcEj5HxnJksjky4xr1lCNLJm0yNE6OQE75U9dDikitKFyKzGMtyQTdyQTdbakZ29ydzFgQPrPjecZyeUYLf2an/JnN5bWM0gJhBqlkgnRLglQyQWvhz+B7I92SoDUZBMh0i0YfRaQxFC5FYsrMJq+Hm0s+72RzU4OnTwbPiSCqMFp/E2FxIiCmi4JiekqQnPhTRGS+U7gUaQKJhNGWSJa8zmBYGB3P58nnCf50J5eHXN4Lf3dy7uTzzng++DNXaM+7L6jp+2TCSCSMpBmJBCTNaEkaCbNgW+HPaX83I5k0UgmbFhQ1uigiC5HCpYjMUG4YnYtPC6BMBtWpATSXf/7v7uBF+0PQNn0d0UL7lLbnLyW0ad/b5Hab9n1iIiROBsbnw2AyJDCKiMjsFC5FpOasMLr3/AFHy9mIiCxUmpMRERERkcgoXIqIiIhIZBQuRURERCQyCpciIiIiEhmFSxERERGJjMKliIiIiETG3PUkjvnAzAaAXza6DhGRJtEL7Gt0ESIxtsbdl4dt0DqX88cv3X1do4sQEWkGZrZFx1yR2tC0uIiIiIhERuFSRERERCKjcDl//FujCxARaSI65orUiG7oEREREZHIaORSRERERCKjcCkiIiIikdFSRLMws+XAeuBEoAcYA/YD24At7j7WwPJmZWYnAacBq4FOYAR4GnjQ3R9uZG0iIsXifLwVkel0zWUIM3sb8GHgLMCO8LIB4Drgi+7+aL1qm42ZtQMXA38GvHCWlz4FXAP8o7sfqkdtIiJh4nK8NbMngDURdfdpd/98RH2JzDsKl1OY2SrgG8CrytgtC1wBXOEN/DDN7CyC2ss5+O0F/tjdf1CbqkREwsXteKtwKVI6XXNZYGYvAjZT3oEOIA38LfANM0tGXlgJzOx84A7KP/AtB240sw9EX5WISLg4H29FZG665hIws2XAj4FjQjZvBW4CdgDtwIuAdwIri173DuA54CO1q3QmMzsT+DaQKtqUB24G7gZ2EQTJUwnq7JjaBfBPZvaMu3+/9hWLSDOL8/G2yEFgZ4X7PhtlISLzjabFATO7ATi/qHkA+EN3vynk9SngL4HLQrp7o7vfGnmRIcysk+Bi9+OKNv0SeKu7bw/ZZymwEfi9ok2HgT5331OLWkVEINbH2yeYPjt0rbu/px7vLRI3TT8tbmavY+aBLgu8JuxAB+DuY+5+OeFnzVeZWb1GhP+SmcHyMeDMsGAJ4O4HCH7eG4o2LQK+EHmFIiIFMT/eikiJmj5cApeEtF3u7lvm2tHdv0wwvTPViQTTODVlZouBDxY154H3FQLkEbl7DvgfzJyaucjMToiuShGRaWJ5vBWR8jR1uDSztcDZRc37gCvL6ObTIW0XV1xU6S4iWAtuqlvc/e5Sdnb3/cDfFTUngT+JoDYRkWlifrwVkTI0dbgkuCi82EZ3Hy21A3ffSnAR+lSnm9kLqqpsbm8PafvfZfbxVaD4Zw37TEREqhXn462IlKHZw+WGkLbvVtBP2D5hfUfCzBYBZxQ1DwI/KqefwujlpqLmNWZ2SuXViYiEiuXxVkTK17ThsnCn9W8VNQ8D91fQ3V0hbcXTP1E6g2AKe6p7C9dSlqvetYtIk4n58VZEytS04ZLgudvFP3+lz6/dTPAc3KleVlFVpQnr+94K+/pZif2LiFQqzsdbESlTM4fLvpC2xyvpyN2zBM/rnurEGi6REVntwK9C2k6usC8RkTBxPt4eyYlm9nkz+6mZ7TSzETMbKvz9fjP7qpm9z8xW17kukYZr5vXBjg9pe7KK/nYCUy8qTxKsQfnrKvo8kuND2iqtfTeQY/o0u5YjEpEoHR/SFpfj7ZG8svBVrANYTTBa+0dAzsyuB77g7g/UsT6RhmnmkcsVIW27qugvbN+jq+hvNpHVXrhO85mi5lrVLSLNKc7H22olCVb32GJmf2Vm1uiCRGqtmcPl0pC2wSr6C9t3WRX9zabWtafNrKuK/kREporz8XY2eWAP8CjwCLC30BYmCVwBfM/Mim/IFFlQmjlcdoa0jVTRX9i+HVX0N5s41y4izWehHLNywO3Ax4H1QLe7H+PuJ7v7Ke5+FEHIfTPBkklhQfMtwFV1qFWkYZr5mstUSFumiv7CDnbpKvqbTZxrF5HmsxCOWX8H/MDdZ53Od/dDwC3ALWb2m8B3mHlD08Vm9hN3v6E2pYo0VjOPXIbxiPet57U1ca5dRJpPrI5Z7v7PcwXLkH0eBF4O/CJk82c1PS4LVTOHy7D11dqr6C9s32wV/c0mzrWLSPNp2mOWuw8AvwsMFW06udAusuA0c7gcDmmL+mBXfDCJSpxrF5Hm09THrMKI5z+GbHpDvWsRqYdmDpf7Q9qquUM6bN+w94hCrWvPuns1d3KKiEwV5+NtVL4Z0vbaulchUgfNHC6fDWk7tor+wp7CEPYeUYis9sI1P8eU0L+ISKXifLyNhLtvI1iqaCo9vUcWpGYOlztC2tZU0d9xRd/nCJ4iUQtR1r6SmasGhPUvIlKpOB9vo1T8wIq0mS1qSCUiNdTM4fKXIW0nVdKRmaWZeQb6K3cfr6S/EkRWO3BiSNsjFfYlIhImzsfbKIVdF1rNtaci81Izh8v7mbnA7Tozq2Ttz3XMXMftvoqqKs3WkLYzKuzrzJC2WtYuIs0nzsfbKC0PaZvv14qKlK1pw6W7DxEc8KbqBF5aQXevDGn7aQX9lOpnBNNAU51R4Zpp9a5dRJpMzI+3kTCzTmZO5x9y97BlmkRirWnDZcEPQ9ouqKCft5XYdyTc/TDw/4qau4HXldOPmS0FXl3UvNPdt1dRnohImFgebyP0WmY+RShscXWR2Gv2cPmtkLb3Fq7pKYmZvZTgGbNT/dzda31TzLdD2v6szD7+CGgragv7TEREqhXn420UPhnSdmvdqxCpg6YOl+7+MHB3UfNRwEfL6OZzIW3/UnFRpfsPYKCo7XfNLOwayhnMbAnw8aLmHHB1BLWJiEwT8+NtVczsz5l5fXse+H4DyhGpuaYOlwVXhLRdbma/NdeOZvZBYENR8w7CF8sN23+TmXnR13tK2dfdDwH/XNScADYWguNs75sA/pWZ61t+y91/Vcr7i4hUIHbHWzN7vZkVv2/JzOy9wJdDNl3r7o9W2q/IfNb04dLdfwTcVNTcCtxhZqHPfTWzlJldAnwlZPOH6niB9meBp4raXgT8zMz6wnYoBM/vAb9ftKmf8GkbEZFIxPR4uxa41czuM7MPmdmqUnYys7Vm9h3g34Himy33A5dEXKfIvFHJMhAL0R8DL2P6EyN6gB+Y2RaCg+EOgvXIXghcBIQdYP7J3W+uca2T3H3QzN4J3M70/5Z9wMNm9p/AXcBuoBc4FXgHwV2axd7v7k/XuGQRkVgebwnubH8p8I9mtp3gZpyHgX3AYcCBpQTrd55NsGSShfQzDLzJ3XfXo2iRRlC4BNx9n5m9niCkrSjavK7wNZfrgI9EXdtc3P2uQsD8JtP/eyaA8wpfs3YBfMTdv1ujEkVEJsX5eFtgBKOZayvY9yngInf/ebQlicwvTT8tPqGw/M56gpG+cowBlwHvcPfitSfrwt2vB15D+Y8/2wec7+5h000iIjUR5+NthcaBrwG/6e7zfk1OkWopXE7h7k8BrwIuJFio3Gd5+SCwEXiJu1/u7sVPn6grd78LOIXgDvDH53j5buAzwIvc/cZa1yYiUixGx9trgN8DvgTcS/gjHMPkgf8muInpeHf/I3c/WJsSReYXc5/t/+fmZmZHAS8HTiC4JmicYLRvO7DZ3bMNLG9WZvZCguuDVgMdQAZ4GnjQ3f+7kbWJiBSLy/G2sNrGC4A1BMfXJQTHWAiuvTxIcKzd4u6DDSlSpMEULkVEREQkMpoWFxEREZHIKFyKiIiISGQULkVEREQkMgqXIiIiIhIZhUsRERERiYzCpYiIiIhERuFSRERERCKjcCkiIiIikVG4FBEREZHIKFyKiIiISGQULkVEREQkMgqXIiIiIhIZhUsRkXnCzLzo67JG1xQFM3ui6Of6aqNrEpHaUbgUERERkci0NLoAEZFGM7PjgR1l7pYHBoF+YDfwC2Az8D13PxBlfSIicaKRSxGRyiSAHuBY4BXAnwJXA8+Y2bfNbE0ji6uGmV1WPEXf6JpEJD4ULkVEopUGLgS2mdm7G12MiEi9aVpcRCTcEPD4LNtTwCLgGMJP1DuAr5pZ0t031qA+EZF5SeFSRCTcFnc/Z64XmVkHcDrwfuAdgE3dDFxlZre7+5Nz9eXuNtdrRETmO02Li4hUwd2H3f12d78IeBOQKXpJJ/Dp+lcmItIYCpciIhFx91uBvwnZ9BYz0/FWRJqCDnYiItH6V2CsqO1oYGUDahERqTtdcykiEiF37zezR4HfKNq0AniqASUBYGZJ4DRgLUHYbSO4aelBd/9Jo+qaysxWA+uBNQQ3RB0AngXucfdnG1mbiJRO4VJEJHr9IW1zzhSFrCd5ubtk3VzlAAAFKUlEQVRfNsc+5wB3FDW/2t03FbYfB3wCeCewJKSLO4GfmNkm4FVl1Bbmve7+1RJeV9z3Wws1nn6El7iZbSb4PP5vuf2LSH1pWlxEJHq9IW17612Emb0f2A78OeHBsqHMbLGZ/QD4HkcOlhDcdf9y4BYzu9bMNDAiMo/pf1ARkQiZ2QrgpKLmw8ATda7j48AX6/me5TCzZcAm4MVl7vpuIAm8K+qaRCQaCpciItH6FNPXugS40d3r+QjF1xfqmDBKMHW+CdgDjPP8Yyu7Cq95HFhc+PsKgusyp/pFCe9b6jPVW4DvMz1Y3g/8CPg1cAhYWqjvfILF6qe6yMxudPfvlvh+IlJHVt/jnYjI/GNmxwM7iprvLGUR9Sl9GPA/gb8v2pQFXuru20roI6prLnMEo3sANwAfdfddR9i/zd0zRW2XAZdObatmgXcze4LgJp0JGYIbigAeBS5299uPsO9y4OvA7xRtesTdT6m0JhGpHY1ciohUwMxSQDfBFPiZwHuAU0Ne+qFSgmXEJoLlVcCHZxs1LQ6WdTIRLDcDG9z9iCOe7r7XzM4DtjB9pLPPzF7p7nfXsE4RqYDCpYhIuFeVeIf0kTwF/IW73xhVQWX6L4IRy/k6PXUIeNtswXKCu4+a2SeA4jvFfwdQuBSZZ3S3uIhItO4muE7wBQ0MlgAfd/dcA99/Ll92951lvP42Zt5x/7II6xGRiChciohE65XA/wIuKdwR3QiPuftPG/Tepbq6nBcXgvLWouaToytHRKKiaXERkXBDBHdQz6aLYP3IpUXtKwieMX6xmb3P3W+uQX2z2VTn9yvXr9x9dyX7FX1ffBe5iMwDCpciIuG2lHq3uJkdA7wG+DOCkcsJy4Ebzezd7v7N6Es8ovvq+F6VeKzC/Q4Xfa9wKTIPaVpcRKRK7v6Mu3/D3c8GPgRMvYkmCfy7mZW7WHg1nqvje1Wi1PUwi40Vfa8BEpF5SOFSRCRC7n4V8HdFza3AV+pYRtizzeeT4pAoIguIwqWISPQ+BwwXtb3azF5Sp/cfr9P7iIjMoHApIhIxdz8M3BWy6fX1rkVEpN4ULkVEaiPsppWwJ/iIiCwoCpciIrURdt1jb92rEBGpM4VLEZHaCFsmZz4/MUdEJBIKlyIitdEX0ran7lVUZsYNQWaWbEQhIhI/CpciIhEzsyXAWSGbtte7lgoNhLR11b0KEYklhUsRkehdArSFtP+g3oVU6GBI2wl1r0JEYknhUkQkQmb2EeCjIZtud/e5nlU+X/x3SNsb616FiMSSHp0lIlKlwrPFXwtcDJwZ8pIx4C/qWlR1HiK4271nStunzWw38B13H2lMWSISBwqXIiLh1pnZA3O8phNYWvg6knHgInffFlllNebuY2b2H8AHpjR3AhuB/2Nmuwiuy8wX7fo37h6XqX8RqRGFSxGRcJ1Uv+j5HuBP3P3mCOqpt88A5wMritqTwPFH2Ge2kC0iTULXXIqIRG8f8PdAX0yDJe6+B3gNsLXRtYhIvGjkUkSkclmCaxMPA48D9wE/A37k7mONLCwK7r7dzNYDZwNvJRjJfSHBtZidBKOYIiLTmLs3ugYRERERWSA0LS4iIiIikVG4FBEREZHIKFyKiIiISGQULkVEREQkMgqXIiIiIhIZhUsRERERiYzCpYiIiIhERuFSRERERCKjcCkiIiIikVG4FBEREZHIKFyKiIiISGQULkVEREQkMgqXIiIiIhIZhUsRERERiYzCpYiIiIhERuFSRERERCLz/wHQaBuF5Fh5vQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.patches import Ellipse\n",
    "\n",
    "plt.figure(figsize = (10,8))\n",
    "ax = plt.gca()\n",
    "#This cell generates and plots one polar curve along with its diagram\n",
    "t1 = np.linspace(0,np.pi,40) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r1 = 1.75*np.sqrt(2)*np.cos(0.5*t1) \n",
    "x1 = r1*np.cos(t1)\n",
    "y1 = r1*np.sin(t1)\n",
    "t2 = np.linspace(np.pi,3*np.pi,100) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r2 = 2*np.sqrt(2)*np.cos(0.5*t2) \n",
    "x2 = r2*np.cos(t2)\n",
    "y2 = r2*np.sin(t2)\n",
    "t3 = np.linspace(3*np.pi,4*np.pi,30)#initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r3 = 3.5/2*np.sqrt(2)*((t3-3*np.pi)/np.pi)**1.4\n",
    "x3 = r3*np.cos(t3)\n",
    "y3 = r3*np.sin(t3)\n",
    "x = np.concatenate((x1,x2,x3))\n",
    "y = np.concatenate((y1,y2,y3))\n",
    "coord_mat = np.stack((x,y),axis=1)\n",
    "np.random.seed(2) #set seed\n",
    "data_point_cloud = coord_mat+np.random.multivariate_normal(size = x.shape[0],mean = [0,0], cov = 0.005*np.eye(2)) \n",
    "data_pd = Pers(data_point_cloud)[1] #compute persistence\n",
    "data_diag = Trans(data_pd)\n",
    "plt.scatter(*data_diag.T,s=400,marker=\"^\", c=\"salmon\")#,alpha=0.5)\n",
    "plt.xlim(0,0.8)\n",
    "plt.ylim(-0.2,2.5)\n",
    "plt.xlabel(\"Birth\")\n",
    "plt.ylabel(\"Persistence\")\n",
    "p = data_diag[data_diag.shape[0]-1,:]\n",
    "x = p[0]+0.01\n",
    "y = p[1]-0.15\n",
    "plt.text(x,y,r\"$\\mathrm{d}_1$\")\n",
    "p = data_diag[data_diag.shape[0]-2,:]\n",
    "x = p[0]+0.01\n",
    "y = p[1]-0.15\n",
    "plt.text(x,y,r\"$\\mathrm{d}_2$\")\n",
    "p = data_diag[data_diag.shape[0]-3,:]\n",
    "x = p[0]+0.01\n",
    "y = p[1]-0.15\n",
    "plt.text(x,y,r\"$\\mathrm{d}_3$\")\n",
    "p=data_diag[data_diag.shape[0]-4,:]\n",
    "x = p[0]+0.01\n",
    "y = p[1]-0.15\n",
    "plt.text(x,y,r\"$\\mathrm{d}_4$\")\n",
    "ellipse = Ellipse(xy=(0.3, 0.02), width=0.4, height=0.35, \n",
    "                        fc='tab:blue',alpha=0.3, lw=0)\n",
    "ax.add_patch(ellipse)\n",
    "plt.text(0.48,0.1,r\"$\\mathrm{d}_5$\")\n",
    "plt.savefig(\"Figures/AsymExample_d.jpg\",bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "d36adde4-35f1-44d2-ab8c-ae91c8daa806",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x864 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#### from matplotlib.patches import Ellipse\n",
    "\n",
    "plt.figure(figsize = (8,12))\n",
    "ax = plt.gca()\n",
    "#This cell generates and plots one polar curve along with its diagram\n",
    "t1 = np.linspace(0,np.pi,40) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r1 = 1.75*np.sqrt(2)*np.cos(0.5*t1) \n",
    "x1 = r1*np.cos(t1)\n",
    "y1 = r1*np.sin(t1)\n",
    "t2 = np.linspace(np.pi,3*np.pi,100) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r2 = 2*np.sqrt(2)*np.cos(0.5*t2) \n",
    "x2 = r2*np.cos(t2)\n",
    "y2 = r2*np.sin(t2)\n",
    "t3 = np.linspace(3*np.pi,4*np.pi,30)#initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r3 = 3.5/2*np.sqrt(2)*((t3-3*np.pi)/np.pi)**1.4\n",
    "x3 = r3*np.cos(t3)\n",
    "y3 = r3*np.sin(t3)\n",
    "x = np.concatenate((x1,x2,x3))\n",
    "y = np.concatenate((y1,y2,y3))\n",
    "coord_mat = np.stack((x,y),axis=1)\n",
    "np.random.seed(2) #set seed\n",
    "data_point_cloud = coord_mat+np.random.multivariate_normal(size = x.shape[0],mean = [0,0], cov = 0.005*np.eye(2)) \n",
    "data_pd = Pers(data_point_cloud)[1] #compute persistence\n",
    "data_diag = Trans(data_pd)\n",
    "to_plot = data_diag.copy()\n",
    "plt.xlim(0.1,0.6)\n",
    "plt.ylim(-0.1,2)\n",
    "#plt.xlabel(\"Birth\",fontdict={\"weight\":\"bold\"})\n",
    "#plt.ylabel(\"Persistence\",fontdict={\"weight\":\"bold\"})\n",
    "np.random.seed(1234)\n",
    "dummy = np.array([\n",
    "    [0.13,0.1],\n",
    "#    [0.16,0.12],\n",
    "    [0.24,0.15],\n",
    "    [0.4,-0.05],\n",
    "    [0.55,0.2],\n",
    "    [0.18,0],\n",
    "    [0.2,0.5],\n",
    "    [0.5,1.2],\n",
    "    [0.15,1.5],\n",
    "])\n",
    "#dummy[:,0] = 0.7-dummy[:,0]\n",
    "marker_style = dict(color='gray', linestyle='none', marker='^',\n",
    "                    markersize=15, markerfacecoloralt='tab:red',fillstyle=\"none\")\n",
    "plt.plot(*dummy.T,**marker_style)#,alpha=0.5))\n",
    "P = np.vstack((to_plot,dummy))\n",
    "win = [0.1,0.6,-0.1,2]\n",
    "boundary = make_boundary(win)\n",
    "V = Voronoi(P,qhull_options=\"Qc\",)\n",
    "x, y = boundary.T\n",
    "#plt.xlim(round(x.min() - 1), round(x.max() + 1))\n",
    "#plt.ylim(round(y.min() - 1), round(y.max() + 1))\n",
    "#plt.plot(*X.T, 'b.')\n",
    "diameter = np.linalg.norm(boundary.ptp(axis=0))\n",
    "boundary_polygon = Polygon(boundary)\n",
    "polys = {}\n",
    "areas = {}\n",
    "k=0\n",
    "for p in voronoi_polygons(V, diameter):\n",
    "    x, y = zip(*p.intersection(boundary_polygon).exterior.coords)\n",
    "    poly = np.stack([x,y],axis=1)\n",
    "    polys[k] = poly\n",
    "    areas[k] = ConvexHull(poly).volume\n",
    "    k+=1\n",
    "for p in voronoi_polygons(Voronoi(P), diameter):\n",
    "    x, y = zip(*p.intersection(boundary_polygon).exterior.coords)\n",
    "    plt.plot(x, y, 'k-',linewidth=0.85)\n",
    "polys = voronoi_polygons(Voronoi(P),diameter)\n",
    "p = list(polys)[7]\n",
    "x,y = zip(*p.intersection(boundary_polygon).exterior.coords)\n",
    "plt.fill(x,y,c=\"#aaaaaa\",zorder=0)\n",
    "plt.scatter(*to_plot.T,s=225,marker=\"^\", c=\"tab:red\")#,alpha=0.5)\n",
    "plt.text(to_plot[7,0]-0.1,to_plot[7,1]-0.03,r\"$A_i$\", fontdict={\"size\":30,\"weight\":0})\n",
    "p=to_plot[7,:]\n",
    "x = p[0]+0.02\n",
    "y = p[1]-0.08\n",
    "plt.text(x,y,r\"$p_i$\",fontdict={\"size\":30,\"weight\":0})\n",
    "plt.axis(\"off\")\n",
    "plt.savefig(\"Figures/DirichletExample.png\",bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "e2aa02c4-3c40-4cb1-a2c3-5cca850fb63e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "\n",
    "plt.figure(figsize = (10,8))\n",
    "#This cell generates and plots one polar curve along with its diagram\n",
    "t1 = np.linspace(0,np.pi,40) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r1 = 1.75*np.sqrt(2)*np.cos(0.5*t1) \n",
    "x1 = r1*np.cos(t1)\n",
    "y1 = r1*np.sin(t1)\n",
    "t2 = np.linspace(np.pi,3*np.pi,100) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r2 = 2*np.sqrt(2)*np.cos(0.5*t2) \n",
    "x2 = r2*np.cos(t2)\n",
    "y2 = r2*np.sin(t2)\n",
    "t3 = np.linspace(3*np.pi,4*np.pi,30)#initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r3 = 3.5/2*np.sqrt(2)*((t3-3*np.pi)/np.pi)**1.4\n",
    "x3 = r3*np.cos(t3)\n",
    "y3 = r3*np.sin(t3)\n",
    "x = np.concatenate((x1,x2,x3))\n",
    "y = np.concatenate((y1,y2,y3))\n",
    "coord_mat = np.stack((x,y),axis=1)\n",
    "np.random.seed(2) #set seed\n",
    "data_point_cloud = coord_mat+np.random.multivariate_normal(size = x.shape[0],mean = [0,0], cov = 0.01*np.eye(2)) \n",
    "plt.scatter(*data_point_cloud.T,c=\"tab:red\")\n",
    "# plt.xlabel(\"X\")\n",
    "# plt.ylabel(\"Y\")\n",
    "#plt.text(-1.5,0,r\"$\\mathbf{d}_1$\")\n",
    "#plt.text(1.25,0.1,r\"$\\mathbf{d}_2$\")\n",
    "#plt.text(-0.05,0.7,r\"$\\mathbf{d}_3$\")\n",
    "#plt.text(0.05,-0.6,r\"$\\mathbf{d}_4$\")\n",
    "\n",
    "plt.savefig(\"Figures/AsymExampleMidNoise.jpg\",bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "1b3e053e-5b38-46a2-a4c4-126bdeba29ec",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.patches import Ellipse\n",
    "\n",
    "plt.figure(figsize = (10,8))\n",
    "ax = plt.gca()\n",
    "#This cell generates and plots one polar curve along with its diagram\n",
    "t1 = np.linspace(0,np.pi,40) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r1 = 1.75*np.sqrt(2)*np.cos(0.5*t1) \n",
    "x1 = r1*np.cos(t1)\n",
    "y1 = r1*np.sin(t1)\n",
    "t2 = np.linspace(np.pi,3*np.pi,100) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r2 = 2*np.sqrt(2)*np.cos(0.5*t2) \n",
    "x2 = r2*np.cos(t2)\n",
    "y2 = r2*np.sin(t2)\n",
    "t3 = np.linspace(3*np.pi,4*np.pi,30)#initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r3 = 3.5/2*np.sqrt(2)*((t3-3*np.pi)/np.pi)**1.4\n",
    "x3 = r3*np.cos(t3)\n",
    "y3 = r3*np.sin(t3)\n",
    "x = np.concatenate((x1,x2,x3))\n",
    "y = np.concatenate((y1,y2,y3))\n",
    "coord_mat = np.stack((x,y),axis=1)\n",
    "np.random.seed(2) #set seed\n",
    "data_point_cloud = coord_mat+np.random.multivariate_normal(size = x.shape[0],mean = [0,0], cov = 0.01*np.eye(2)) \n",
    "data_pd = Pers(data_point_cloud)[1] #compute persistence\n",
    "data_diag = Trans(data_pd)\n",
    "plt.scatter(*data_diag.T,s=400,marker=\"^\", c=\"salmon\")#,alpha=0.5)\n",
    "plt.xlim(0,0.8)\n",
    "plt.ylim(-0.2,2.5)\n",
    "plt.xlabel(\"Birth\")\n",
    "plt.ylabel(\"Persistence\")\n",
    "p = data_diag[data_diag.shape[0]-1,:]\n",
    "#x = p[0]+0.01\n",
    "#y = p[1]-0.15\n",
    "#plt.text(x,y,r\"$\\mathbf{d}_1$\")\n",
    "#p = data_diag[data_diag.shape[0]-2,:]\n",
    "#x = p[0]+0.01\n",
    "#y = p[1]-0.15\n",
    "#plt.text(x,y,r\"$\\mathbf{d}_2$\")\n",
    "#p = data_diag[data_diag.shape[0]-3,:]\n",
    "#x = p[0]+0.01\n",
    "#y = p[1]-0.15\n",
    "#plt.text(x,y,r\"$\\mathbf{d}_3$\")\n",
    "#p=data_diag[data_diag.shape[0]-4,:]\n",
    "#x = p[0]+0.01\n",
    "#y = p[1]-0.15\n",
    "#plt.text(x,y,r\"$\\mathbf{d}_4$\")\n",
    "#ellipse = Ellipse(xy=(0.3, 0.02), width=0.4, height=0.35, \n",
    "#                        fc='tab:blue',alpha=0.3, lw=0)\n",
    "#ax.add_patch(ellipse)\n",
    "#plt.text(0.48,0.1,r\"$\\mathbf{d}_5$\")\n",
    "plt.savefig(\"Figures/AsymExampleMidNoisePD.jpg\",bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "31a1490c-6c7c-4c8d-9bc1-0c902225fe8b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "\n",
    "plt.figure(figsize = (10,8))\n",
    "#This cell generates and plots one polar curve along with its diagram\n",
    "t1 = np.linspace(0,np.pi,40) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r1 = 1.75*np.sqrt(2)*np.cos(0.5*t1) \n",
    "x1 = r1*np.cos(t1)\n",
    "y1 = r1*np.sin(t1)\n",
    "t2 = np.linspace(np.pi,3*np.pi,100) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r2 = 2*np.sqrt(2)*np.cos(0.5*t2) \n",
    "x2 = r2*np.cos(t2)\n",
    "y2 = r2*np.sin(t2)\n",
    "t3 = np.linspace(3*np.pi,4*np.pi,30)#initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r3 = 3.5/2*np.sqrt(2)*((t3-3*np.pi)/np.pi)**1.4\n",
    "x3 = r3*np.cos(t3)\n",
    "y3 = r3*np.sin(t3)\n",
    "x = np.concatenate((x1,x2,x3))\n",
    "y = np.concatenate((y1,y2,y3))\n",
    "coord_mat = np.stack((x,y),axis=1)\n",
    "np.random.seed(2) #set seed\n",
    "data_point_cloud = coord_mat+np.random.multivariate_normal(size = x.shape[0],mean = [0,0], cov = 0.1*np.eye(2)) \n",
    "plt.scatter(*data_point_cloud.T,c=\"tab:red\")\n",
    "# plt.xlabel(\"X\")\n",
    "# plt.ylabel(\"Y\")\n",
    "#plt.text(-1.5,0,r\"$\\mathbf{d}_1$\")\n",
    "#plt.text(1.25,0.1,r\"$\\mathbf{d}_2$\")\n",
    "#plt.text(-0.05,0.7,r\"$\\mathbf{d}_3$\")\n",
    "#plt.text(0.05,-0.6,r\"$\\mathbf{d}_4$\")\n",
    "\n",
    "plt.savefig(\"Figures/AsymExampleHighNoise.jpg\",bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "eb8e0f03-ad4a-40af-be92-f52a4bd7ce9a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.patches import Ellipse\n",
    "\n",
    "plt.figure(figsize = (10,8))\n",
    "ax = plt.gca()\n",
    "#This cell generates and plots one polar curve along with its diagram\n",
    "t1 = np.linspace(0,np.pi,40) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r1 = 1.75*np.sqrt(2)*np.cos(0.5*t1) \n",
    "x1 = r1*np.cos(t1)\n",
    "y1 = r1*np.sin(t1)\n",
    "t2 = np.linspace(np.pi,3*np.pi,100) #initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r2 = 2*np.sqrt(2)*np.cos(0.5*t2) \n",
    "x2 = r2*np.cos(t2)\n",
    "y2 = r2*np.sin(t2)\n",
    "t3 = np.linspace(3*np.pi,4*np.pi,30)#initialize the angled\n",
    "#r1,x,y all from the definition of the Celtic Knot curve\n",
    "r3 = 3.5/2*np.sqrt(2)*((t3-3*np.pi)/np.pi)**1.4\n",
    "x3 = r3*np.cos(t3)\n",
    "y3 = r3*np.sin(t3)\n",
    "x = np.concatenate((x1,x2,x3))\n",
    "y = np.concatenate((y1,y2,y3))\n",
    "coord_mat = np.stack((x,y),axis=1)\n",
    "np.random.seed(2) #set seed\n",
    "data_point_cloud = coord_mat+np.random.multivariate_normal(size = x.shape[0],mean = [0,0], cov = 0.1*np.eye(2)) \n",
    "data_pd = Pers(data_point_cloud)[1] #compute persistence\n",
    "data_diag = Trans(data_pd)\n",
    "plt.scatter(*data_diag.T,s=400,marker=\"^\", c=\"salmon\")#,alpha=0.5)\n",
    "plt.xlim(0,1.2)\n",
    "plt.ylim(-0.2,2.5)\n",
    "plt.xlabel(\"Birth\",)\n",
    "plt.ylabel(\"Persistence\",)\n",
    "p = data_diag[data_diag.shape[0]-1,:]\n",
    "#x = p[0]+0.01\n",
    "#y = p[1]-0.15\n",
    "#plt.text(x,y,r\"$\\mathbf{d}_1$\",)\n",
    "#p = data_diag[data_diag.shape[0]-2,:]\n",
    "#x = p[0]+0.01\n",
    "#y = p[1]-0.15\n",
    "#plt.text(x,y,r\"$\\mathbf{d}_2$\",)\n",
    "#p = data_diag[data_diag.shape[0]-3,:]\n",
    "#x = p[0]+0.01\n",
    "#y = p[1]-0.15\n",
    "#plt.text(x,y,r\"$\\mathbf{d}_3$\",)\n",
    "#p=data_diag[data_diag.shape[0]-4,:]\n",
    "#x = p[0]+0.01\n",
    "#y = p[1]-0.15\n",
    "#plt.text(x,y,r\"$\\mathbf{d}_4$\",)\n",
    "#ellipse = Ellipse(xy=(0.3, 0.02), width=0.4, height=0.35, \n",
    "#                        fc='tab:blue',alpha=0.3, lw=0)\n",
    "#ax.add_patch(ellipse)\n",
    "#plt.text(0.48,0.1,r\"$\\mathbf{d}_5$\",)\n",
    "plt.savefig(\"Figures/AsymExampleHighNoisePD.jpg\",bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "233f9cd2-f407-4afc-88c1-10c9addae675",
   "metadata": {},
   "outputs": [],
   "source": [
    "def Pers1D(data):\n",
    "    \"\"\"\n",
    "    Streamlines the gudhi process for computing persistence diagrams via Rips Complex\n",
    "    @param data: the pointcloud upon which persistence is to be computed\n",
    "    @output D0,D1: the 0 and 1-dimensional diagrams computed by gudhi\n",
    "    \"\"\"\n",
    "    Complex = gudhi.CubicalComplex(top_dimensional_cells=data) \n",
    "    Complex.persistence() \n",
    "    D = Complex.persistence_intervals_in_dimension(0) #0-dim diagram\n",
    "    return D"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "cfe2c33b-8f8e-4dd6-9a15-857d05e15040",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x576 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.patches import ConnectionPatch\n",
    "\n",
    "x = np.linspace(0,2.5,1000)\n",
    "tsorg = np.sin(5*(x))*x\n",
    "ts=tsorg+np.abs(np.min(tsorg))+0.5\n",
    "fig = plt.figure(figsize = (20,8))\n",
    "\n",
    "#plt.subplot(122)\n",
    "Dts = Pers1D(ts)\n",
    "#plt.scatter(*Dts.T,c=\"k\",s=100)\n",
    "#plt.plot([0,4],[0,4])\n",
    "#plt.xlim(0,4)\n",
    "#plt.ylim(0,4)\n",
    "ax1 = fig.add_subplot(121)\n",
    "ax2 = fig.add_subplot(122)\n",
    "\n",
    "ax1.plot(x,ts,c=\"k\",linewidth=3)\n",
    "ax1.set_ylim(-0.1,6)\n",
    "ax2.scatter(*Dts.T,c=\"k\",s=100)\n",
    "#ax2.scatter(Dts[2,0],5,c=\"tab:red\",s=200)\n",
    "ax2.plot([0,6],[0,6])\n",
    "#ax2.plot([Dts[2,0],Dts[2,0]],[Dts[2,0],5],\"k--\")\n",
    "ax2.plot([Dts[1,0],Dts[1,0]],[Dts[1,0],Dts[1,1]],\"k--\")\n",
    "ax2.plot([Dts[0,0],Dts[0,0]],[Dts[0,0],Dts[0,1]],\"k--\")\n",
    "\n",
    "\n",
    "ax2.set_ylim(-0.1,6)\n",
    "#x1 = x[np.argmin(ts)]\n",
    "#y1 = np.min(ts)\n",
    "#x2 = Dts[2,0]\n",
    "#y2 = Dts[2,0]\n",
    "#xy1 = (x1,y1)\n",
    "#xy2 = (x2,y2)\n",
    "#con1 = ConnectionPatch(xyA=xy1, xyB=xy2, coordsA=\"data\", coordsB=\"data\",\n",
    "#                      axesA=ax1, axesB=ax2, color=\"black\",linestyle=\"--\")\n",
    "#ax2.add_artist(con1)\n",
    "#ax1.plot(x1,y1,'ko',markersize=10)\n",
    "\n",
    "\n",
    "x1 = 3*np.pi/10\n",
    "y1 = np.sin(5*(x1))*x1+np.abs(np.min(tsorg))+0.5\n",
    "x2 = Dts[1,0]\n",
    "y2 = Dts[1,0]\n",
    "xy1 = (x1,y1)\n",
    "xy2 = (x2,y2)\n",
    "con1 = ConnectionPatch(xyA=xy1, xyB=xy2, coordsA=\"data\", coordsB=\"data\",\n",
    "                      axesA=ax1, axesB=ax2, color=\"black\",linestyle=\"--\")\n",
    "ax2.add_artist(con1)\n",
    "ax1.plot(x1,y1,'ko',markersize=10)\n",
    "\n",
    "\n",
    "x1 = 0\n",
    "y1 = np.sin(5*(x1))*x1+np.abs(np.min(tsorg))+0.5\n",
    "x2 = Dts[0,0]\n",
    "y2 = Dts[0,0]\n",
    "xy1 = (x1,y1)\n",
    "xy2 = (x2,y2)\n",
    "con1 = ConnectionPatch(xyA=xy1, xyB=xy2, coordsA=\"data\", coordsB=\"data\",\n",
    "                      axesA=ax1, axesB=ax2, color=\"black\",linestyle=\"--\")\n",
    "ax2.add_artist(con1)\n",
    "ax1.plot(x1,y1,'ko',markersize=10)\n",
    "\n",
    "plt.savefig(\"Figures/tsPDexample.png\",bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "070869f9-c441-4bae-b783-b6758d0ba6a8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x576 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.patches import ConnectionPatch\n",
    "\n",
    "x = np.linspace(0,2.5,1000)\n",
    "tsorg = np.sin(5*(x))*x\n",
    "ts=tsorg+np.abs(np.min(tsorg))+0.5\n",
    "fig = plt.figure(figsize = (20,8))\n",
    "\n",
    "#plt.subplot(122)\n",
    "Dts = Pers1D(ts)\n",
    "#plt.scatter(*Dts.T,c=\"k\",s=100)\n",
    "#plt.plot([0,4],[0,4])\n",
    "#plt.xlim(0,4)\n",
    "#plt.ylim(0,4)\n",
    "ax1 = fig.add_subplot(121)\n",
    "ax2 = fig.add_subplot(122)\n",
    "\n",
    "ax1.plot(x,ts,c=\"k\",linewidth=3)\n",
    "ax1.set_ylim(-0.1,6)\n",
    "ax2.scatter(Dts[:,0],Dts[:,1]-Dts[:,0],c=\"k\",s=100)\n",
    "ax2.scatter(Dts[2,0],5-Dts[2,0],c=\"tab:red\",s=200)\n",
    "\n",
    "\n",
    "plt.savefig(\"Figures/tsPDtilted.png\",bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "9f300088-c082-46f1-8220-11fd9a6565da",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "fonts = {\"size\":50}\n",
    "matplotlib.rc('font', **fonts)\n",
    "fig = plt.figure(figsize = (10,8))\n",
    "plt.scatter(Dts[:,0],Dts[:,1]-Dts[:,0],c='k',s=100)\n",
    "#plt.scatter(Dts[2,0],5-Dts[2,0],c='tab:red',s=200)\n",
    "plt.xlim(0,3)\n",
    "#plt.ylim(0,5)\n",
    "#ax2.plot(x[i],y[i],'ko',markersize=10)\n",
    "\n",
    "plt.savefig(\"Figures/tsPDexampleb.png\",bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "cd063858-2388-426a-86a9-203b84fba0b7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "\n",
    "fig = plt.figure(figsize = (12,4))\n",
    "ax = fig.add_axes([0.05, 0.80, 0.9, 0.1])\n",
    "\n",
    "cb = mpl.colorbar.ColorbarBase(ax, orientation='horizontal', norm=mpl.colors.Normalize(0.25, 0.5),\n",
    "                               cmap=mpl.cm.gray_r,ticks = [0.25,0.75/2,0.5])\n",
    "\n",
    "plt.savefig('Figures/just_colorbar.png', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Graphics2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "42c9d4c2-ba8d-486c-ad3c-ce539e8a66c3",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Author: Austin Lawson\n",
    "#Importing necessary packages and defininf necessary functions\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy import stats\n",
    "%matplotlib inline\n",
    "from scipy.spatial.distance import pdist,cdist\n",
    "from scipy.stats import gaussian_kde\n",
    "from scipy.spatial import Voronoi, voronoi_plot_2d, ConvexHull\n",
    "from collections import defaultdict\n",
    "from shapely.geometry import Polygon,Point\n",
    "from operator import itemgetter\n",
    "import gudhi\n",
    "import scipy\n",
    "from scipy import optimize\n",
    "from scipy.spatial.distance import cdist\n",
    "from sklearn.mixture import GaussianMixture\n",
    "import patsy\n",
    "import statsmodels.api as sm\n",
    "from statsmodels.genmod.families import Poisson\n",
    "    \n",
    "import pandas as pd\n",
    "ground_truth = np.array([[0.17417737, 0.68631819],\n",
    "       [0.16128002, 1.16480916],\n",
    "       [0.28713151, 1.43280947],\n",
    "       [0.1794577 , 2.24642452]])\n",
    "persistence_order = np.sort(ground_truth[:,1])[::-1]\n",
    "persistence_order\n",
    "\n",
    "import matplotlib\n",
    "fonts = {\"size\":18}\n",
    "matplotlib.rc('font', **fonts)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "238420ba-52db-4f67-a7ab-b661355e66a2",
   "metadata": {},
   "source": [
    "Use the following links to reach figures quickly\n",
    "\n",
    "1. [Sensitivity Analysis blocks](#sensitivity_analysis)\n",
    "2. [RPDG VS MWG blocks](#rpdg_mwg)\n",
    "3. [Move Only blocks](#move_only)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1a1ca2ca-9fbf-443c-a253-c4ae889ff1e2",
   "metadata": {},
   "source": [
    "# Sensitivity Analysis <a id='sensistivity_analysis'></a>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "54401e85-a90e-4509-88f9-7cd4c76b34e2",
   "metadata": {},
   "outputs": [],
   "source": [
    "D_low = np.load(\"LowNoisePD.npy\",allow_pickle=True).item()\n",
    "D_med = np.load(\"MidNoisePD.npy\",allow_pickle=True).item()\n",
    "D_high = np.load(\"HighNoisePD.npy\",allow_pickle=True).item()\n",
    "ite = 100000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "fc51a773-aace-4c38-9fca-447cd429d7c2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.0, 2.0)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.scatter(D_low[0][:, 0], D_low[0][:, 1])\n",
    "plt.xlim([0, 0.75])\n",
    "plt.ylim([0, 2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "ccce1bb7-9b51-498c-b817-84dd8f441998",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "     sample_mean       original\n",
      "1 1.8268551147243919 2.24642452\n",
      "2 1.3577146790850443 1.43280947\n",
      "2 0.9118198190883239 1.16480916\n",
      "4 0.6211868674795898 0.68631819\n",
      "     sample_mean       original\n",
      "1 1.7360841892460932 2.24642452\n",
      "2 1.502257440030922 1.43280947\n",
      "2 1.2121490425995503 1.16480916\n",
      "4 0.9187000500656047 0.68631819\n",
      "     sample_mean       original\n",
      "1 0.9426465643806441 2.24642452\n",
      "2 0.8434798838769837 1.43280947\n",
      "2 0.7630737922020518 1.16480916\n",
      "4 0.691745944838161 0.68631819\n"
     ]
    }
   ],
   "source": [
    "#This block only sets up the vectors that are plotted in the next block\n",
    "D_comp_loglin = D_low.copy()\n",
    "#Using Adler paper, compute P-value on the max and confidence interval\n",
    "from statsmodels.distributions.empirical_distribution import ECDF\n",
    "classloglin1 = np.array([np.max(D_comp_loglin[i][:,1]) for i in range(ite)])\n",
    "#to build classloglin2, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin2 = np.zeros(ite) #initialize classloglin 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin2[i] = pers_tmp[1] #grab the second highest value (or nan)\n",
    "classloglin2 = classloglin2[classloglin2==classloglin2] #omit the nan values\n",
    "#to build classloglin3, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin3 = np.zeros(ite) #initialize classloglin 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin3[i] = pers_tmp[2] #grab the third highest value (or nan)\n",
    "classloglin3 = classloglin3[classloglin3==classloglin3] #omit the nan values\n",
    "#to build classloglin4, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin4 = np.zeros(ite) #initialize classloglin 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin4[i] = pers_tmp[3] #grab the fourth highest value (or nan)\n",
    "classloglin4 = classloglin4[classloglin4==classloglin4] #omit the nan values\n",
    "print(\"     sample_mean       original\")\n",
    "print(\"1\",np.mean(classloglin1),persistence_order[0])\n",
    "print(\"2\",np.mean(classloglin2),persistence_order[1])\n",
    "print(\"2\",np.mean(classloglin3),persistence_order[2])\n",
    "print(\"4\",np.mean(classloglin4),persistence_order[3])\n",
    "classlow1 = classloglin1.copy()\n",
    "classlow2 = classloglin2.copy()\n",
    "classlow3 = classloglin3.copy()\n",
    "classlow4 = classloglin4.copy()\n",
    "\n",
    "#sort the persistence of the diagrams to get o(i)^org (T^org in Adler paper)\n",
    "D_comp_loglin = D_med.copy()\n",
    "persistence_order = np.sort(ground_truth[:,1])[::-1]\n",
    "persistence_order\n",
    "#Using Adler paper, compute P-value on the max and confidence interval\n",
    "from statsmodels.distributions.empirical_distribution import ECDF\n",
    "classloglin1 = np.array([np.max(D_comp_loglin[i][:,1]) for i in range(ite)])\n",
    "#to build classloglin2, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin2 = np.zeros(ite) #initialize classloglin 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin2[i] = pers_tmp[1] #grab the second highest value (or nan)\n",
    "classloglin2 = classloglin2[classloglin2==classloglin2] #omit the nan values\n",
    "#to build classloglin3, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin3 = np.zeros(ite) #initialize classloglin 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin3[i] = pers_tmp[2] #grab the third highest value (or nan)\n",
    "classloglin3 = classloglin3[classloglin3==classloglin3] #omit the nan values\n",
    "#to build classloglin4, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin4 = np.zeros(ite) #initialize classloglin 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin4[i] = pers_tmp[3] #grab the fourth highest value (or nan)\n",
    "classloglin4 = classloglin4[classloglin4==classloglin4] #omit the nan values\n",
    "print(\"     sample_mean       original\")\n",
    "print(\"1\",np.mean(classloglin1),persistence_order[0])\n",
    "print(\"2\",np.mean(classloglin2),persistence_order[1])\n",
    "print(\"2\",np.mean(classloglin3),persistence_order[2])\n",
    "print(\"4\",np.mean(classloglin4),persistence_order[3])\n",
    "classmid1 = classloglin1.copy()\n",
    "classmid2 = classloglin2.copy()\n",
    "classmid3 = classloglin3.copy()\n",
    "classmid4 = classloglin4.copy()\n",
    "D_comp_loglin = D_high.copy()\n",
    "from statsmodels.distributions.empirical_distribution import ECDF\n",
    "classloglin1 = np.array([np.max(D_comp_loglin[i][:,1]) for i in range(ite)])\n",
    "#to build classloglin2, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin2 = np.zeros(ite) #initialize classloglin 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin2[i] = pers_tmp[1] #grab the second highest value (or nan)\n",
    "classloglin2 = classloglin2[classloglin2==classloglin2] #omit the nan values\n",
    "#to build classloglin3, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin3 = np.zeros(ite) #initialize classloglin 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin3[i] = pers_tmp[2] #grab the third highest value (or nan)\n",
    "classloglin3 = classloglin3[classloglin3==classloglin3] #omit the nan values\n",
    "#to build classloglin4, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin4 = np.zeros(ite) #initialize classloglin 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin4[i] = pers_tmp[3] #grab the fourth highest value (or nan)\n",
    "classloglin4 = classloglin4[classloglin4==classloglin4] #omit the nan values\n",
    "print(\"     sample_mean       original\")\n",
    "print(\"1\",np.mean(classloglin1),persistence_order[0])\n",
    "print(\"2\",np.mean(classloglin2),persistence_order[1])\n",
    "print(\"2\",np.mean(classloglin3),persistence_order[2])\n",
    "print(\"4\",np.mean(classloglin4),persistence_order[3])\n",
    "classhigh1 = classloglin1.copy()\n",
    "classhigh2 = classloglin2.copy()\n",
    "classhigh3 = classloglin3.copy()\n",
    "classhigh4 = classloglin4.copy()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "f5a1a768-a44e-4ce1-9d41-664fe5905a1a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAukAAASSCAYAAAAM8XAzAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nOzdeXxcVf3/8ddnMtm6hW50s6UUS9nXVkBESqUKX+CrqCAIQhFEVPj6BXFDkAJfkR+bqEVxg7LIYhERXIHSAiIFWlahlKUtdKUrbdM0y2TO749zb3IzuZNMJpNM2ryfj8c8Jjl3O/fc7XPPnHuuOecQEREREZGeI1HsDIiIiIiISEsK0kVEREREehgF6SIiIiIiPYyCdBERERGRHkZBuoiIiIhID6MgXURERESkh1GQ3s3MbKmZuYxPjZm9ZWa/NbM9ip3HfJnZ3GB9Jhc7L7L9MbOZwf4zLZd06TpmNig4H60ws1RQ/tODYeE5bGxRM9kGM5sc5HFusfMixWFmY4N9YGmx8yIdo23XTEF68fwTuD34PAEMAs4GXjSzI4uZMZEdjZlNC076M4udl+3Eb/HnoxrgD/jz1EvdmQHdnBXG9nBT1ZOp/KSYksXOQC92jXNubviPmQ0CHgIOB34FbI816mcAfYD3ip0R2aF8H7gGWFXsjPQGZlYKnABsAw50zlVnjPIJoBRY0d15E+mAFcCeQEOxMyKSLwXpPYRzboOZfQd4GphgZuOcc4uLna+OcM4pOJeCc86tQgF6dxqBvzasiAnQcc690/1ZEukY51wD8Eax8yHSGWru0rO8Evl7WPhHe+2zsrW/jKabWbmZXWFmb5tZnZktN7Ofmln/mPlND9ugmtlIM7vNzFabWa2ZLTSz/8mSj9g26dF0MzvMzP5hZh8EbfGfNrOp2QrEzCaZ2V+D8avN7N9m9tl82qyZWamZfcnM7jOzN4P5VZvZy2b2QzPrmzH+vuEyzMyyzHO0mTWa2XozK8sYtquZ/SIo89pgHeaY2WezzKvpZ1UzO9nM/mVmm4K0nYJxDjGzG8xsgZmtCbblMjO7y8z2aWPdq4Lp3g3yssTMfmxmfbJtt2C6hJmdYWaPm9mGYHmLg31nWMyi2mRmZWZ2iZktCvKxwsx+ZWZD25gmW1v1Pmb2TTObb2Zrg/ktC8r4+5Hx5gK3Bf+eaS2fB5kZGa/DZRvNm5ntYWZ/NLN1ZrbNzF40s1PbWK9yM7sg2M4fBPlfbGb3mtmUmPH7m9mlwXy3BMfPS2Z2cea+ly8zc8C7wb+7RMsqMk7sz/857r+jgjJ+3cw2B+vxjpn9ycw+l5GPM4N/b8vYZtM6sX4dOgdE8xN8zMy+Fuwj1Wb2QWScRLA9Xw225fvBvjPWIufULPM/wszuN7NVZlZv/nz7BzM7IMv4B5vZPUHZ1Zo/Nl83s1vN7KBgnMlBOe4STLYkoxzH5lBe0WvBbkG5rQ327xfM7Mw2pu3QucMiTdLMbJiZ3WJm75lZg5ndFBnvs2b2mPlrWF1QVvPN7HqLnEesjWtEV5Sf+evF7UGe68xfE/5qWZ7RsshxFeyT880f0xvMn0c+3EbZjjOzGcE+vM3MNpo/F1xjZiNixu9Q3rIs84Qgz0+2Mc7hwTj/iaT1N7OvmtlDQXlvM3/sP2f+/J1zZbG186yJtdOssRDl0O2cc/p04wdYCjhgcsywkcEwB+wWSR8bpC3NMs/JwfC5WdKfBuYCm4BHgL8Cm4NhjwGWMd30YNit+BrM5cCDwTwag2GXxeRjbty6RdKvxf/0+B/gfuDVID0FHBUzv2OAumCcl4G7g3VJAze0VSZZyulDwTRrgSeBe4Py2BSkzwcqM6Z5Idv2CoZ/Pxh+c0b6J4EtwbCFwB+DctgWpF3dxr7xy+D738E6zweqgnEeA+qBBcE2eQB4Mxi/Bvh4zHyr8DeADlgf5OXPwXo/EywnbruVAQ8Hw7YAc4Jp3wnSlgPjOlD+JcDfg2mrg3nfD6wDFgd5csC0jOlmZqbjKxiejKzTw0FZzQHeB2oj434P+Fcw7tvB/MLPOZHx8inbMG8/C9bp7aCMnqX5WP5SzHRDgu0alsU/8Pvjv4NlPZgx/i6RvKzEH8N/CcrOBetdljHN2Egexua4jWYG2yTMV1NZxeynYzOmDdNj91/8+W1NZDs8gG/v/m9gK/CPjHy8HYz7r4xt9rEc1mMy8efEDp8DgunCcvwl/hz2OHAP8HRknDuCceoi2/O9YBuF+8n0mHn/IBjWGOw3f4jsG3XACTHnxVQw/HngPvyx82Iwj+8F4+0RLLc6GPf+jHIckkM5Tg+mvQPYgL+BuxeYHcnDj2Om6/C5A5gWDPtrUG5rgmkeCMsN+FGkXGbj969/AG8F6YfG7P9Lu7r88DeUDcF4LwKz8NeqFP56dV4b+9TVwbT/DtZ3eZC+Om4bAcdH8rQkWNafgdeDtM9kjN/hvGXZF5L4c2sa2DXLOL8KlvPtSNrHgrQVNB83j9N8LXyY1jFItm03mZjjOmYfmhkzrCDl0N2fomegt31oO0g/i+agziLpsTtsZHjsjhtJd/hgbHhk2G7AB8GwIzOmmx6Z7ldELv7A52m+gPfNmG5u3LpF0tPAWZF0A34eDJuTMU3f4ITggIsyhp1A80k2tkyylFN/4DggmZG+E/5E7whO0JFh/xuk35plnuGJ8SORtA/hL/r1wMkZ4+8R2QemZNk36oFPZlnep4ChGWkGnBe37wTDbw6GPUUQ7AfpO9N8oxS33cIboX8CwyLpCZovlk92oPzDsnwHGB1Jr6I5iHbkFqQfSfNFNvPGqiSmbKeR5eTdybIN8+aAy2h53F4cpC+JWdbfgmGPknEhDvbHIzPy8Hww/v8DyrPsu1dmzGdsJG9jO7CdwumynW+Wxs2zvf0XuDwYPiNmWD/gsPa2ewfWYTLx58QOnwOC4WE5bsC3088cflIw/H1gz0h6GXBXZPrpGdP9d7iPAAdkDDsBH1R8AAyKpM8Jpvl8TD5GAnvlsr1yLMfpkbz/npbXgsPw14E0cHjGdB0+d9B8jDp8oJ55fanAB3abiakcAPYHdm5vPy50+QEHBfv8RlqfQw8Ltl89MCHLPvU+MCnjWJgXDLs8Y5pdI2X+TSCRMXxfWlbw5ZW3NvaHm4J8/TBmWHmwnBQwMpL+Ifz5OvPcOQIfLDvglIxh2bbdZPII0gtdDt35KXoGetuHmCAdHyydga8R3EzrE17sDhsZHrvjRtIbiVw4IsPDAHl6Rvr0cHlEAoLI8DCwm5yRPred9Ltj5jWE5gt7aSQ9PNhezLLO97RVJnlsl/HB/J7PSN8Zf6HcTOtgcGIwzRsZ6eEFqtWJLBj+uWD4A1n2jVvyXIeng+n3jqT1xddSOjKCgGD4p4gJ0oPtUhvskwNjpkvgf91wwH455m9xMP7JMcP2w194WgVlxAfpYVB0U47LDvenmYUq24y8/TtmmlJ8UNfiAg8cHKStI3LT1MayTwjGfzzL8BH4msV1tLxJGIVvk/sGMKoD6zq2rWOL9oP02P2X5pvFz+SYj1bbvQPrMJk2LuZZpok9BwTDwmOkVQAfDJ8bDP9mzLBBNP+qNj1j2IIgvdWvNMHw8Bz9P5G014K0nXJcr9jtleO002mulBkUM/y6YPh9kbS8zh2RY7QOGBMz3dBg+Eud2Y8LXX742m8HnJFl+LeC4Tdm2afOjZkmvEbMzUgP94ff5pj3vPLWxvwODMZ/K2ZYWIH3j1zmFUwzNZhmVo7bbnJcucTsQzO7shy686MHR4tnjrVu5rwSOMQ593aBl/Wuc25hTPqi4LtVG7bA4865uizT7dPGdNn8IzPBObfOzNYDg/En9/ABwSOC7z9kmdc9wCkdXD7g27kDR+GbEPTB11SGG2P3jPytMbO/4wOlzwTLDZ0RfN+esYhjgu8/ZsnCE8H3oVmG/6md/O8c5GcvfC10eBwPD753x1+IwNcg9AHedM616kLPOfdPM9sIDMwYdBS+ZuRh59zGmOnSZvYUPrg+lJbPU8TleTS+FqgO/7Nx5vxeMbNX8LVhuQh/mj7bzN7C3/B0+uHSDpZtVNy+3WBmi/FB+Qj8xR58UyiCPG/KIVtt7k/OuVVBGeyNDzTfDNJXUJxeorLtv/OD7/9nZgngERfzYGp36Mg5IEOrdQva1IbHcqvzlfOdAjwKnJgx3VD88bnWOZetne8TwPnB/H8WpM3H75/3mNmPgHnOuVQbeS6ER5xzG2LS78L/YvTxSFpnzx0vuJhOCJxza83sXWB/M7sR+E2W61p7ClZ+wX48FX8uejDLaO2d71udO8h+bQ7PHbd2U95acM69aGavAvua2WHOuWcig7NdDzEf7Hwcf10fCVTij7fwmbi2jrlO6Ypy6E4K0ovnn/g2ZwlgNM07771mdoRzblsBl7U8S3p4gSwv8HT55GNwxvxGBd/vth69zfSszKwfvj3lcW2MNiAm7Q584HYGQZAeXJhPwdf+3pUx/tjg+z8xN2JR2R6WzNpLjpl9HV9TX9HGfKPr0F45hsMyg/SxwffnLfLQYBZZH/qMyccy51w6yzhLyTFId869bWbfBK4HZgAzzOwdfDvjPwJ/c0EVSa7yKNuojhwrY4LvN3PM2tjge4aZzWhn3KEdmG9Xybb/3o7/2ftM/DZqNLOX8c0P7oq7iSy0TpwDQnHrNgS/fevx5/Q4ccff2OB7aAePse/hb76OCT41ZvYsvunU7c65le3MKx/Zzh9Lg+/hZpYMgt2xQVq+5462egn7En77XQhcaGZr8U3l/ob/pbamneVBYctvMM2B5qY8z/dx545s19iOnDsKkbc4d+B/QTkD34wWMxuCL8vNZATCZjY8SDukjXm2dcx1VleVQ7dQkF48mf2k74m/WB2Mf5Dkwg7Mq71eerIFRe3Jd7rumF+bR1oW1+Avzq8B38XXqGwIajzL8LW8cR7Gt2WbambDnXOrgWPxB/Rs59yyjPHD7XE3+fXRG3uDFtT+zcC3+bsI325zObDNOefM7G7gVDpeNnHjh+vwOr49dFviapaz6VDg3OaMnLvZzP6If5DqE/gb3bOCz2wzO9b5btjaVYCyzWffzrUswm3xOJC5r2Van0c+Ci12/w1uzqaZ2bX4bTYZ+Ci+NvlbZnaVc+6HXZy3fM8BALRTedLW9mzrGNuAP8e0pakrweCXk8PwD+Qdi6+h/Bi+BvsyMzvJOffXdubXUbnsq+E4nT13ZC1j59xTZjYe30zvU/j1PjH4XGZmH3fOtVmBU+DyC9e1npa/ssZZlyU/HTl3uIzvtnQ6b1nchT+OTjazbzrn6vHnxlLgjphj5Lf4AP0p/HMprwIfOOdSZrY7/leDfK7nceJioa4qh26hIL2HcM4tNLOv4F9o9A0zm+Ga+yOuD777ZZl8dJdnsPuFL0rZJcvwMVnS2/L54PsU59x/MoZl7e7KOVdnZvcCXwO+CNxIGz/t4QOp8fg26YXsU/pz+JPZz5xzP4kZHrcO7ZUjxJdlGAy+4JyblnMOswvzMcbMElkuTGM7OtPghum3wQczOwR/Iv4E8GX8g8+5yKds8xUGERNyHD/cFnc7535XwHwUhXPudXwAd23wi9Tn8e3PLzWze/JswpCrvM4B7ViPD+7L8c2i4ppdtXWM1XT0GAuOnyeDD2Y2AN/T1Pfwx0JHmyK2J9v5Y2zwvdo51xj8XehzRwtBbfmfgg9mNga4BR9wX4MPGNubR6HKbz3+pqIM+GqW5qGF9B7+vDEB3xtMt+fNObfazB7Bl/fx+N53Yq+H5rs0PRbf1OSEmOZ9HT3m8omFunsbFZT6Se9BnHMP42vTS/HdcoXW4WtkBwc/K2X6ZEza9u6p4PvkLMPbPRHHGBR8x9VGtje/O4LvM8z3+XwC/ifJB2LGDdsYfj5mWGdkzb+Z7YF/qCfTC/gu/Xa3mD6XzexTtG7qAr7WtgE4Jmgi0CnBrw1L8IFMq37izfdDvl8BlvMsQcCeMb/w5J6tYiKfss3XI8H3Z4PgoD1dtT8VnXMu5Zy7Fx8sGf5Zl1B72ywfnTkHxAp+rZkX/NvqfGX+bdKt3gURNKt4FfhQcHOZN+fcZuAS/M3CcGv53oFClOMnzSzuPPHF4Dvapr6g5472BO3X/y/4N69zSL7lFzTveQzfo9Rn8ll2B4XnjmntjdjFeYteD/fAd6KwGN/0KKoKH2duyfL8TUePubAp0jjzb0bO1CoWKsI2KigF6T3PZcH3lyx4WULwc9LTQXqLn4PN7EvkeXHp4e7H95N7gJm1aPpjZsfje/foqPAn469nzO9o/NPdWTnn5uF/ltsfuAofbP7RObc1ZvQb8L05TDezs4MHV6LLS5jZlCBAzif/Z0QvfmY2GP+ynriLyFZ8LSXAz6JBYfCQ5PVxCwpqqH+Jb2/7JzMblzmOmQ23jr2MInzw7cdm9qHIfAYAv6ADP3kG5Xds5rKDJgvhiTratjWsyd8zyyw7XLb5cs69gG9OMxj4Q7CMJma2k5kdGUl6EP+g7DFm9pO4wN7M9jGzszLSRpnZG8FnVOY03c38i21a3ewE+0J4A9mRbZaPvM8B7bg5+L4kCFrC+ZYCPyV7zd/lwfc9Gds8nL6PmZ0aNIcM074VPX4iPok/L23GdykXKkQ59gN+Gg2MghuLr+ObXvw8TO+icwdmtktwPm31Aj58pQm03Z49nE+hy+8qfDO5X5hZqyDQ/Au0Tgia2HTWjfjeus4xs29YRgPr4DwQLe+uytuD+G6G/4vmprl3xjwH9D6+LHcysy9GB5jZ6cBpHVmoc24p/jmIgUDTSxXNuwTffC5Od26jwipEFzH65P6hjX7SI+OEL3z5dSTtSJo74n8F3xH/K0Fa2A3W3Iz5TI5LjwyfRnx3RdOJ6S4sMnwm8V3lzY1bt2zpMWUyNiP9GHwthqP5ZUb/wrf/DftrfbMDZX8yzd1evYBvFhG+yOfH4bA2pr8kMr0j5gVMkXGPxrdjd/hau3/gX5rxNM0vdLkml3KIDB8YzMvhT37hS4k244OPP2XZLlU0d5u5Dn8DFJ5kn8U//OOAj2ZMV0Zz11X1wbj34R/S+g/NfdVX5Fj+mS8z+nOwH6/D17J35GVGYZ/rG/G1JL8Ppg/LdhGRLtbwF99VwbD5+J9lf0vQb38nyrZV3nI8JobQ3P1edVAu9wT7R9zLjMbQ3HXcxmC+9+Bf6BJ2bTkvY5qxNO+rsftUljyH0y3t4PEamx4Z/mAw/D18G+y78DWD4UtN7ssY/wD8z+SN+Aftfxdss4/msA6TiT8n5nUOyJaeMU74MqPaYHuGLzPaEBl2Scx036H5JXGv0dyUYz7NL605JjL+B/hzYPhSuLvxx3DYhenXM+b/P0H65mD8sHnY4BzKcXow7Z3Bfrc0KLNHab4eZXuZUYfOHbTTTWqwP4Tl+0yQj1n4Y93hK0ai76sYS8x+3BXlhw82a4Px3qb5RW3zaH4fyXkZ8826T2XLezDseJq71V0clOuDNJ8fMl9m1OG85Xie+DXNx5Ijy4vtgG9Hxnk6KO+wf/TwmMvcRm2t/2mR+c0L1uUt/LHys2z7UFeVQ1d/ip6B3vYhtyA97Ee5nkh/sfh2tk8FB+hmfHByOO33kz43y3Kmxe3Q9JAgPRj2EfyJfVOw3vPwtejhW8xa9U/dTvkfjf9pdiP+pD6PoO9U2jhpBsNH03wxfZeMlzPEjD8S//KZV4ITSA3+pPoI/kUUI12O5RAZZzg+WFkanHCWAD/Bv4wldrsE0+2Er4V5D/+T7lL8zV1fmt/suHuWZZ6IP6GtDvbJtfibpl8Cn+pg+Zfhm3K9GeRjVbA+w9rYr1ql49syXoFvHrYsKIs1+AfVLgYGxCx7f/xbOtdHtuPMzpRtW2Xe3r6P70XmQnwAsxkfrC7G33DEjV8Z7Df/wu+/9fhavmfwNUX7ZYw/lp4VpH8cX6v8PP5GqC7Ydo/he0oqiZnm8/hjdEtkXWLLOmO6yWQ595HHOSBbesY4CeACfPAX7o/3AOPwQZ0jpk/sYNqDgn1pSTDtJvzN4R/wwUXfyLin428yXwvWoQZ/DN9LzA1MkK9L8S/jCoOUnPYJItcC/HM24RuCa/GBVpvbgg6cO2g/SO+PP17+jH8hWnVQTq/hj9PM/TF2P+6q8gvK52b8TUNNkL+38M+ZfYWMfubb2qey5T0y/MP4520W44+jDcH2uJrISwvzzVuO54nDI2XxVDvjfgF4Dn+8fYA/b/9XG9uovfU/GV/JURtswwfx3Wq2tw8VvBy6+mNBxosieLL3dPzPTLvhL1rv4O+Ob3LxTQni5vNf+INof5pfF/wd59ySrsi3FJ+Z/QDfDvFm59z5xc7P9srMdsEfc1vxLx4pdI8+Ir1a0KTjVXy3f5Occ/PbmaTHMLPp+CY5Vzjnphc3NyK9T7HbpH8Zf2f8DnAl/meRRfjg699mVtneDMzss/jascpg+uvwNTZPm9nILsq3dIOg3WKrtoNBW+5Lgn/vyBwurZnZxJj2i6Pw5VeC76daAbpInsxsXzOryEirxNfy7gG8tj0F6CJSfMXugvF+fHu26FO/t5h/e94PgLPxfRfHCh5i+Tn+J9MjXPD2OvNviFyA/4nu3K7JunSDicBD5t9EuRTfZnB3/JsVwe87zxUpb9ubfwD1ZvYffHOPD9H8NtKFtOxNSEQ67nLgU2b2Ar4Z12D8r7tD8c2ZzmpjWhGRVopak+6cm+/iu+W5L/jeJ2ZY1JH4dr+/dZHXSzv/5rq5wBeydNMj24dX8Q+nlOO39QnAzviA80Tn3CVtTCstXYv/xWo/fJ/gB+LbhV8OHOqc+6CNaUWkfXfhrzvjgP/GPzezGd92+EDnXHsv9hERaaGobdKzMbNj8Q8LXumcu7yN8b6Pf1BiqnPusYxhP8I3idjHOdeRNyKKiIiIiBRVsdukt2JmJfi+wFP4rnraErY5XxEzLEwrev/AIiIiIiIdUew26XFuAg7F9ye7qJ1x+wTfca95rc0YpwUzO5egvXrfvn0P3mOPPeJGExEREREpmAULFqxzzg1tb7weFaSb2VXA+fiX+Pw4h0lqgu/ymGEVGeO04Jz7Nb69MxMnTnTz5+uhexERERHpWmb2bi7j9ZjmLkF/rJfiX8F9Xo6TrQy+45q0hGlxTWFERERERHqsHhGkm9nl+F4m7gDOcbk/zRo+LX9YzLBD8U/Wv9n5HIqIiIiIdJ+iB+lm9kN8f+Z3Amdle6GKmY0wsz3MLNrG/Al8f7TnmFm/yLj7418LPcs519BVeRcRERER6QpFbZNuZt8ArgDeAx4DvpjxUsT3nXOPBn//GDgTOArfFy3OuQYz+ya+X/WnzOw3wAD8W0zX4mvnRURERES2K8V+cHRS8D0GuD1m+BPAozHpTZxzs8xsG749+/X4nl5mA991zqk9uoiIiIhsd3rky4y6m3p3EREREZHuYGYLnHMT2xuv6G3SRURERESkpWI3dxERkW6wefNm1qxZQ0ODnqUXESmkZDJJRUUFQ4cOpaKiov0Jcp1vweYkIiI90ubNm3n//fcZNWoUlZWVZDygLyIieXLOkUqlqK6u5r333mPYsGFUVVUVZN4K0kVEdnBr1qxh1KhR9OnTp/2RRUQkZ2ZGaWkpAwcOpLy8nNWrVxcsSFebdBGRHVxDQwOVlZXFzoaIyA6tsrKSurq6gs1PQbqISC+gJi4iIl2r0OdZBekiIiIiIj2MgnQRERERkR5GQbqIiEg3W7NmDQMGDOA3v/lNsbPSZW666SYGDx7Mxo0bi50VacfkyZMZO3Zs3tPPnDkTM2Pu3LmdzktPOTZ6wv6rIF1ERHYIc+fOxcy4/vrri52Vdl166aXsvPPOnHXWWa2G3XHHHRx44IFUVlYybNgwzjnnHNauXduh+T/77LMcffTR9O/fnwEDBnDMMcfw0ksvxY5bV1fHD3/4Q3bddVfKy8vZbbfd+L//+7/YPvWnTZuGmcV+7r///hbjnnfeeVRUVHDVVVd1KO+Sv1yOATPj+OOP78ZcdUxXHhuPPvoo5513HpMmTaKioqLNG4uesP8qSBcREelGy5cv59Zbb+WCCy4gmWzZE/JPfvITzjzzTKqqqvjpT3/KV7/6Ve69914mT57M1q1bc5r/vHnzOPLII1myZAlXXnklV1xxBW+99RZHHHEEr776aqvxv/CFL3DVVVcxZcoUbr75ZiZPnsxll13GV77ylazLuPPOO1t9PvKRj7QYp6Kigq9+9av84he/YP369TnlXYrjkUceYdGiRcXORpcfG7///e+59dZbaWxsZM8992xz3B6x/zrnev3n4IMPdiIiO6rXX3+92FnoFnPmzHGAu+6664qdlTZdeumlLplMuvfff79F+tq1a12fPn3cpEmTXCqVakp/6KGHHOB+9KMf5TT/SZMmuf79+7vly5c3pS1fvtz179/fTZ06tcW4f/3rXx3gLrroohbpF110kQPc008/3SL9zDPPdD50yM0777zjAHf99dfnPI3kL5djAHDHHXdcQZd72223OcDNmTOnU/Pp6mNj+fLlrra21jnn3HXXXddunvPZf3M53wLzXQ7xqWrSRUSk13nyySeZOnUqVVVVVFZWctBBB/G73/2uxTjTp0/HzFiyZElT2qpVqzAzSkpK2LBhQ1P6woULMTOuvfbadpc9a9YsJk6cyM4779wi/cEHH6SmpoYLLriAkpKSpvQTTjiBcePGcdddd7U777fffpvnn3+ek046iVGjRjWljxo1ipNOOonHHnuM1atXN6XffffdAPzv//5vi/mE/2dbpnOOzZs3k06n28zPuHHjmDBhArNmzWo371I82dqk//GPf2T//fenoqKCMWPGcMUVV/DYY49hZsycObPV+Ol0muuvv57ddtuN8vJydt99d26//fac89GVxwb446C8vDzn/BR7/1WQLiIivcrDDz/MlClTWLhwId/61re4+uqrKS0t5ZxzzuEHP/hB03hTpkwB4PHHH29Kmz17NolEgnQ6zZw5c5rSw3HCabJ5//33WbRoUaumIQDPP/88AIcddlirYYceeihvvPEG1dXVbc6/vXk451iwYEGL8UeNGsXo0aNbjDt69GhGjhzZNL9MVVVVTTc4U6dO5d+Pzc8AACAASURBVNlnn82ap8MOO4wFCxa0m3cpnJqaGtatWxf7ydV9993HSSedRE1NDZdffjkXXHABs2bN4nvf+17WaS655BLuvPNOvvrVr3LttdeSSCSYNm0aTz/9dLvL6+pjI1/F3H+T7Y8iIiI7oisefo3XV24udjZa2GvkAC4/Ye8um39jYyPnn38+/fr147nnnmPkyJEAfOMb3+Coo47immuuYdq0aYwfP55DDz2UPn368Pjjj3P22WcDPhg/4IAD2LZtG7Nnz+Zzn/tcU/pOO+3EQQcd1ObyX3/9dQB22223VsNWrlwJ0KIGPDRq1Cicc6xcuZLdd9896/zbmwfAihUrWoy/1157xc5r1KhRLF++vEXa8OHDufDCCzn44IPp27cvL7/8MjfddBNHHHEEf/vb3zj66KNbzWe33XYjlUqxaNEiDj744Kx5L4q/fw9Wt26nX1TD94Vjr+nULC6//HIuv/zyvKdPpVJcdNFFDB06lOeee46BAwcC8LWvfY399tsv63R1dXU8//zzlJWVAfD5z3+ecePGMWPGDA4//PA2l9nVx0a+irn/KkgXEZFeY8GCBbz33ntceOGFTQE6QFlZGd/+9rc58cQT+fOf/8zFF19MWVkZhx9+eIsa8zlz5nDSSSexbds2HnnkEcA3/XjiiSc48sgjSSTa/oE67Ili0KBBrYbV1NQAxP4cX1FR0WKcbDo6j5qamqw//1dUVLRa3jXXtAweP/OZz/DFL36RAw44gK997Wu89dZbreYzePBgwHetJ93j3HPP5aSTToodNnXq1HanX7BgAStXruQ73/lOU4AO0K9fP8477zy++93vxk739a9/vSlABx9A77777rH7RaauPjbyVcz9V0G6iEgv1ZU11j1V2L58771br/s+++wDwOLFi5vSpkyZwqOPPsrChQspLy9n6dKlTJkyhW3btjFjxgxWrFjB2rVrWb9+fbtNXaD5teH+2bGW+vTpA/jayMrKyhbDamtrW4yTTXQemeLm0adPn9hxw/HbWx7A+PHjOfnkk5k5cyZvvvlmq9rMcF0L/cr0guhkjXVPNX78+NhfNXIVHicTJkxoNSwuLTRu3LhWaYMHD+bdd99td5ldfWzkq5j7r4J0ERHpNeICgLZE26WXl5dTWlrKEUccQX19PYlEgtmzZze1880lSB86dChAi4dOQ2HN/ooVK/jwhz/cYtiKFSswsxa1/3Gi88gUpkWbDIwcOTJ23HD8uOYFccKHDtetW9cqSA/XNVx36fk6epyEog91dnR+XX1s5KuY+68eHBURkV4jbO/62muvtRoWtomN1gYefPDBVFVVMXv2bGbPns0hhxxC3759GThwIAceeCCzZ89mzpw57LzzzrG185n23ntvzCz25/9JkyYB8Mwzz7Qa9uyzzzJhwgT69evX5vzbmse8efMwsxbtaidNmsSKFStYtmxZi3GXLVvGypUrmThxYrvrBDStz7Bhw1oNe/vtt0kmk23WwErPsuuuuwLE9p3eVf2pd/Wxka9i7r8K0kVEpNc46KCDGDNmDLfddluLrggbGhq47rrrMDM+/elPN6WXlJTw8Y9/nCeeeII5c+a0qC2fMmUKs2fP5sknn+Soo47K6efwoUOHstdeezFv3rxWwz796U9TWVnJjBkzaGxsbEp/+OGHeeeddzjttNNajL9u3TreeOMNNm3a1JT24Q9/mIkTJzJr1qymh+3AP3g3a9YspkyZwvDhw5vSTz31VMC/Aj0q/D+6zK1btzY1LYh68cUXmTVrFnvuuWfsQ3/z5s3j4IMP7rIgSgpv4sSJjBgxgpkzZ7Jx48am9Orqam655ZYuWWZXHxv5Kub+q+YuIiKyQ5k9e3ZsMDlkyBDOO+88ZsyYwYknnsikSZM499xz6d+/P/fddx/z5s3jkksuYfz48S2mmzJlCg8//HDT39H06667rlV6e0466SSuuuoqVq1axYgRI5rShw4dylVXXcXFF1/M0UcfzamnnsqKFSu44YYb2GOPPVr1ZT5jxgyuuOIKbrvtNqZNm9aU/tOf/pSjjjqKI444ggsuuACAn//856TTaW644YYW8zjuuOM4/vjjufHGG9m0aROHHXYYzzzzDL/73e84/fTT+djHPtY07ltvvcWxxx7LZz7zGcaPH9/Uu8utt95KSUkJv/71r1ut6zvvvMOiRYvafE299DzJZJLrr7+e0047jY985COcffbZJJNJZs6cyeDBg1myZEmXtNHu6mPjlVde4aGHHgJo6hbyzjvv5F//+hcAF1xwAVVVVU3jF33/zeWNRzv6R28cFZEdWW9742i2z4QJE5rGnTt3rjv66KNd//79XXl5uTvggAPcb37zm9j5vvLKKw5wlZWVrq6urim9urralZaWOsC99dZbOedzxYoVLplMZn2L4W233eb2228/V15e7oYOHerOOuusVm9gdM65yy+/3AHutttuazXs3//+t5syZYrr27ev69evn/vkJz/pFixYELu8bdu2uR/84Adul112cWVlZW7XXXd1V155pauvr28x3qpVq9zpp5/uJkyY4Pr37++SyaQbPXq0O+OMM9zChQtj5z19+nRXXl7u1q1b106pSCHk+8bRI4880u2yyy6txr3vvvvcvvvu68rKytzo0aPd9OnT3QMPPOAAd9999zWN19YbR7PNO05XHxthPrN9lixZ0mL8fPbfQr5x1FyeDwfsSCZOnOjmz59f7GyIiHSJhQsXsueeexY7GxJx3nnn8cgjj7Bo0SJKS0uLnZ0uUVtby7hx4zjllFO48cYbi50dKZAbbriBiy++mGeeeYZDDz204PPvKcdGvvtvLudbM1vgnGv3gQ+1SRcREelmV155JevXr+e2224rdla6zC233EJtbS2XXXZZsbMieaivr2/R/ht8m/Sbb76ZwYMHt/virnz1lGOjJ+y/qklHNekismNTTbqIdNQbb7zBscceyymnnMKuu+7KqlWruP3221myZAm//OUvOe+884qdxR6pkDXpenBURERERFoYOnQohx56KL///e9Zs2YNyWSSfffdl2uuuYaTTz652NnrFRSki4iIiEgLgwcP5p577il2Nno1tUkXEREREelhFKSLiIiIiPQwCtJFRHoBdRIgItK1Cn2eVZAuIrKDSyaTpFKpYmdDRGSH1tDQQElJScHmpyBdRGQHV1FRQXV1dbGzISKyQ9u8eTP9+/cv2PwUpBfTfx6Aje8WOxcisoMbOnQoa9eupaamRs1eREQKyDlHfX0969atY+PGjQwaNKhg81YXjMV0/1lQOQi+u6TYORGRHVhFRQXDhg1j9erV1NXVFTs7IiI7lJKSEvr378+YMWMoLy8v2HwVpBdLOnjV7rYNxc2HiPQKVVVVVFVVFTsbIiKSIzV3KZbGhmLnQERERER6KAXpRaN2oSIiIiIST0F6sbh0sXMgIiIiIj2UgvRiUQ8LIiIiIpKFgvSiUZAuIiIiIvEUpBeLatJFREREJAsF6cWiNukiIiIikoWC9KJRTbqIiIiIxCtqkG5m3zezWWa22MycmS3NYx5zg2njPhO7INuFoeYuIiIiIpJFsd84ejWwAXgB2KkT81kHXBiTvrgT8+xaCtJFREREJItiB+m7OecWA5jZf4B+ec5nq3PursJlqzsoSBcRERGReEVt7hIG6IVgZgkzG2BmVqh5dinVpIuIiIhIFjvKg6OjgGpgE1BtZg+Y2R5FzlM7FKSLiIiISLxiN3cphCXA08ArQCNwCHA+8Akz+5hz7tViZi4rdcEoIiIiIlls90G6c+6sjKT7zewhYC5wIzA1bjozOxc4F2DMmDFdmcV4au4iIiIiIlnsKM1dWnDOPQU8CRxlZpVZxvm1c26ic27i0KFDuzeDPgdFWKaIiIiIbA92yCA9sBQoAQYWOR/x1NxFRERERLLYkYP08UAK3w97z6PmLiIiIiKSxXYTpJvZCDPbw8z6RNKqzKwkZtzjgMOBR51ztd2Zz9wpSBcRERGReEV9cNTMvgTsEvw7FCgzs0uD/991zt0ZGf3HwJnAUfiHQgn+vtHMHsa/XTQFfAQ4Hf8W0v/t0hXoDNWki4iIiEgWxe7d5WzgyIy0q4LvJ4A7adsiYAFwPDAMKAWWA7cAVzvnVhQuqwWmNukiIiIikkVRg3Tn3OQOjDsNmJaRthA4qaCZ6jaqSRcRERGReNtNm/Qdjpq7iIiIiEgWCtKLRUG6iIiIiGShIL1oIkG6AnYRERERiVCQXizRwDxVV7x8iIiIiEiPoyC9WKK9uzTUFC8fIiIiItLjKEgvmkhNesO24mVDRERERHocBenF4hSki4iIiEg8BelFEwnS67cULxsiIiIi0uMoSC+WaJv0bRuLlw8RERER6XEUpBdLtLlLzYbi5UNEREREehwF6UUTCdL/eHbb7dK3roO3HlN/6iIiIiK9hIL0Yok2dwF4Z078eIufgBkT4fefgwfOhXRj1+etMQUfLIPqtbDlff93dyxXRERERABIFjsDvVZmrfi9p8InLofxU30A/8S18MZf/LC+O8PoQ+DVP0B5Pzj2WrAE1G+FXx0BG5fC0VfA3p+Bl+6G/sOh3zBY8QJsXQN9BsMBp8GQ8S2XmU7DsmfhtQdg1cuQTkHdFqh+H2o3tRzXElDWD4btAwPHwk6jYacx0GcIbFoGq1+B0j5QORBWvQI162HQrjBwV6j6EPQdCuX9ofYD3y98/xEwaDfAQeUgSJblX5b1W/0LoVwaSkp92SaSvqxEREREtkPm1ISCiRMnuvnz53fvQlcsgN9MgU9dDf+8pOUwKwEX1FyPPAhOux/6DoZHL4enb/Lp5VUwYj9Y+pQPoDNr5kPlA6Buc/O8hu0NW1b55jXVa2D9Wz6gHTURGut8QF05CEbs3zxPS/hptm2E1a/CpuX+/+gy+wyGVL3vqWanMVA12t88bF7RflkkkjBkgs/bgBFBnrfAhnd8AG4JaGzwy+s7FBIl/iZi0wrYvLz1DUV03SsHQrLcfw/c1d9cVA7yNwv1W6Giyuc9kfSBfjoFZX388hpq/P+JpP8lwaX9xxLQb2d/I9RvGPQd4sdPJP1NQkmZX2Yi6dPTDX6blvcHs/bLI8o5qK/2TZ7CJlHl/f0NSGnf+Jub8JjOtqx0GhrrfT4T+jFNpIV0cJy7xuC4b2x5/EePr8Z6/0nVN/8dfpwDXKRCJvjO/B/z5xRLNKc3LQt/DnKNLc/HWHB8B9/OQarWn8NS2/z/FplvdJoW09M8n+jfcd/pxmD+tT5P6VTknFjix0mUtJ6/S2eUX/T/6C+0kfNV9NzlXPM2SKdan98s0XzuTZQGfyf932HZxJZ/G9ukzWk6On5Hl5Hj/y3+zCEfTdsy4Ys6dp9IZHzCYTSXf9M+ncs32Yc3bftIHqzEX5Oa/i5p/jtzW8aua0w5tPV3RRV85CsUg5ktcM5NbG+8vGrSzaw/cCHwSWAYcIZz7hkzGwJ8HfiDc+6NfObda4T7yuDxcOFr8OLvYe7VwbBGmPhlGP9JmHBs8zRHT4ed9/S13i/eBe8+DVMugyO+Bf/5I3zwHuz7eR/QrXsT9voMlFb4Jisv3w0LH4YX7/TLLOvrA97DvgH7fNbvrB2RqvMBeM1G6DfUB+VmPj1Z3jxeQy1sWenzVLsJ+gzyNe4fLIMP3vXTbFoB778G7z3jbxwa6/wJNgyocf4gBb/uLu0D1YG7wC4fhQEj/fpgftowqN+80gfjqTpfs7/0Xz4vYaCdrISGrXltvrxYwt84VAzwAXJJuQ+2y/r575IyXxYbl/obItfo1yN6Us6USDYH6+lGfwFtqAEsWEaZH1ZS5k+w9VtbvuE2vJEp6+svclYCyQq/DZu+y5v/L4nMy6WDk3ZwcS4JLpCJUh8o1G722zz6SaeCm4z+ftnhxT8MbMILQ3T9wk+60W8v54KTd0kwrKT5Qm0JX26puuZ1ra/x32a+zEtKWwZbLWQ74cdd9MK8WvPfVhK5USvzw8K81G3245VW+rJs8V3efKEMy7IkuNFzjc1BUdjszBKRMihpXvdoWvjtnD8uwpvQcN3DwKfFRT+zTDKDkyzllcv0TRfodMtPY6p5+6fDvxsi47rmfa0paE43l0tjQ+Q4iQSHYdCXbvDjNV3sIzemYaDYFDiqWV/PZ7R5TpTtQCT4jwbv3W3g2KIF6bnqcE26mQ0F/gWMA94GdgemOuceD4a/A/zZOXdRgfPaZYpSk77sefjd0b6WfPzU5vSX7oEnr4Mv/9MHv23JDIhz0VDrA/eeyrnm9eporXMu0o0+WCzt48shVe8D+HTKB0uW8DXWJaX+/0Spv3BHL/DpBtgatNevXu1vQJLlkWCzobm2KazdSad8kBYGrmFQUrfF15TXVftAqv8IX+Pfd7BfVhjI9xnia/jBT1O3pWUAmqoLapDKfADs0s15CQO0klK/3mX9fADZUOvzVLPBz6OxoTlICmvMot+NdX6adPCrQRgk45prWRrr/f+JpL/xq6iCip2a/06UNOe/bovPZ6KkOfiP/jrjXHMtYmPKj1da2fxLUxi0tajtbAxuNMr9jUdpH19upX2ag9WmQDdSg+gXSKsgL9vfTbVB6ZZ/N5V7ffOvP8lyfyNV3t+P27AtuJmq9TczDbX+/zAoDX/pCPMaBuFhmQOxtbwtgtiM4Du8+Uokg5sJa1lT1ULGcdfqOOzo8OjfGTV1TTeTpc03N2GtaHjDEpZ90w1ZeGNS0vKmKBq8RS/6YdlFbwyiNcdNNzfR2rtozXDGTU/IuZa/nIU3VmFaWK5Z9yGaawejtcotajWt5U1YixudSG2lEdxUB5+mX1czb4rC8olOn1nTGPMd5itZ6c8didLmfIVlEb3Zic63RW1oomVNabiOcTXPLfahYDtn3sSDP17SDc3nr/DGLd0QnUHrbdE0KGab5PV/lvkVdBlxy2xnnKZfNDJuelvtR5FhmX+H5/To8Zjvd7brenR54Xks+qtLpla/ABFZVmY5tPF3Z5radkJX1qT/HzAcOAR4D1iTMfzPwCfymG8vE56IMnbYA06F/U/JviNHdTRAh54doINf767MY6LE1+aHkmW+iU1HlCR9k56dxhQ2bzsCFwTsJXrcpejCbQHaHrLjSiQgUZ7f9bA3CW/Me6qm/AU3ZALk17vL8cAvnHMvEP/7xGJgdKdy1Ru01W64K2qQRbqDmQLCniLcFtoeIiLbpXyC9CH4Zi7ZpIEeXl3bA7z9qP9O6AIqIiIiIi3lEyGuBnZrY/iB+GYw0pa9Pu0fnBt9SLFzIiIiIiI9TD416X8DzjazVg15zewQ4Ax8u3Rpy/B94fD/6fltxEVERESk2+UTpF8BpIAXgR/j26WfaWb3AE8CK4H/V7AcioiIiIj0Mh0O0p1zq4FDgWeBL+O7J/kScDLwCHCEc25DITMpIiIiItKb5PXUonNuGfBpMxsATMAH6m8rOBcRERER6bxOdS3inNsMPF+gvIiIiIiICHk0dzGzL5jZHW0Mv93MPt+5bImIiIiI9F75PDh6Pr4v9GwagQvyy46IiIiIiOQTpO+J79klmxeBvfLLjoiIiIiI5BOk98XXlmfjgP75ZUdERERERPIJ0pcAH2tj+MfQG0dFRERERPKWT5D+J+AkMzs7c4CZfRk4CXigsxkTEREREemt8umC8Rrg08CvzexC4CV8E5cD8G3RFwFXFyyHIiIiIiK9TD5vHN0CHA78ChgBfBE4DRgJ/BL4aNB/uoiIiIiI5CHfN45uAr5uZt8AhuDfOLrWOecKmTkRERERkd6os28cdcDaAuVFREREREToRJBuZrsDHwYG42vSW3DOZX0rqYiIiIiIZNfhIN3MhgG3A1PDpJjRHKAgXUREREQkD/nUpM/AB+i/BB4H1hc0RyIiIiIivVw+QfpU4Bbn3PmFzoyIiIiIiOT3MqME8HKhMyIiIiIiIl4+QfpTwP6FzoiIiIiIiHj5BOkXASea2ecKnRkREREREcmvTfovgWrgD2a2ElgMNGaM45xzn+hs5kREREREeqN8gvRx+C4W3wv+H1O47IiIiIiISIeDdOfc2EIt3My+DxwEHAzsCrybz/zN7L+AS/Ft5euA2cB3nHNLCpVXEREREZHukk+b9EK6GpgCvANszGcGZvZZ4C9AJfBt4Drg48DTZjayQPkUEREREek2+TR3KaTdnHOLAczsP0C/jkxsZqXAz4FlwBHOueog/e/AAmA6cG4hMywiIiIi0tXyCtLNbDfgQuAQYCCta+Sdc2639uYTBuidcCQwEvhhGKAH833JzOYCXzCzbzjnGjq5HBERERGRbtPh5i5mti/wAnAOUIZ/kHQrUAGMxff08l626QtsUvD9TMywecAAYPduyouIiIiISEHk0yb9SqAe/5Bm2M3iN51zI4GvAjsB3yhM9toVtjlfETMsTBsVN6GZnWtm881s/tq1a7skcyIiIiIi+cgnSP8Y8Gvn3CJ8V4wABuCc+w3wd+CawmSvXX2C77qYYbUZ47TgnPu1c26ic27i0KFDuyRzIiIiIiL5yCdI74/vjQV8jTpA38jwp/GBfHeoCb7LY4ZVZIwjIiIiIrJdyCdIfx8YDuCc24Jvjx5t9z0QKOl81nKyMviOa9ISpsU1hRERERER6bHy6d3lJZof2AR4AvimmT2HD/rPB14uQN5y8XzwfRjwWMawQ4HNwJvdlBcRERERkYLIpyb9bmCwmVUG/18GVAFz8G/63Am4pDDZa2ZmI8xsDzOLtjF/AlgFnGNm/SLj7g9MBmap+0URERER2d50uCbdOXcfcF/k/xfNbG/gRHz3i3/Ptf9zM/sSsEvw71CgzMwuDf5/1zl3Z2T0HwNnAkcBc4NlN5jZN4P8PGVmv8F3u3ghsBa4vKPrJyIiIiJSbAV546hzbhnwszwmPRv/QqKoq4LvJ4A7aYdzbpaZbQMuBa7H9/QyG/iuc07t0UVERERku9PhIN3MGoEvOefuzjL8C8Ddzrl2Hx51zk3OdbnOuWnAtCzD/gL8Jdd5iYiIiIj0ZPm0SbdODhcRERERkTbkE6S3ZwywpQvmKyIiIiLSK+TU3MXMPg18OpJ0rpkdHTPqIOBo4F8FyJuIiIiISK+Ua5v0A2huD+6AjwefTNXAv/F9pYuIiIiISB5yau7inLvCOZdwziXwbc5PD//P+Axwzn3SOfd212ZbRERERGTHlU8XjLvi+yAXEREREZEukM/LjN7NTDOzJL7N+iDgYefc6gLkTURERESkV+pw7y5mdq2ZPR/534DHgD8AvwJeNbPdCpdFEREREZHeJZ8uGI8Bnor8fwL+IdLrgC8Gad/rZL5ERERERHqtfNqkjwbeivx/ArDEOfc9ADPbGzitAHkTEREREemV8qlJLwMaI/8fhW/uEloMjOhMpkREREREerN8gvRlwKHQVGs+DngiMnxnfH/pIiIiIiKSh3yau9wLXGZmOwN7A5uBv0WGHwi8U4C8iYiIiIj0SvnUpP8YmAkchn/76BnOuQ8AzKwK+G9gdqEyKCIiIiLS2+TTT3odcHbwybQF3x69ppP5EhERERHptfJp7pKVcy4NbCrkPEVEREREept2g3Qz+ziAc+7J6P/tCccXEREREZGOyaUmfS7gzKzSOVcf/t/G+BYML+l07kREREREeqFcgvQv44Puhoz/RURERESkC7QbpDvnZrb1v4iIiIiIFFaHHxw1s48CxwG7AwPw/aQvAv7qnHumsNnbcdU2NDJ30VqO2Wd4sbMiIiIiIj1MzkG6mQ0A7gGOwbc7z/R9M/srcJpzbkuB8rfDuuLh17nnufd44Osf5aAxA4udHRERERHpQTpSk34/cDTwL+B3wCv4WvQBwH7AOcDxwH3AfxU2mzue5Rt9V/JbalNFzomIiIiI9DQ5Belm9il8gH6Dc+7bMaO8CNxuZtcDF5rZVOfcowXMp4iIiIhIr5HIcbxTgXeB77Qz3neA94AvdiZTIiIiIiK9Wa5B+sHAg865NrteDN44+iAwsbMZ6y3aKVIRERER6YVyDdJH4XtwycUi4EP5Zaf3MIt79lZEREREJPcgfQCQa48tW4B++WVHRERERERyDdITdOwto7nOV0REREREMnSkC8b/MrNc3rxzcL6Z6Y3UIl1EREREMnUkSP8iuffaotizHWqRLiIiIiLZ5BqkH9WluRARERERkSY5BenOuSe6OiMiIiIiIuLpAc9iU8MgEREREcmgIL1I1E26iIiIiGSjIF1EREREpIdRkC4iIiIi0sMoSC8yp0bpIiIiIpJBQXqRqEm6iIiIiGSjIF1EREREpIdRkC4iIiIi0sMoSC8ypybpIiIiIpJBQXqRmDpKFxEREZEsihqkm1nCzC40szfMrNbMlpnZDWbWN8fp55qZy/KZ2NX5FxERERHpCskiL/8nwP8AfwJuAPYM/j/QzI52zqVzmMc64MKY9MUFy6WIiIiISDcqWpBuZnsDFwAPOOc+F0lfAvwMOAW4O4dZbXXO3dU1uex6apMuIiIiIpmK2dzlVHx34TdlpP8GqAFOz3VGQbOZAbYdNfTebjIqIiIiIt2umEH6JCANPBdNdM7VAi8Fw3MxCqgGNgHVZvaAme1RyIyKiIiIiHSnYrZJHwmsc87VxQxbAXzUzMqcc/VtzGMJ8DTwCtAIHAKcD3zCzD7mnHs124Rmdi5wLsCYMWPyXAURERERkcIrZpDeB4gL0AFqI+NkDdKdc2dlJN1vZg8Bc4EbgaltTPtr4NcAEydOLFrLcDVJFxEREZFMxWzuUgOUZxlWERmnQ5xzTwFPAkeZWWWeeety20/reRERERHpbsUM0lcCQ8wsLlAfhW8K01ZTl7YsBUqAgXlOLyIiIiJSNMUM0p8Plv+RaKKZVQAHAPM7Me/xQArY0Il5dIuv3NGZ1cxNQ2Mu3c235pxjc21DgXMjIiIiIu0pZpB+H75J9v9mpH8F3xb96dOLZAAAIABJREFU92GCmY0wsz3MrE8krcrMSjJnambHAYcDjwY9xfR46XTXtUw/8ro5jP/B3/nzSyuoSzVmHW/FB9u4/d9LefrtdTSmHZf86VUmXPoP9pv+COff/QI19Slq6lNdlk8RERERaVa0B0edc6+a2c3A+Wb2APA3mt84+gQtX2T0Y+BM4Cj8Q6EEf99oZg/j3y6awtfKn45/C2lm8N/DNDdK39bQSN/yzm+KO55ZyoiqSqbuNQznHNf84w3eXe+b9X/z3pcA+PanJlCeTPCrJxez65C+9CtP8sWPjOGcNmr0//LKKv7yyioAjpowlAun7k5ZMsHInSp5feVmHnp5Jeur66iqLOULk0Zz0JiBbEdd1ouIiIj0OMXs3QV8IL0U3xXicfjg+ufAD51z7bXRWAQsAI4HhgGlwHLgFuBq59yKLspzwW2tT3UqSF9fXceMOW9z29NLAfjT1z/Ku+tr+NUTiwG44r/35vKHXgPgun8uappu7Rbfuc7jb6xhSL8yPnfwh9hal+Kuee8xqG8Zz13yCZIlCRa8u5FZ85fxwIsreG7JBv57xtMtll9RmqA0kWBLXYo/zF8OwKSxA+lbnmTj1nr2GVXFiQeO4uBdfPC+tS7FG6u30L8iybghfUmWJHh52Qc8v3QDf3t1FZu2NTBqYB9q6lIcs89wPrX3cEYP6kNHvbt+K+9vriPVmGZzbQNrq+vZUF3P7Dfep195kvc317JqUy0lCSOZMCpKSxg2oIJhA8pZvamWFR9sY3DfcsqSCfqUlVCWTLC1LkVFaQl7jhjAniMGcOCYnRjct4zSkgTLNtbw3voa3l5bzZbaFNW1KbbUNlBdl6Ix7UilHZu3NTB2SF/KkwnKkyWs2uSXMXKnStLOUVVZyod37seE4f3ZuX/z4xp1qTQNjWm21TdSU9/ItoZGNm1rYH11PWnnGD+sH5WlJSTMqEv5cUpLElRVlpJMGFvr/a8oW2obaGh0uOBVtxWlJZSWJEiWGM5B2jka047Vm2rZXNtA/4okwwdUMryqgr7l/ocr5yCZMJIl3fdDnHOOlZtqqa5NUZ9KU9/YSF0qTWPakUwkGNS3DIejriFNfWMaA8qSCYYNqGBIv3ISBhaUTarRUZ5MdGv+s0mnHdsa/PYM98GK0lY/EIqIdJhzruncnwyucyUJ6/ZKNOf89S/tHAmz4OOH+fO1YQYJMwzfsYYq+jxzei89EydOdPPnd33b8Kj7Fyzn4lkvAzD34smMHdI3r/mcc/t8Hlv4fou0gX1KqUulGbVTJTedcgB7j6xi49Z6KstK+N4fX+Hl5Zv4f5/bj4F9SllbXcdb71dz3H4jGNLPB4W1DY1ZA4VN2xr4w/PLeGdtNVvqUuy+c3/OPmJX+pUnqa5L8dunFjN74RpeX7WZxrRjj+H9Wbp+K7UNaaoqS5m4y0BeWvYB67c2PxM8sqqClZt8y6Q9RwxgYJ9S5r+7kfqUv08zg8PGDWaP4QPoV16Cwx/YAypKWV9dT8JgcL9yJgzvxxOL1rJ84zZWbqpl4arNseswbkjfpgBu7OA+JBJGqtEHS8s31rBmSx2jdqpkZFUla7bUUtuQpqahEQP6lpdQXetvMupS2e8jkwmjf0WSfhVJ+peXUhKcHPuWl/Du+hpSjY6a+hQ7D6jgg5oG1lW37o20tMRoaHQkDLqwRVTeBvYpZVDfMgb1LWNw33KSJcauQ/qyy+C+VNc2sGpTLR8a1IdkwthYU8/mbSkGVCZpSDkanWNARZL+FUlWbapl9abaphOzc44NW+tZu6WONVvq2LzN31hsa8jeXCsXmeWYMChPllBemqA8maBPWZKEQTKRIJVOk0o7Nm1roD6VprTE36iVliRwONJp2LytgbpUmkTCX1wqS0uoLPNBdristVvq6FNWwocGVlKeLGFLbQMbaurZVt/I1rrG2HXaqU8pwwf4Dq7Kkgn6lScpLUmwubaBsuDGa3C/Mob0K6e0JEEq7Ug1pkk76Fful59MGGVJf2NZlkxQ29DIluCmMfxOmDGgspR+5UmSJUY67Ug7muYXrk95cC5oSKVJpdM0NDpSjY5kiVGeTFBZ5pdXWZYkmfA3e/WNfv221KbYXNvA1roUDY2OxnSaVKOjIe3/bmh0pNN+f6ipbyTVmKYxWI+qylIGVJT678rSpvVKJIwSM0pLjNKSRPBp/jtZ0nzTXVlWQnkyQWPaz7+h0d/YNaYdZhbcrFnT9qvqU0o67ShP+nWuD57nadr2zpdRwmi6qS3EzZ5zDucgkej6wKQx7aiuS1Hb0Ihz0OhcsG1dU/mEFRdlSV+m4Numhk0z00F+01niBxdZVn0qTV0qTV2q0d9gp/yNdHhDXZ9Kt6g8cJH5A00B3Za6FNvqG6lt8DfoYdmXlSRIJqxVj2nO+eVjzfNImA9Q/z97dx4nV1Xmf/zz9J4dCCGQSAgJOyJbIjDsGUAZYBQ1iMo6MIALozCoiCBhGeUni6goDCiEXYwgitsAIQEEwhJAQCBsYUkCISFASDpJb8/vj3Nud3X1re6u6uqu6u7v+/W6r+o+d6lT59zlqVPnnluRkWZxXxpWW8WwmioqK+L8irBf1MZjqLaqEjNaG1yaW0JwWVlhrWWTNHKE1/A52tLCMo63HkNOSCfuVy0ejoWm5nAMNsZjsaklOU7CNpLjsLE5Hk/NLaxpDA0QqxuaqI/ltCbWcbYkWK+urIivbcdP8hmT80Gzh3rJ/AxJPmPxUmFJ8E/rvpPkL0yFXcDMoK6qsvWYrrBw/Hs8BpPzQeZ5IbnWpqVlzquqqGDjUXXM+PftC8pbT5nZfHef0uVyCtJLE6T/5dm3+drNTwLw5//ai+3HjWqdd/Ojb3DAtmMZO7Iu1+oANDW3sMX3/wrAaQdsxdYbj8AMTr5xPgBzztiPzQsM/ntqxeoGRg0JwemH9Y3c8dQifnLPSzS1ODt+bD2O3mMzPlzTyEtLP2Lx+2uYOnED9tlqDFuNHd4aqLnDW+/Xc/v8Rdz59BLeer++9eDMDLaSYBbCQTt5zHDGjKhl183WZ+cJ61FZYQyvrWLMiFqaW5wJGwzt8bf0puYWFi5fzfw33ueDNY24w8fWH8KEDYYyacwwRtRV57W9hqYWKiuMFasbeOXdVbz4zkqWrlxHTVUFzS0tDK2poraqgrrqSobWVDKkupKRMYgBeG35qhDwuMdW+gqaW2Dl2kaaWzxcyOKFqCaemCF0tWqOF+fk4lVpxujhtYweXsOHaxp5JwbRmQHluqYWVqxex4rVDby3qoH3VjfQ2NzCovfXhAsjnddTtg2H12Ix8AEYPayGMSNqGTOilhF1Ic+bjR7KBvGXjZqqitbP1NjcwrKP1lFdGT53CKRDmb7z4RreW91Ai4dAqKYyrJsEDiFYaGZtYwurG5pwoLnZqagIwfrwuiqGVlfS2NzSGuRZbO1JAsfkIry2sTkEEU2hTA1jzIha6hvCl7/G5lCPY0bUMrSmMk5VoT5rKlu/KC75YA1LV66lwoyG5hZWrW1iXVML68Uv3x/WN/Le6gZWrF7XWr7JBayhGzeJD62pZERdFe7hS3fal83KCmutx56qqjCG11VRVVERf4EJAUFV1oWzrrqSmhgk1DeEX4pWrmlk5dpG1jYWdvN7MdVUhSA9ex9OyrOuujK2Aob9Y9W6Jlava6I56xprtD/3JEFbc4sztKaSYbVhn6iI58EWp/WLIdCalvwq5BlpYf8MyyVf8C0jGAVaGz/KVXaLahIcDq+tYkg899VWVVBhRmNLW5CaJjnPJV8oWpLyzAiKW1qchuaWku5jmZ+5osKojr9UVleGYDLzOKkwMr6Mti0ztCYEs63nlPir3Ii6qtayas74gtzU7K1fyBtbwhe1pByTYLjSrLURol0gHucn+1oS0CfnwqZ4zamuTD5HBdUxaG4N/ltacGhtEAxfYNq+oCVffNY1Ncd8emsdgrV+cWiOX/Jbv8hkpDW3ZE1J/prDF52xI+u48YTdSlDj3Q/SS93dZdDKPE3XN7QFP++tWsf3f/8cNzz8Bn/71t7h5/zKClasbqCywhg1pJqfzX6ZiRsOa+2ycPXRu3LQ9hu3buPzu3yM9YdWlyxAB9hgWE3r36OGVnP8npvzld02w2lrpeqMWTgBbDZ6GKcftDWnH7Q1EC4wVRXG2qbQQpB0W1i6ci3PLvqQnSas1/qLQG+qqqxgy7Ej2HLsiKJsr6YqtFYlgekek0fntf4OHxvV9UJ9YG1jc2uAOW69ISz7aB1NLS2tXyjqG5qorgwX2FVrm/hoXSOjh9UypEZdPPLV3BJauDJ/vk5aKxubvbXVcl1Tc+vFOrSat2/5TVrqkotwEtAlrXNrG5pbWxszg4OmlvBFZ0388rK2MVxMjdD6OLS2khG11dRVV/T4S/G6pvBFKrS0h4A1aaVriq21yd9Jq3DSkriuqYUKM4bF1vDKyhB8NHtYL2n5rG9o5sP6RioqQrcoI3xmgDUNzaxqaKLCjLqqSpzY8m3W+utEck5KgubhtVUMqw2/LiSyv/Z4/Pm/urKCigqjfl0TqxuaWL2uGSd80U1aKjFauwVUmlFdFdZrTYsthMn7VFdYW4CftHo7DKmpbA14k9bkpEW1JuajJQZaDVmBG1kBdGVF5/WabLM2fgGriQ0ISet08mV7RF011ZW5u2G4e693fwi/tjTRktECnpRB8ktA8pmSL8XJekmQXZnR2psZ4CZBbWbLfVVFRbsvTyJpFKSXgVXr2kZNSQL2BUs/4uZH3+TsO5/jlH0nc9X9rwJwy4m7cdk9L7Uuv/7Qag7cbmy77V16xI59kOv8JYFoMbYxtKb9rjt2ZB1jt+v8lwfpfXXVlWw2uu3L4caj2tdJZr2NGlrNqKH5/eIgbUKA1P4CX1tV2a0vwZmqKitIWyX5+Xtkjl+FKivCe+WaX0yFfC4ZOPoikK2ssLx/ARXpbaW/c0qoX9fWkp45LvmVc0NgngToAF/+1aPt1j1iyqb6Ji4iIiIywKglvQysjuOPuzuH/Ozvrem1nbQ8PzPjIB559T0O3HZszmVEREREpH9SS3qJZDZ+18fuLh+uaf90z9eWr279+6ULD+bsQ7alssJ4ZsZBjKyr5lPbb9wnowGIiIiISN9SS3oZSMYx/aC+scO8m07YjT23GI2ZccJem3PMHhOL0rdbRERERMqXgvQyMHfBuzz5xvtMn7IpAGcfsi3j1xvCa8tXs9eWG7YuZ2bUVKnlXERERGSgU5BeIstXtT3M5/HX3wdg9ovvAnD4zuMZ3QfDCIqIiIhIeVK/iRK5ad4bOedljjEuIiIiIoOPgvQSGdrJw1s0pKKIiIjI4KYgvUSyH8aT+OHhO/RxTkRERESk3KhPeonUVXdsSX/pwoM1couIiIiIqCW9VDYc3r7f+a6bra8AXUREREQABeklk/Q732Kj4QCsWttUyuyIiIiISBlRkF4yDsCm6w8B4J2Va0uZGREREREpIwrSS2yrsSMA+HBNx6eNioiIiMjgpCC9RDw0pLPpBkMBGL/ekBLmRkRERETKiUZ3KZEkSK+sMG7/6r+0dnsREREREVGQXiIe+6QbYWQXEREREZGEuruUyJYbhb7o49TNRURERESyqCW9RE7Ya3N2nrAeUyZuUOqsiIiIiEiZUUt6iVRUmAJ0EREREUmlIF1EREREpMwoSBcRERERKTMK0kVEREREyoyCdBERERGRMqMgXURERESkzChIFxEREREpMwrSRURERETKjIJ0EREREZEyoyBdRERERKTMKEgXERERESkzCtJFRERERMqMgnQRERERkTKjIF1EREREpMwoSBcRERERKTMK0kVEREREyoyCdBERERGRMqMgXURERESkzChIFxEREREpMwrSRURERETKjIJ0EREREZEyU9Ig3cwqzOw0M3vRzNaa2VtmdqmZDctjG/9mZg+b2WozW2Fms8xs897Mt4iIiIhIbyp1S/pPgMuA54FTgVnAfwF3mVmXeTOzzwF/AoYA3wYuBvYBHjKzcb2VaRERERGR3lRVqjc2s+0Jgfkd7v75jPSFwM+AI4FbOlm/Gvg58Bawt7uviul/BeYDM4CTeiv/IiIiIiK9pZQt6V8CDLg8K/0aoB44qov19wXGAb9KAnQAd38amAt8MQbyIiIiIiL9SimD9KlAC/BYZqK7rwWejvO7Wh/gkZR584CRwFY9zKOIiIiISJ8rWXcXQiv4cndflzJvMfAvZlbj7g2drJ8sm7Y+wHjgn2krm9lJtHWHWWVmC7qX7aLaEFhegveVvqV6HhxUz4OD6nngUx0PDqWs5826s1Apg/ShQFqADrA2Y5lcQfrQ+Jq2jbVZy3Tg7lcDV3eRx15lZk+4+5RS5kF6n+p5cFA9Dw6q54FPdTw49Id6LmV3l3qgNse8uoxlOlufHNvozvoiIiIiImWplEH6EmBDM0sLsscTusLkakVP1k+WTVsf0rvCiIiIiIiUtVIG6Y/H9/9kZqKZ1QE7AU90Y32APVLm7Q6sBF7qYR57W0m720ifUT0PDqrnwUH1PPCpjgeHsq9nc/fSvLHZDsA/gN9njZN+KmGc9KPd/aaYtgkwCnjT3etjWjXwBtAIbJ8xTvqOwJPAde5+Yh9+JBERERGRoihZkA5gZj8HvgH8HvgLsC3hiaMPAdPcvSUuNxM4Ftjf3edmrD8duI0Q7F9DGHbxNMCBXd1d3V1EREREpN8p5eguAN8CXicMhXgIYSicnwM/SAL0zrj7LDNbA5wNXEIY6WU28F0F6CIiIiLSX5W0JV1ERERERDoq5Y2jg1UFoUvOi4Tx3N8CLgWGlTJTg9BWwPmEp9MuAz4iPOn2+6TXxdbAncD7wGrgQWBajm3nW8e9uW1pbyiwkNAl7oqU+arn/msDwi+qrxDKbBkwB9g7aznVcf81HDgLeJZwzl4OPAwcB1jWsqrn8vc9YBbwGuGc/HoXy/fXOs1n2+25u6a+nX7qwR3u/p/ufpm7N7r7fe5eUQb5GyzTRe7+kbvf7O6nuvsp7n5brJt/uPuQjGUnu/t77r7U3b/n7l9z96divR3QwzruzW1r6jhd4qHe3d2v6MO6UD337rSZuy9092Ueju3/cPfT3P06dz+yj+pBddy7U4W7P+juze5+rbuf5O7fcvdHYzn+vz6qC9Vz8SaPZXmPu69w99c7Wba/1mm+2243lbqCBtu0vbu3uPvtWemnxgr/chnkcbBMU9x9VEr6hbEuvpGR9lsPF4adMtKGu/sb7r7A3a0Hddyb29bUftrF3Zvc/fRYXtlBuuq5/04Puvtb7r5JF8upjvvvtEcsm59kpde4+2vu/kEf1YXquXjTpIy/n/POg/T+Wqf5bLvDVOoKGmxTEgDunZVe5+6r3f0vZZDHwT7tEOvoqvj/MHdf6+6zU5Y9Jy77yYy0fOq4N7etqf1U6e7z3f1P7j4xlmNmkK567r/TPrG8To3/V7v70JTlVMf9e/pULLNvp8x7zN0X90FdqJ57b+osSO+vdZrvtjtM6pPet6YCLcBjWelrCf2hp/Z5jiTbx+Lr0vj6CaAWeCRl2XnxNbPe8qnj3ty2tHcasA1hyNc0quf+69/i65vAXcAaQr/Pl4CjMpZTHfdvjwEfAN8BpgMTCH19fwTsCsyIy6meB57+Wqf5brsDBel9axzhRpd1KfMWAxsCNX2aI8lUCfwAaAJuiWnj4mvakJ5J2viMtHzquDe3LW02B84j3Cj8eo5lVM/919bx9RrCzaPHAicADcCNwPFxvuq4f3sf+HdgBfBbwsMMXwS+DnyeUP+geh6I+mud5rvtDhSk962hpFcshG9hyTJSGpcDuxMC9QUxLamPtHpLq7N86rg3ty1triSM6HJZJ8uonvuvEfH1I2B/4GbgWsKoLh8APyRc61TH/d8q4DnCKD6fA04kjOZzC3BgXEb1PPD01zrNd9sdKEjvW/WEnz7S1GUsI33vAkJXiKsJP58mkvpIq7e0Osunjntz2xIcBRwEnAI0drKc6rn/WhNfbyW0nifeB/4IbExobVcd9287EIZbvAf4NuFJ5b8G9gLeIbSkV6J6Hoj6a53mu+0OFKT3rSWEn0LSKmw84SeUhpR50rtmEJ5aex0hmMu0JL6m/SSVpGX+lJVPHffmtiWU02XAXwgX8S3itFmcPyr+vx6q5/5sUXx9J2Xe2/F1fVTH/d1phMBmVlZ6PfBnwnE9EdXzQNRf6zTfbXegIL1vPU4o809mpdcBOwFP9HmO5Nw43UD46TT7EbzPEn6q2iNl3d3ja2a95VPHvbltgSHAGOAQ4OWMaW6cf1T8/0RUz/1ZcgPXx1LmJWnvojru75KgpjJlXlXGq+p54OmvdZrvtjsqg2F3BtO0g3c+vuZRZZDHwTT9IJb7Dd75QyVmeRjndMeMtGSc05e8/Tin+dZxb257sE/V7v6FlOmrsbz+Gv/fqg/qQvXce9P67r7S3RfFMk3SN3H3VbF8+6IeVMe9O/0kls13stLXc/clHh6GU9UHdaF67p2pq3HS+2ud5rPtDlOpK2UwTj+PFXmHu5/o7pd6ePLUXNfTx/py+nqshzfc/RgPB1bmdGDGslt4uAAsdfczve2JYU0exu7tSR335rY1pU8TYxlmP8xI9dx/p5NieT3n4WFVZ3o4thvc/aA+qgfVce9Om3l4cmOLu9/o4SnRZ3l40qzH8lY996/paHc/O05L3f39jP+P7sNyL6dtt5tKXUGDcap09//28KSpdR4ewHCZt28B0tT700zv3Nys5bd19z94eKpdvbv/3XM/0jffOu7NbWvqOE2MdZwdpKue+/f0OXef5+GBIh+5+93uvqfqeEBNk939eg+/mjR6+AXlgVj3quf+N8313Ob2cbmXy7bbTeae3QVXRERERERKSTeOioiIiIiUGQXpIiIiIiJlRkG6iIiIiEiZUZAuIiIiIlJmFKSLiIiIiJQZBekiIiIiImVGQbqIiIiISJlRkC4iIiIiUmYUpIuIiIiIlBkF6SIiIiIiZUZBuoiIiIhImVGQLiIiIiJSZhSki4iIiIiUGQXp3WRmr5uZZ031Zvaymf3KzLYpdR4LZWZz4+fZr9R5kf7HzGbG/ee47qSL9DUzmxj3xdfzWGe/uM7c3suZlLNC9hspDwOl7hSk5+//gOvjdD+wAXAC8JSZ7VvKjIkMNGZ2XDzRzix1XkQGq4xGqomlzkt/pPKTQlWVOgP90EXuPjf5x8w2AP4I7An8L9AfW9SPAYYCb5Y6IzKgfA+4CHi71BkRESnAYmBboLHUGZHBSUF6D7n7CjP7DvAQsLWZTXL310qdr3y4u4JzKTp3fxsF6CLST7l7I/BiqfMhg5e6uxTHMxl/j03+6KpPVK4+j5npZlZrZueZ2Stmts7MFpnZT81sRMr2ZsT1ZpjZODO7zszeMbO1ZvaCmf1Xjnyk9knPTDezPczsb2b2QeyL/5CZHZirQMxsqpn9OS6/ysweNrPPFdg3tNrMjjaz28zspbi9VWb2DzP7gZkNy1p+h+Q9zMxybHNTM2s2s/fMrCZr3uZm9stY5mvjZ5hjZp/Lsa3WnzLN7Agz+7uZfRjT1ovL7GZml5rZfDN7N9blW2Z2k5l9vJPPPiqu90bMy0Iz+5GZDc1Vb3G9CjM7xszuM7MV8f1ei/vO2JS36pSZ1ZjZWWa2IOZjsZn9r5mN6WSdXH3Vh5rZN83sCTNbFrf3Vizj72UsNxe4Lv57rLW/H2RmxnJ5l21m3sxsGzO73cyWm9kaM3vKzL7UyeeqNbNTYz1/EPP/mpn9xsympSw/wszOjtv9KB4/T5vZGdn7Xk+YWZWZHW/h2HwnlsMSC8fehWZWl7JOXvt6gZ9/koX7dt4ws4ZYzn+2HOcP69l5Z2czu8vazjvzzGx6d8uwOyzP81HGesm+a2b21bi/rjKzDzKWqYhl+2ws16VxP55oGef3HNvf28x+Z2Zvx3J+x8x+a2Y75Vh+VzO71cxeje+1wsyeN7NrzWyXuMx+ZubAZnG1hdb+OJzYjfLKvC5NjuW2LB5rT5rZsZ2sm9d5zDK6x5nZWDO7yszeNLNGM7s8Y7nPmdm9Fq6n62JZPWFml1jGOc06uV71RvlZuHZdH/O8zsL16c+W436xZDvx76PjZ6iPebndzLbopGwnmdkVcR9eY2bvWzgvXWRmm6Qsn1fecrznYTHPD3SyzJ5xmecy0kaY2clm9sdY3mvMbKWZPWbhWtLtBmfr4l4T66KLZTHKIS/urqkbE/A64MB+KfPGxXkOTM5InxjTXs+xzf3i/Lk50h8C5gIfAncDfwZWxnn3Apa13ow471pCC+Yi4M64jeY475yUfMxN+2wZ6T8m/Nz3HPA74NmY3gTsn7K9TwPr4jL/AG6Jn6UFuLSzMslRTh+L6ywDHgB+E8vjw5j+BDAka50nc9VXnP+9OP8XWekHAR/FeS8At8dyWBPTftjJvnFlfH04fuYngFFxmXuBBmB+rJM7gJfi8vXAPinbHUX4AujAezEvf4if+5H4Pmn1VgPcFed9BMyJ674a0xYBk/Io/0rgr3HdVXHbvwOWA6/FPDlwXNZ6M7PTCQ0DD2R8prtiWc0BlgJrM5Y9E/h7XPaVuL1kOjFjuULKNsnbz+JneiWW0aO0HctHp6y3YazXpCz+RtgfH47vdWfW8ptl5GUJ4Rj+Uyw7j5+7JmudiRl5mJhHPd2cUed/i+V6L6EbmwMbF2Ffz/fz/wttx+kLwK2Ee3mS89GZnZyP8j3vTAPWxmWeje/1SPz/cvI/7+xH+vk57/NRXC+p0yvj57ov5vGhjGVuiMusyyjbN+P+MjPOm5Gy7e/Hec2Effi3GfW0Djgs5RzdFOc/DtxGOI6fits4My63TXzfVXHZ39H+ONywG+U4I657A7ACeCN+rtkZefhRynp5n8eA4+K8P8dyezeuc0dSbsD/ZJTLbMJx8jfg5Zi+e8qx+Hrjc2k9AAAgAElEQVRvlx9wbNwvPG5nFuG62US4dp7SyT71w7juw/HzLorp76TVEXBoRp4Wxvf6A/B8TPts1vJ55y3HvlBFOM+3AJvnWOZ/4/t8OyNtr5i2mLbj5j7azlV30TEeylV3+5FyXKfsQzNT5hWlHPKZirqxgTzReZB+PG0XIctIT91JutpZMtKdcJHZOGPeZOCDOG/frPVmZKz3v2Rc/IEv0HZhHZa13ty0z5aR3gIcn5FuwM/jvDlZ6wyLB6EDp2fNO4y2E1tqmeQopxHAIUBVVvp6hJNrh4s98K2Yfm2ObSYno09mpH2McKFtAI7IWn6bjH1gWo59owE4KMf7fQoYk5VmwClp+06c/4s470FisB/TN6ItYEmrt+SL0P8BYzPSK2i7QD2QR/knZfkqsGlG+ijagmine0H6vrRd2LK/WFWmlO1x5Dhh9rBsk7w5cA7tj9szYvrClPf6S5x3D1kXv7g/7puVh8fj8v8PqM2x756ftZ2JGXmb2M062iwu/3p2vuL8fwGGFmFfz+fz1wFvxeVnZJXxvxIC6hbgX7K2M5f8zztDCV+CHDgra9502r4U5HPe2Y/083Pe56M4P6nTFcDOKfOnx/lLgW0z0muAmzLWn5G13r8n+yuwU9a8wwhBxQfABhnpc+I6X0jJxzhgu6y0ZH/o1v6Yte6MjLzfTPvr0h6Ea1ILsGfWenmfx2g7XzghUM++1tURAruVpDRUADsCG6Uci69nLVfU8gN2IRyL79PxfL5HrL8GYOsc+9RSYGpG+nBgXpx3btY6m2eU+TeBiqz5O9C+sbGgvHWyPyRfmH+QMq82vk8TMC4j/WOEa0f2eXwTQrDswJFZ83LV3X4UEKQXuxy6ffwUc2MDeSIlSCcES8cQWgRX0vEkk7qTdLWzZKQ3k3GyzpifXKhmZKXPSN6PjIAgY34S2GXvYHO7SL8lZVsb0haYVmekJzv4Uzk+862dlUkB9bJl3N7jWekbES5OK+kYDE6J67yYlZ5cFDqcPOL8z8f5d+TYN64q8DM8FNffPiNtGLA6pu+Uss6nSAnSY72sjfvk+inrVRB+3XDgE93M32tx+SNS5n2CcLJ3uhekJ4HI5d1872R/mlmsss3K28Mp61QTAql2F1Vg15i2nIwvTZ2892Fx+ftyzN+E0Jq3nPYB7HhCP9gXgfHd/JxT43vd2c3l897XC/j8x8TlnycrEIjzfxbn35aVPpf8zzvJez1H1oU8zr+dIgXpXayTej6K85LjtUMAn/W5v5kybwPafvWYkTVvfkzv8ItRnJ9cL/4rI+2fMW29bn6u17OPhzzKZAZtDUQbpMy/OHs/oMDzGG3ni3XAhJT1xsT5T3cz7xPT9ptil1/G/nlMjvn/HedflmOfOillneQYnpuVnuwPv+pm3gvKWyfb2zku/3LKvKQx8W957F8HxnVmdbPu9ksrl5R9aGZvlkN3J904mr851rGb8xJgN3d/pcjv9Ya7v5CSviC+dug3Ft3n7utyrPfxTtbL5W/ZCe6+3MzeA0YTTqjJDYJ7x9ff5tjWrcCReb4/EPq5A/sTWg2HElrWksrYKit/75rZXwmB0mfj+yaOia/XZ73Fp+Pr7TmycH983T3H/N93kf+NYn62I7RCJ8ffxvF1K8LJH8K39qHAS+7+dPa23P3/zOx9YP2sWfsTWiPucvf3U9ZrMbMHCcH17rS/nyItz5sSWl7WEX6qzd7eM2b2DKEFqjuSn4NPMLOXCUFgj28uzbNsM6Xt241m9hohKN2EcIGF0D2EmOcPu5GtTvcnd387lsH2hODupZi+mPxHiXqREAQdambfJwS4CwvNG+n7er6ff5/4eou7t6TMnwmcSmghS5PPeSfZxq0er5hZbgRy9rMvRD7noywdzhOxT21S1h3OnR4GKLgHODxrvTGEc8Uyd8/Vz/d+4Btx+z+LaU8QjpVbzex/gHnu3tRJnovhbndfkZJ+E+HXq30y0np6HnvSUwZEcPdlZvYGsKOZXQZck+Ma25WilZ+ZVRACzWZCd700XV17Ohwr5I4TkuP42j7KWzvu/pSZPQvsYGZ7uPsjGbNzXZuxEHjtQ4gxxgFDCMdbcn9eZ8dcj/RGOXSXgvT8/R+hn1cFsCltO8xvzGxvd19TxPdalCN9VXytLfJ6heRjdNb2xsfXN3Kskys9JzMbTujDeEgni41MSbuBELgdQwzS48XwSELr701Zy0+Mr8+lfBHLlOtmyZyj5JjZ1witlx1u3suQ+Rm6KsdkXnaQPjG+fiG5oagTOW/6TMnHWzkCLQhBbLeCdHd/xcy+CVwCXAFcYWavEvr23g78JUeQlVMBZZspn2NlQnx9qZtZmxhfrzCzK7pYdkwe2+3A3T+ycIPur4ALgQvNbDGhXP8A3J4VRCR5y2dfz/fzJ/tOri8LyShYY82sKiXIKeS883qOdXKl560H56NE2nliQ8LnaSBcX9KknQsmxtcxeR7vZxK+CH46TvVm9iihG9P17r6ki20VIte57PX4unHGfjAxphV6HutsxLKjCfV3GnCamS0jdNv7C+ELZX0X7wfFLb/RtAWaHxZ47Uk7VnJd7/M5jouRtzQ3EH5BOYbQpRcz25BQlivJCoTNbOOYtlsn2+zsmOup3iqHLilIz1/2OOnbEvqn7Uq4eeO0PLbV1eg6uYKirhS6Xl9sr9O9O4eLCBfEfwLfJbRirIgtnjWEVt40dxH6jx1oZhu7+zvAwYSDaLa7v5W1fFIft1DYuLipX9Bii9sVhH52pxP6Si4C1ri7m9ktwJfIv2zSlk8+w/OE/tCdSWtZziWvwLnTDbn/wsxuJ9y89K+EL7rHx2m2mR3sYeizLhWhbAvZt7tbFkld3Efom92Z9wrIRzvufruZzSYcKwcQyvVLcXo2NiIkLeA92de7+/m72p89x9+J3qybnij0fARAFw05neW/s+N9BeF815nWoQTjrzh7EG7IO5jQQrkXoQX7HDOb7u5/7mJ7+epO3STL9PQ8lrOM3f1BM9uS0GXwU4TPfXiczjGzfdy908akIpdf8lkbaP+Lb5rlOfKTz7HiWa+d6XHecriJcBwdYWbfdPcGwnmqGrgh5Rj5FSFAfxA4l9B19wN3bzKzrQi/GhQSW6RJi8t6qxy6pCC9h9z9BTP7T8IDjb5uZle4+6txdkN8HZ5j9U17PYN9b3F83SzH/Ak50jvzhfh6pLs/lzUv5xBT7r7OzH4DfBX4MnAZnfycRgiktiT00301ZX6hPk84gfzM3X+SMj/tM3RVjpBelkkw+KS7H9ftHOaW5GOCmVXkuBhMzHej8QvTr+KEme1GOPn9K/AfhBufu6OQsi1UcuHeupvLJ3Vxi7v/uoj5yMndPyDcnHczgJltR9jXpxBa/5IhLgvZ1/P9/Enr3uY55k+Kr0vdvbmb28wl2U8n5pifK70QBZ2PuvAeIbivJXTRSusC1tnxXp/v8R6P5QfihJmNJOwfZxKOy3y7RXYl17lsYnx9J2M/KPZ5rJ3YWv77OGFmE4CrCAH3RYSAsattFKv83iN8qagBTs7RVbWY3iQcw1sTRoPp87y5+ztmdjehvA8ljL6Tem22MKTpwYSuJoeldLXL95grJC7r6zpqpXHSi8Dd7yK0plcThsJKLCe0Uo2OP+VkOyglrb97ML4ekWN+lye/FBvE17TWyK62d0N8PcbCmOWHEX4GvCNl2aRf3xdS5vVEzvyb2TaEG2myPUkY0m4rSxnn2Mw+RceuLhBabRuBT8ef5Xsk/tqwkBA8dOjTa2Ec8k8U4X0eJQbsWdtLTqi5GhQKKdtC3R1fPxcvyF3prf2p29z9eSD58pJZroXkLd/Pn/SR/nLs05nt2Ph6f8q8fCXbONLSf4v+ShHeI9GT81Gq+MvRvPhvh3OnhSdbdxgfPnareBb4WPyiWzB3XwmcRfiysLG1fwZCV8dhdxxkZmnnrC/H18w+9UU9j3Ul9l+/MP5b0Pms0PKL3XvuJYxu9dlC3jtPyXF8XFcL9nLeMq/N2xAaEl4jdD3KNIoQq36U416YfI+5pCvSJDOrTpnfIS4rQR21UpBePOfE16MtPqAg/oTzUEz/QebCZnY0BZ7Qy9zvCGPT7mRm7br+mNmhhNE98pX8TPu1rO0dQLijOid3n0f4KWxH4AJCsHm7u69OWfxSwggKM8zshOzAwsKDNabFALmQ/B+TecExs9GEh/WknbhXE26sA/hZZlAUb5K8JO2NYgv1lYQ+rr83s0nZy5jZxpbfAyCSm81+ZGYfy9jOSOCX5PEzYyy/g7PfO3YTSE6Omf1JkxbSbXNsMu+yLZS7P0noTjMa+G18j1Zmtp6ZZd4EeSfhRtlPm9lP0gJbM/u4mR2flTbezF6M0/jsddJYeIjPEZb1wKIYsCZ9pzPLNe99vYDPP4u2x6r/IDN4NrP9gZMJP7n/tDufsQu/I7Q+7wB8Jytfn6O4N40WfD7qwi/i61kxaEm2W00oo1zB6rnx9das8k/WH2pmX4pdM5O0/848ljMcRDhHriQMKZfo6jjsjuHATzMDo/jF4muE/eDnSXovnccws83i/t7hYYCEBhzovD97sp1il98FhC57vzSzDkGghQdoHRa72PTUZYSRw040s69nf6mN56TM8u6tvN1JGAb232jrJnxjyj1JSwlluZ6ZfTlzhpkdRZ5fwN39dcJ9EOsDrQ94tOAswnC1afqyjtplWFP3hvl5nazh7lKWSR74cnVG2r60DX7/DOHC9UxMS4aempu1nf3S0jPmH0f6EEEzSBmiK2P+TNKHypub9tlypaeUycSs9E8TWg6ctocZ/Z3QxzQZI/WlPMr+CNqGmnqS0C0ieZDPj5J5nax/Vsb6TsqDUDKWPYDQj90JLWV/Izyo4iHClw8n3JfQZTlkzF+ftvGil9L2UKKVhAv+73PUyyjahs1cTghEkhPbo7Q9qCV7nOka2oaLaojL3ka4Meo52saqr+tm+Wc/zOgPcT9eTmhlz+dhRsmY6+8TWiZujusnZbuAjGHNCBe8t+O8Jwg/hf6KOH52D8q2Q966eUxsSNuQd6tiudwa94+0h/lMoG24tvfjdm8lPEQlGdpyXtY6E2nbV1P3qZT8fjYjT/cTjrk7aHuQ0TtkPTyEwvb1fD//nrR/mNEttH+4WmcPM8r3vJOMvZ6ca2+h7TzxU1KGY+uiTPcj/fxc0PkoV3rWMsnDjNbGsk0eZrQiY95ZKet9J6NM/0lbV44naHtozaczlv+AcD5OHhR1C+F8kgyn+rWs7f9XTF8Zl0+6qo3uRjnOiOveGPe312OZ3UPbtTHXw4zyOo/RxZCtwE4Z5ftIzMcswnnHCV9cM5+dMTFtv+mN8iMEm8n++wptD42bR9uzUU7J2m7OfSpX3uO8Q2kb4ve1WK530nauyn6YUd556+YxdjVtx5KT4yF7wLczlnkolncyPnpyzGXXUWef/ysZ25sXP8vLhGMlGRq2wz7UW+XQaRkVc2MDeaJ7QXoyjnADGWO0Ei4eD8aDYiUhONmTrsdJn5vjfY5L24kokyA9zvsk4WT6Yfzc8wit6MmTwzqMT91F+R9A+Dn0fcKJdB5xvFI6OVHF+ZvSdgF7g5RxlLOWH0d4+Mwz8aCtJ5zI7iY8/GGcd7McMpbZGPh1XHYtIbj9CeEBKKn1Etdbj9Dy8SbhZ9TXCV/uhsWThANb5XjPwwknkXfiPrmM8KXpSuBTeZZ/DaEr10sxH2/HzzO2k/2qQzqh/+B5hO5hb8WyeJdwc9gZwMiU996R8JTO9zLqcWZPyrazMu9q3yeMInMaIWhYSeir+BrhC0fa8kPifvN3wv7bQGhZe4TQOvOJrOUnkn+QvjGhP+zfYjmsIQR2TwPnk/GAlp7s6wV+/smEgOSt+NnfI5wbcj34K2fZd+O8s0vcV5LzzmOEXyyTMn09j31+P3KchyngfJQrPWuZCsKwlM/RdmzcSui//6u4jQ5jYmd89pmE/X9tLIMXCUM6foWMB/sARxG+8P4zfoZ6wvnkN2R96c/I19mEL1pJkNKt/ZOM6xLhPojkacVrCYFW6jGYsX63z2N0HaSPiPvuHwgPZ1sVy+mfhHPGxKzlU/eb3iq/WD6/IHxpqI/5e5lwz9t/kjXOfGf7VK68Z8zfgnDvz2uEc/qKWB8/JOvpxIXkrZvH2J4ZZfFgF8t+kXA8f0QIiOcQWuFz1VFXn/8IQoPD2liHdxKG1exqHyp6OXQ2WXzTkrBwV+5RhJ+IJhNO/q8Svtle7uldEtK282+EA2BH2h71+x3vfJxgKQELYzhfCPzC3b9R6vz0V2a2GeFYWU142EexR/QRkTIRu3Q8Sxj2b6q7P1HiLHWbmc0gdMk5z91nlDY3Iv1Lqfuk/wfhW+2rhNaebxO+nVwIPGxmQ7raQOxv+CdCa9W3Ca2M+wAPmdm4Xsq3dCL2FezQXy/2bz0r/ntD9nzpyMympPQZHE8ov0rgJgXoIgODme2Qcl/BEEIr7zbAP/tTgC4iPVPqIRh/R+iLlnnH7lUWnsL3feAEwhjIqeINKD8n/Iy6t7uviul/JfyMMQM4qXeyLp2YAvzRwpMoXyf009uK8GRFCHX+WIny1t/8DWgws+cI3QQ+RtvTSF+g/WhCItK/nQt8ysyeJHQpG034hXgMoWvR8Z2sKyIDTElb0t39CU8fUue2+PrxLjaxL6FP5a+SAD1u92lCv8Yv5hhiR3rXs4QbQmoJdXQYsBEh4Dzc3c/qZF1p78eEX5o+QRgTfGdCv/Bzgd09jIstIgPDTYRr1yTg3wn38Kwk9B3e2d27erCPiAwgJe2TnouZHUy4seh8dz+3k+W+R7jJ4UB3vzdr3v8QulZ83N3zebKiiIiIiEhJlbpPegdmVkkYU7yJMMxOZ5I+54tT5iVp3RpnWERERESkXJS6T3qay4HdCWPBLuhi2aHxNe0RrWuzlmnHzE4i9lcfNmzYrttss03aYiIiIiIiRTN//vzl7j6mq+XKKkg3swuAbxAeBvSjbqxSH19rU+bVZS3TjrtfTeg3zZQpU/yJJ3TDvIiIiIj0LjN7ozvLlU13lziW6tmER3mf0s3VlsTXtC4tSVpaVxgRERERkbJVFkG6mZ1LGK3iBuBE7/7drMmd7nukzNudcFf8Sz3PoYiIiIhI3yl5kG5mPyCMZ34jcHyuB7OY2SZmto2ZZfYxv58wluyJZjY8Y9kdCY90nuXujb2VdxERERGR3lDSPulm9nXgPOBN4F7gy1kPV1zq7vfEv38EHAvsTxhHFndvNLNvEsZVf9DMrgFGEp5iuozQOi8iIiIi0q+U+sbRqfF1AnB9yvz7gXtS0lu5+ywzW0Poz34JYaSX2cB33V390UVERESk3ynLhxn1NY3uIiIiIiJ9wczmu/uUrpYreZ90ERERERFpr9TdXUREpA+sXLmSd999l8ZG3UsvIlJMVVVV1NXVMWbMGOrq6rpeobvbLdqWRESkLK1cuZKlS5cyfvx4hgwZQtYN+iIiUiB3p6mpiVWrVvHmm28yduxYRo0aVZRtK0gXERng3n33XcaPH8/QoUO7XlhERLrNzKiurmb99dentraWd955p2hBuvqki4gMcI2NjQwZMqTU2RARGdCGDBnCunXrirY9BekiIoOAuriIiPSuYp9nFaSLiIiIiJQZBekiIiIiImVGQbqIiIiISJlRkC4iItLH3n33XUaOHMk111xT6qz0mssvv5zRo0fz/vvvlzor0oX99tuPiRMnFrz+zJkzMTPmzp3b47yUy7FRDvuvgnQRERkQ5s6di5lxySWXlDorXTr77LPZaKONOP744zvMu+GGG9h5550ZMmQIY8eO5cQTT2TZsmV5bf/RRx/lgAMOYMSIEYwcOZJPf/rTPP3006nLrlu3jh/84Adsvvnm1NbWMnnyZC688MLUB18dd9xxmFnq9Lvf/a7dsqeccgp1dXVccMEFeeVdCtedY8DMOPTQQ/swV/npzWPjnnvu4ZRTTmHq1KnU1dV1+sWiHPZfBekiIiJ9aNGiRVx77bWceuqpVFW1f1zJT37yE4499lhGjRrFT3/6U04++WR+85vfsN9++7F69epubX/evHnsu+++LFy4kPPPP5/zzjuPl19+mb333ptnn322w/Jf/OIXueCCC5g2bRq/+MUv2G+//TjnnHP4z//8z5zvceONN3aYPvnJT7Zbpq6ujpNPPplf/vKXvPfee93Ku5TG3XffzYIFC0qdjV4/Nm6++WauvfZampub2XbbbTtdtiz2X3cf9NOuu+7qIiID1fPPP1/qLPSJOXPmOOAXX3xxqbPSqbPPPturqqp86dKl7dKXLVvmQ4cO9alTp3pTU1Nr+h//+EcH/H/+53+6tf2pU6f6iBEjfNGiRa1pixYt8hEjRviBBx7Ybtk///nPDvjpp5/eLv300093wB966KF26ccee6yH0KF7Xn31VQf8kksu6fY6UrjuHAOAH3LIIUV93+uuu84BnzNnTo+209vHxqJFi3zt2rXu7n7xxRd3medC9t/unG+BJ7wb8ala0kVEZNB54IEHOPDAAxk1ahRDhgxhl1124de//nW7ZWbMmIGZsXDhwta0t99+GzOjsrKSFStWtKa/8MILmBk//vGPu3zvWbNmMWXKFDbaaKN26XfeeSf19fWceuqpVFZWtqYfdthhTJo0iZtuuqnLbb/yyis8/vjjTJ8+nfHjx7emjx8/nunTp3PvvffyzjvvtKbfcsstAHzrW99qt53k/1zv6e6sXLmSlpaWTvMzadIktt56a2bNmtVl3qV0cvVJv/3229lxxx2pq6tjwoQJnHfeedx7772YGTNnzuywfEtLC5dccgmTJ0+mtraWrbbaiuuvv77b+ejNYwPCcVBbW9vt/JR6/1WQLiIig8pdd93FtGnTeOGFF/jv//5vfvjDH1JdXc2JJ57I97///dblpk2bBsB9993XmjZ79mwqKipoaWlhzpw5renJMsk6uSxdupQFCxZ06BoC8PjjjwOwxx57dJi3++678+KLL7Jq1apOt9/VNtyd+fPnt1t+/PjxbLrppu2W3XTTTRk3blzr9rKNGjWq9QvOgQceyKOPPpozT3vssQfz58/vMu9SPPX19Sxfvjx16q7bbruN6dOnU19fz7nnnsupp57KrFmzOPPMM3Ouc9ZZZ3HjjTdy8skn8+Mf/5iKigqOO+44HnrooS7fr7ePjUKVcv+t6noREREZiM676588v2RlqbPRznbjRnLuYdv32vabm5v5xje+wfDhw3nssccYN24cAF//+tfZf//9ueiiizjuuOPYcsst2X333Rk6dCj33XcfJ5xwAhCC8Z122ok1a9Ywe/ZsPv/5z7emr7feeuyyyy6dvv/zzz8PwOTJkzvMW7JkCUC7FvDE+PHjcXeWLFnCVlttlXP7XW0DYPHixe2W32677VK3NX78eBYtWtQubeONN+a0005j1113ZdiwYfzjH//g8ssvZ++99+Yvf/kLBxxwQIftTJ48maamJhYsWMCuu+6aM+8l8dcz4Z2O/fRLauMd4OCLerSJc889l3PPPbfg9Zuamjj99NMZM2YMjz32GOuvvz4AX/3qV/nEJz6Rc71169bx+OOPU1NTA8AXvvAFJk2axBVXXMGee+7Z6Xv29rFRqFLuvwrSRURk0Jg/fz5vvvkmp512WmuADlBTU8O3v/1tDj/8cP7whz9wxhlnUFNTw5577tmuxXzOnDlMnz6dNWvWcPfddwOh68f999/PvvvuS0VF5z9QJyNRbLDBBh3m1dfXA6T+HF9XV9dumVzy3UZ9fX3On//r6uo6vN9FF7UPHj/72c/y5S9/mZ122omvfvWrvPzyyx22M3r0aCAMrSd946STTmL69Omp8w488MAu158/fz5LlizhO9/5TmuADjB8+HBOOeUUvvvd76au97Wvfa01QIcQQG+11Vap+0W23j42ClXK/VdBuojIINWbLdblKulfvv32HT/7xz/+cQBee+211rRp06Zxzz338MILL1BbW8vrr7/OtGnTWLNmDVdccQWLFy9m2bJlvPfee112dYEw/B2EwD7b0KFDgdAaOWTIkHbz1q5d226ZXDK3kS1tG0OHDk1dNlm+q/cD2HLLLTniiCOYOXMmL730UofWzOSzJp+9rPSwxbpcbbnllqm/anRXcpxsvfXWHealpSUmTZrUIW306NG88cYbXb5nbx8bhSrl/qsgXUREBo20AKAzmf3Sa2trqa6uZu+996ahoYGKigpmz57d2s+3O0H6mDFjANrddJpIWvYXL17MFlts0W7e4sWLMbN2rf9pMreRLUnL7DIwbty41GWT5dO6F6RJbjpcvnx5hyA9+azJZ5fyl+9xksi8qTPf7fX2sVGoUu6/unFUREQGjaS/6z//+c8O85I+sZmtgbvuuiujRo1i9uzZzJ49m912241hw4ax/vrrs/POOzN79mzmzJnDRhttlNo6n2377bfHzFJ//p86dSoAjzzySId5jz76KFtvvTXDhw/vdPudbWPevHmYWbt+tVOnTmXx4sW89dZb7ZZ96623WLJkCVOmTOnyMwGtn2fs2LEd5r3yyitUVVV12gIr5WXzzTcHSB07vbfGU+/tY6NQpdx/FaSLiMigscsuuzBhwgSuu+66dkMRNjY2cvHFF2NmfOYzn2lNr6ysZJ999uH+++9nzpw57VrLp02bxuzZs3nggQfYf//9u/Vz+JgxY9huu+2YN29eh3mf+cxnGDJkCFdccQXNzc2t6XfddRevvvoqX/nKV9otv3z5cl588UU+/PDD1rQtttiCKVOmMGvWrNab7SDceDdr1iymTZvGxhtv3Jr+pS99CQiPQM+U/J/5nqtXr27tWpDpqaeeYtasWWy77bapN/3NmzePXXfdtdeCKCm+KVOmsMkmmzBz5kzef//91vRVq1Zx1VVX9cp79vaxUahS7r/q7iIiIgPK7NmzU4PJDSOI64oAACAASURBVDfckFNOOYUrrriCww8/nKlTp3LSSScxYsQIbrvtNubNm8dZZ53Flltu2W69adOmcdddd7X+nZl+8cUXd0jvyvTp07ngggt4++232WSTTVrTx4wZwwUXXMAZZ5zBAQccwJe+9CUWL17MpZdeyjbbbNNhLPMrrriC8847j+uuu47jjjuuNf2nP/0p+++/P3vvvTennnoqAD//+c9paWnh0ksvbbeNQw45hEMPPZTLLruMDz/8kD322INHHnmEX//61xx11FHstddercu+/PLLHHzwwXz2s59lyy23bB3d5dprr6WyspKrr766w2d99dVXWbBgQaePqZfyU1VVxSWXXMJXvvIVPvnJT3LCCSdQVVXFzJkzGT16NAsXLuyVPtq9fWw888wz/PGPfwRoHRbyxhtv5O9//zsAp556KqNGjWpdvuT7b3eeeDTQJz1xVEQGssH2xNFc09Zbb9267Ny5c/2AAw7wESNGeG1tre+0005+zTXXpG73mWeeccCHDBni69ata01ftWqVV1dXO+Avv/xyt/O5ePFir6qqyvkUw+uuu84/8YlPeG1trY8ZM8aPP/74Dk9gdHc/99xzHfDrrruuw7yHH37Yp02b5sOGDfPhw4f7QQcd5PPnz099vzVr1vj3v/9932yzzbympsY333xzP//8872hoaHdcm+//bYfddRRvvXWW/uIESO8qqrKN910Uz/mmGP8hRdeSN32jBkzvLa21pcvX95FqUgxFPrE0X333dc322yzDsvedtttvsMOO3hNTY1vuummPmPGDL/jjjsc8Ntuu611uc6eOJpr22l6+9hI8plrWrhwYbvlC9l/i/nEUfMCbw4YSKZMmeJPPPFEqbMhItIrXnjhBbbddttSZ0MynHLKKdx9990sWLCA6urqUmenV6xdu5ZJkyZx5JFHctlll5U6O1Ikl156KWeccQaPPPIIu+++e9G3Xy7HRqH7b3fOt2Y23927vOFDfdJFRET62Pnnn897773HddddV+qs9JqrrrqKtWvXcs4555Q6K1KAhoaGdv2/IfRJ/8UvfsHo0aO7fHBXocrl2CiH/Vct6aglXUQGNrWki0i+XnzxRQ4++GCOPPJINt98c95++22uv/56Fi5cyJVXXskpp5xS6iyWpWK2pOvGURERERFpZ8yYMey+++7cfPPNvPvuu1RVVbHDDjtw0UUXccQRR5Q6e4OCgnQRERERaWf06NHceuutpc7GoKY+6SIiIiIiZUZBuoiIiIhImVGQLiIyCGiQABGR3lXs86yCdBGRAa66upo1a9aUOhsiIgPamjVrqK2tLdr2FKSLiAxwG220EYsXL6a+vl4t6iIiReTuNDY2smLFChYtWsTo0aOLtm2N7iIiMsCNHDkSgCVLltDY2Fji3IiIDCxVVVXU1dUxYcIE6urqirfdom1JRETK1siRI1uDdRERKX/q7iIiIiIiUmYUpIuIiIiIlBkF6SIiIiIiZUZBuoiIiIhImVGQLiIiIiJSZhSki4iIiIiUGQXpIiIiIiJlRkG6iIiIiEiZUZAuIiIiIlJmShqkm9n3zGyWmb1mZm5mrxewjblx3bRpSi9kW0RERESkV1WV+P1/CKwAngTW68F2lgOnpaS/1oNtioiIiIiURKmD9Mnu/hqAmT0HDC9wO6vd/abiZUtEREREpHRK2t0lCdCLwcwqzGykmVmxtikiIiIiUgoD5cbR8cAq4ENglZndYWbblDhPIiIiIiIFKXV3l2JYCDwEPAM0A7sB3wD+1cz2cvdn01Yys5OAkwAmTJjQR1kVEREREemauXup8wC09Ul394lF2NbewFzgPnc/sKvlp0yZ4k888URP31ZEREREpFNmNt/duxyBcKB0d2nH3R8EHgD2N7Mhpc6PiIiIiEg+BmSQHr0OVALrlzgfIiIiIiJ5GchB+pZAE2EcdhERERGRfqPfBOlmtomZbWNmQzPSRplZZcqyhwB7Ave4+9q+zKeIiIiISE+VdHQXMzsa2Cz+OwaoMbOz4/9vuPuNGYv/CDgW2J9wUyjx78vM7C7C00WbgE8CRxGeQvqtXv0AIiIiIiK9oNRDMJ4A7JuVdkF8vR+4kc4tAOYDhwJjgWpgEXAV8EN3X1y8rIqIiIiI9I2SBunuvl8eyx4HHJeV9gIwvaiZEhEREREpsX7TJ11EREREZLBQkC4iIiIiUmYUpIuIiIiIlBkF6SIiIiIiZUZBuoiIiIhImVGQLiIiIiJSZhSki4iIiIiUGQXpIiIiIiJlRkG6iIiIiEiZUZAuIiIiIlJmFKSLiIiIiJQZBekiIiIiImVGQbqIiIiISJkpKEg3sxFm9gMz+7uZvWxme8T0DWP6NsXNpoiIiIjI4FGV7wpmNgb4OzAJeCW+DgFw9+VmdiywHnB6EfMpIiIiIjJo5B2kAxcCGwO7AW8C72bN/wPwrz3Ml4iIiIjIoFVId5dDgV+6+5OAp8x/Ddi0R7kSERERERnECgnSNyR0c8mlBagrLDsiIiIiIlJIkP4OMLmT+TsTusGIiIiIiEgBCgnS/wKcYGabZM8ws92AYwj90kVEREREpACFBOnnAU3AU8CPCP3SjzWzW4EHgCXA/ytaDkVEREREBpm8g3R3fwfYHXgU+A/AgKOBI4C7gb3dfUUxMykiIiIiMpgUMgQj7v4W8BkzGwlsTQjUX1FwLiIiIiLScwUF6Ql3Xwk8XqS8iIiIiIgIBXR3MbMvmtkNncy/3sy+0LNsiYiIiIgMXoXcOPoNwljouTQDpxaWHRERERERKSRI35YwsksuTwHbFZYdEREREREpJEgfRmgtz8WBEYVlR0RERERECgnSFwJ7dTJ/L/TEURERERGRghUSpP8emG5mJ2TPMLP/AKYDd/Q0YyIiIiIig1UhQzBeBHwGuNrMTgOeJnRx2YnQF30B8MOi5VBEREREZJAp5ImjHwF7Av8LbAJ8GfgKMA64EviXOH66iIiIiIgUoNAnjn4IfM3Mvg5sSHji6DJ392JmTkRERERkMOrpE0cdWFakvIiIiIiICD0I0s1sK2ALYDShJb0dd8/5VFIREREREckt7yDdzMYC1wMHJkkpizmgIF1EREREpACFtKRfQQjQrwTuA94rao5ERERERAa5QoL0A4Gr3P0bxc7MoLP0efBm2HiHUudERERERMpIIUF6BfCPYmdkULpyj/A648PS5kNEREREykohTxx9ENix2BkREREREZGgkCD9dOBwM/t8sTMjIiIiIiKFdXe5ElgF/NbMlgCvAc1Zy7i7/2tPMzegtWQXmYiIiIhIUEiQPokwxOKb8f8JxcvOINLcUOociIiIiEiZyjtId/eJxXpzM/sesAuwK7A58EYh2zezfwPOJvSVXwfMBr7j7guLldeiU5AuIiIiIjkU0ie9mH4ITANeBd4vZANm9jngT8AQ4NvAxcA+wENmNq5I+Sy+JgXpIiIiIpKukO4uxTTZ3V8DMLPngOH5rGxm1cDPgbeAvd19VUz/KzAfmAGcVMwMF41a0kVEREQkh4KCdDObDJwG7AasT8cWeXf3yV1tJwnQe2BfYBzwgyRAj9t92szmAl80s6+7e2MP36f4mteVOgciIiIiUqby7u5iZjsATwInAjWEG0lXA3XARMJIL2/mWr/IpsbXR1LmzQNGAlv1UV7y01x+3xtEREREpDwU0if9fKCBcJNmMsziN919HHAysB7w9eJkr0tJn/PFKfOStPFpK5rZSWb2hJk9sWzZsl7JXKea1JIuIiIiIukKCdL3Aq529wWEoRgBDMDdrwH+ClxUnOx1aWh8TYt412Yt0467X+3uU9x9ypgxY3olc51a/lLfv6eIiIiI9AuFBOkjCKOxQGhRBxiWMf8hQiDfF+rja23KvLqsZcpL/YpS50BEREREylQhQfpSYGMAd/+I0B89s9/3+kBlz7PWLUvia1qXliQtrStM6e14JHz8C1A9rOtlRURERGRQKWR0l6dpu2ET4H7gm2b2GCHo/wbwjyLkrTsej697APdmzdsdWAmUZ7+SupEwajx4c6lzIiIiIiJlppCW9FuA0WY2JP5/DjAKmEN40ud6wFnFyV4bM9vEzLYxs8w+5vcDbwMnmtnwjGV3BPYDZpXl8IsJq4SWplLnQkRERETKTN4t6e5+G3Bbxv9Pmdn2wOGE4Rf/2t3xz83saGCz+O8YoMbMzo7/v+HuN2Ys/iPgWGB/YG5870Yz+2bMz4Nmdg1h2MXTgGXAufl+vj5VUQUtakkXERERkfaK8sRRd38L+FkBq55AeCBRpgvi6/3AjXTB3WeZ2RrgbOASwkgvs4Hvunt59kdPVFQCDi0tUFHIjxoiIiIiMhDlHaSbWTNwtLvfkmP+F4Fb3L3Lm0fdfb/uvq+7Hwccl2Pen4A/dXdbZaMiFpE3U1jPIxEREREZiAqJDK2H8yVREb8jqV+6iIiIiGTojebbCcBHvbDdgcdiS7qCdBERERHJ0K3uLmb2GeAzGUknmdkBKYtuABwA/L0IeRv4WlvSdfOoiIiIiLTpbp/0nWjrD+7APnHKtgp4mDBWunTlzYfDa/17MGS90uZFRERERMpGt7q7uPt57l7h7hWEPudHJf9nTSPd/SB3f6V3sz1AbLh1eF23srT5EBEREZGyUsgQjJsTxiCXnhq/S/xD99qKiIiISJtCHmb0RnaamVUR+qxvANzl7u8UIW8DX2VNeG0u34eiioiIiEjfy3t0FzP7sZk9nvG/AfcCvwX+F3jWzCYXL4sDWGuQ3lDafIiIiIhIWSlkCMZPAw9m/H8Y4SbSi4Evx7Qze5ivwaE1SF9X2nyIiIiISFkppE/6psDLGf8fBix09zMBzGx74CtFyNvAp+4uIiIiIpKikJb0GiBzYO/9Cd1dEq8Bm/QkU4NGlbq7iIiIiEhHhQTpbwG7Q2ur+STg/oz5GxHGS5euJC3pTeruIiIiIiJtCunu8hvgHDPbCNgeWAn8JWP+zsCrRcjbwFdZHV7V3UVEREREMhTSkv4jYCawB+Hpo8e4+wcAZjYK+HdgdrEyOKBV1oZXdXcRERERkQyFjJO+DjghTtk+IvRHr+9hvgYHDcEoIiIiIikK6e6Sk7u3AB8Wc5sDWtLdZdXS0uZDRERERMpKl0G6me3z/9k78zA5qnJxv6e7p2fPZA9JIAwJSdgFkiCICERQFP25QFQUWa6IiKLCRURACOJVLouixOWCkgCCYgSRiAsQEpZAWCLImgAhCdn3bTJbL9/vj3Oqu7qnuqdnMj3dk/ne56mnus9WX52tvvPVqXMARORJ///O8MIreaiosecnb4SpV5VWFkVRFEVRFKVsKMSSPh8QY0y1iLR7//OEN84/vNvS7el4SzACtO2EyvrSyaIoiqIoiqKUDYUo6f+FVbpjWf+VnmTXRlXSFUVRFEVRFKAAJV1EZuX7r+wmX7of7jkNmjbA4LGllkZRFEVRFEUpA7r84agx5gPAqcAEYAB2nfQlwMMi8mzPitcPqBtuz00bSiuHoiiKoiiKUjYUrKQbYwYAfwBOwc47z+b7xpiHgS+JyM4ekm/Px1PSd6mSriiKoiiKoli6Ykn/M3AS8DTwO+AVrBV9AHAYcB7wCeA+4OM9K+YeTM1QwKglXVEURVEURUlRkJJujPkoVkG/WUS+GxDkJeBOY8xNwMXGmJNF5NEelHPPJRyBmiGqpCuKoiiKoigpQgWGOwNYAVzWSbjLgPeAL+6OUP2OuhGqpCuKoiiKoigpClXSJwEPikjepRfdjqMPApN3V7B+Rd0w2LG61FIoiqIoiqIoZUKhSvpo7AouhbAE2Lt74vRTxnwA1r4MO9eVWhJFURRFURSlDChUSR8AFLpiy06grnvi9FP2PcaeN7xRWjkURVEURVGUsqBQJT1E13YZLTRdBWDYgfa8YXFp5VAURVEURVHKgq4swfhxY8xeBYSb1F1h+i11w6B2GKz9T6klURRFURRFUcqArijpX6TwVVu6YnVXABo/CMueABEwQXtFKYqiKIqiKP2FQpX0E4sqhQL7Hguv/wUW3AIfvDjTb/kCWP40HHMhVNaXRj5FURRFURSl1yhISReRJ4otSL9n3FR7XnRnWklf8AtY+Rws/pv9/86jcO4/7QZIiqIoiqIoyh6LfuBZLgwZByf/ELYus4r69AZ49AdWQa8ebP1WvQALf1VqSRVFURRFUZQioybZcmL/k+DRq2HOt9JuX7gXJn7c/n7vOZh7LWx5FwaPhSPOtIr88qfhi7Nh2ITSyK0oiqIoiqL0KKaTTUT7BZMnT5YXX3yx1GLYj0avHWh/f/gaO+3F/xHprk3wf8fDjlUd4w4eC/9vBmx+B/Y6FIYfBDvXQPsuCEVg+IG5r7tqkd3xtLIO1r8BrdtsOlUDQZI2jeEHQPUgGHkE1A6BQY2500vEIRmDiupuZYOiKIqiKMqeijFmkYhM7iycWtJLiIiQSAqRsJt1ZIydm770cWslz17lpXYoXPgsxJph20r4z72w9xQYOAZ+fzrM+njuix1+pp0yUzvEDgZ2roX3FsK/74J353UMXzfCKugA4Si89udM/+EHwehJUD/SKvjLn4aqAVaxX/UCxNtg6AQYdTiMPBxGHAzNm2DnenuOVFmlP1oHwybCyPdBKNydTITmLdCyBSpqIFpr09R5+4qiKIqi9GHUkk7pLOmn/foZXl21nbf+52Npx3gbJNq7vorLhsWw7lWr8L7zmP099nirDL/3LPz7bmvZHn6Qnfe+a6ONN6gRDjkd9p5sLebjpkJVQ0eFub0Ztq+CzW/D1hXw1j9hw5tW4a6otfFDEdixBsYcDTVDrAxr/2Mt+n5MGCSR6RathyFj7RuBuhE2rfWvQawFIpUQqYbqgVA33Crh21fCxiWw6W1r+c+maqAd1JiQVeRHHAQjDrVvGQaPhdguaN0ONUOhZjBsXw3xVojW2PsJV0DTBjsgirVAos3KHYpYv7oRdnBUPUiXzFQUJT+JuO1L2nfZc7zV9vWp1YpdH2JM138n4xBvh3gLxFo79q3ZdPrM78RfxBpwJOmuZezzwoTTZ2Ns3xvUNyYTVuZEOyRiLh1/mkkrg4g7J32/fWfvN8Y9I9wRqsgMm4FJ518o4o6we04kM68nybSskrC/JWn/491fCELu7L8370jEOrql/sey/id8MoV8vyPp9L176PDT72Yy3VJl4SufkPvvlbdnkMvOI2OC896rBx3cs8sokXWP3m/f/4wy8tfxQv4HuHnlllGfoGNdwD7/T7qmo3svUKglXZV0SqekN17+MADLrz+1+BfbsBjm/8QqvnsfBSMPg0H7wf4ftkpnd0l6nXSeb5B3rrMKfc0QaNjbDgKSCatct+6AtS/bVWy2LIMtS6Fpo+3Ahk20YRMx+2Br2Wot8Yk227iGHwhD9oeh4+1mUN5DsK0JmtZb67rXYNe/bgcnPU20Dur3sg/H1u3Wkt8wGuqy9v0KR+yAaFCjlSnWApUDrLJfN8wq+zvW2EHHprfdIErS043adtq8CkfsvdYMtYOQ2qF2AGPcgzJUke7YwxHbEUdrbVptTTYP25vsoCu2yw4Ga4fZQU04mn7QhSszH3zhrN/em4pYq833ZNy+yYhU2Y453mrlbd5sr9m20x7xVnuv9XvZI1pvlYukUyw8GbyHZyji7ilsw7TtsOE8/9TDyf/gcMTboGmdvdd4i/2fjKcfrt5DyBt4hSrsOVyRvt+Kans2YZtvbTtt2aUeYqH071C4Y1qhsFWgEm02XjJu60xVgy2X/jDASyadQuaUsoQzRCT8yk/CKTSeYhPL9PeUUa/eeg/6RLutU6lyDacVC3/a/rLyFDIvvndN73dKCUmkZUkG/Y6n5Qz87e433ta54qz0P/x9dWqgkCBDiZVElgLdh0kNFHz37N03+Pru7L48x/+Mn74w3qDJhDP7Z+jY3zbsA+c92hN312V0uksf46m3N3L02CFUhPMou7vD8APgc3f2fLqFTFHxFLLseHXD7TF0fzj09MKvmUx0b2pM6w7Y8IadKhSttdNzdq6zyvWA0daK7ikBiZhVhKO19ghH01aBRMwq1NtX2rSa1ln/miH2GjvXwNblmZ1DvAWW/MM+uDujosYqzp4yGa21ynTD3vbh37Tefjuwa6NVeLpLOFqYPEF4HWAy1v3rd+2C7HF7pJmwLWvjBgtenqaskaHMB06GtTJEB+tlOJK2IiZiaWtgos0O9OJtmdalZIKCrFiexdSzgiXaSVsiQzYJv7/femVM6ZUMz2LoWUpT7iE3mIqmB2ehCqc0SOYgMRxJ/w5FIBKFUK1vUBYJ+O3S9Qa20Zr0lLxIlRv8hTKVj+78Drt7iFTZQWVBfWMng8POBo9+JQhJD4aSiY5W8Q5pGZt/4aizEvuUKW8QRcDvXG6Irdvx1vRgMDsOZFrWU1ZynzLs9bep9ENpi7bXzvxWbf89etZ3b2Dut4JnGBx8/wsl6au3GUbVAt38bz1SbwO8wSuZ+RlkDc/Ix1xngt1TbwLC+Q15Sk5USS8Dvv/Aq/zh+feAXrKq93W6o6CDVcrHHG2PUpBM2EFBKGIfpq3b7FsDz+o/YBQMHmdH94V0aCLWuht3irrfuudZ+yRhLejGWAtuzWB7jtbafIy12ilLLdvSD7h4m5t21Rb823sgInZqUNUA29HHmq3V2BirMFQNsAOXqoH2d7TOurdssfmwc52NE6lKW8UTbT6rZpZiaELWAm1M2s9PtnIZrkhb6yOV7jpOqcSnSKQsqZ4FN5a20Hr3mozbgVLlAJtWxivdZLp8E+2ZFlVJOGUt6hSoiC2z1u32iLVkKTUJOryqzVCAEvahnfHfhY+3Q3KXvf9wRVqxqBhoB6GeUph63e17TZ/PauVXULwDsXIk4+mHcWrgkJVuSgmOZv2uyBxspN5A+JRhbyAApN4KVdSk44Yr7JukcCSdLyJpGYLake7qrPQlVLnt16iSXgZ4CrqyhxMK26kwHlUD7Lz27mKMUxx3YxfaiiproW/Yu/tpdJUBI+2HxIrSk4RCFLT1hyroiqL0EXSIVmbc9uRSAP7+6lp2tvbWVAJFURRFURSlnCipkm6MCRljLjbGLDbGtBpjVhpjbjbG1BYYf74xRnIcnU7IL0ce+PdqHn5lLRfe828+/csFLHhnE5ua2hARzp35PI2XP0xrTD9CUhRFURRF2ZMp9XSXnwHfAv4C3Awc6P4fYYw5SaSgL442ARcHuL/bY1IWmcpIiLZ4kvrKCIvX7eQb9/4bgKUbd/Gl3z7XIfxDL6/hc1P26W0xFUVRFEVRlF6iZEq6MeZg4CLgARE5zee+DPgF8AXg3gKS2iUivy+OlL1DWzzJceOH0tQW56X3Atb8zuKy+1/hsvtf4cyjx3Dt/zuEcCj/HMuNO9u4ds7rNFRXMHZYHV/54H6ICEbnZiqKoiiKopQlpbSkn4FdhuGWLPfbgeuBMylMSccYEwLqgJ3SRxd+X7JuJzXR9Kolz1/5Yb782+f57kcnMnvRSv71+np+ccYRfOsPL6XC/H7he/x+4Xt8fvI+HLJ3A+u2tzCgqoL5SzZy6UcnMmnfQTz6xnp++LfXWbmlJRXvur+9AcD/nnYoh4xuYNywOqoqurliiqIoiqIoitLjlGwzI2PMv4CTgBoRacvyWwBMEJFhnaQxHzgWiAHVQDPwL+AKEVlcqCyl3szI4/37Dea5ZVu4/+vHMGnfwTnjLdu0iwFVESb96LG86XvLng6oivDdUw5gUE0Fv3liKa+t3pERbnh9JQsun1q8NdoVRVEURVEUoPDNjEqppL8KDBeREQF+fwKmAZUiknO3FWPMTGAN8AqQAN4PfBNoBz4oIq/miXs+cD7AmDFjJq1YsWI37qZ7+JX0P3z1aPYbWsufF63kGyfuX9BUlO3NMd7asJNpv3kWgANHDuCUg/di9bZm/vTiKgBqo2FevOpkqqOZlvLWWIJ/vraO79z3csrt2x8ez8cPHcmQuiivrt7OO+ubqKuKsM+gGiJhw7rtrewzuJojxwxiR0scE4IBVYXtVhpPJNneEmNIXWVB4RVFURRFUfZE+oKSvhSoEJEOC0UbY+4CvgwMEpHOJ2lnxj0OmA88LiInFxKnHCzpr07/CPUFKryFICJs2dVekFJ8+f2v8McXVnb5GtFwiKP2G8ykfQcxamAVTW0J4okkdVURtrfEqIqEWbZpF4tWbOWt9TsxBt6/3xDa40lGDqxicG2UKY2Dmdw4iOH1VYAdPKze1sJb63ayZP1ONu5sI5EUEklh9bYWXl21nQl71TOsrtLuoWIMSRFGDKhixIAqhtdXsmLzLobVV7LvkFr2GVxDUoTKSAhjDAOqIlRXhNnVlmBHa4ztLTFaYgm27mpn9KBqxg6t6zCgURRFURRF6SkKVdJLOSe9GRiew6/KF6ZLiMhTxpgngRONMdUi0tJppDKgJxV0AGNMwVbr6087jG9Otdb7+55/j7ZEkhH1VXxowlAANje1055IUhMN89J729i4s41NTe00tcVYtGIbT7+zKWfa1RVhJjcO4lMjR7N43Q427GxlYE2U55dtYWtzOzMXLAdgVEMV8aSwsakttdmhMTC4JkokbAgbQ1VFmJMPHsHKLc28u6nJbtQIbGtup6U9wa72nlmaMhqx034qQob6qgoaqiuoiobZ1tzOrrYESRHGDq2l2V1v3PA6xg6tJZZIMrg2yuDaKEs3NtHcnuCoxsFEIyFCxlBbGWF4fSW1lRESSWF4fSWhkEFE2NkWJxZPEo2E2LCzjZ2tceqrIgysrmBAdQXbmmPsaosTSySJJYR40i58VBONUF9lj2g4hGA/RI4nkiQFGqorCLtr7GpPUBsN9+oHw8mk0BZPEgrZQR2gHyyXCYmkuPqUJGQM0UiISMho+WQhYo0ECRGSSUh4/5OuHbp+yOu3BPH9tvHx+Xu/xe3uajCEQlARDiECze1xmtriQDrZ1gAAIABJREFUtLQnaI0niYQMlZEQVRVhG8bFqwiHiIZDRCMhUiXm7dCedknv2p767/PLCpMR1wT5Zabhrykm69pB1Sg7TDhkOl34oKfxl0fSLaBgnGyF1n0RIenii9j7CPniJ5NCazxBLG6vFQ4bKsKGSCiUCufVK7DxjTHEE0laYglaY7ZdCvY5hMFu8ivp+iXuOt4GuhGXfjRi60U4ZA1YHv68z1UnsuuDX854Uki6+/buH+nYHuIJe+82H0jdYyRsXB1PtyVBUvIYA2FjCIUMSXe9jvme2b52l4pwiIl77cZmgL1AKZX0NcBBxpjK7DnpwGhgU76pLp2wHDgBGASUpZKe9FXAKz9+YAklsew9qAaASz4ysYPf/r6hVNBc+cXrdlBdEaahuoL2RJJ3NjTROKQWY2BEfRWhHJ1wPJHkpZXbeOadzcxdvJ7xw+sZPbCK4QOqOHR0AxP3qu/SB63rd7SyZVc7+w2tZcOONtZub2HF5maikRBt8QQisKW5nbZYkvqqCA1OAa6uCFNfFWHNtlaWbmxiV3ucRMJ2QjtaY2xrbqctnqRxSA010QjxRJIVm5sZ2VBFQoSX3tvKnP+sIRwy6Q7JPXy8QUgQ4ZBhUE1Fjw4wcl1jZ2uctniSAVURBtZEqYyEGFBdwd6DqqmvirC5qZ2mtjjN7Ql2tcVJiqTCtcftAyMasUpEu5u61NyWoKoiRE00wrbmdna2xUkmbbxI2LC9xb6p8DpUb7BQVxkhFDJWMXRKRiTrgVJfVUFVRYimtgSRkKE6GiaRFNriCdrjSdrjSdp855CBhpoKqiJhopEQ25pjtMYS9oEVCVHpBl7N7Qma2xO0xuxgK+EecgNrolRHQ6mHRNjY8qusCFPhZB1QXUFdZZhYwg48wD5Ytu5qpzWeIGRsuHDIMLg2SjQcoqktnnr4eAqJCMST9u2OVRIglkgrDi2xOO1uwFZXabvona1xtjbHMNiNNUNu0Oq9IfJaWGsswa72uCszq4TH3aCuPZ4knhTiCSGWTAY+6Lz6MrAmCjglwPl5ynxVRSh17WgkREO1HchGwyFiSSGeGkgKSfdgTyQl9ebLU0iSbpDg+VWEQ0TCIeKJJK2xREYeh0P24b6rLZ5SRCrChnAoRHU0bH8bYwf0IUMsbtNuSySJxZPsao+7fLBHIplM/feUi0RCiCUltfJVa3uC5lgi1aaV4hBx7QsTrPSn/pPpkO3vH/h4b1iTSYgnrcGiULx2WhEyRMK2b4p79dqdc6XnKeCd1Rn/s0IpHWMG1/DkZSeWWoy8lHK6y4+AK4EPichTPvcqYDPwpIh8rJtpP42dn14vIq2dhS/FdJdYIsn4K/8BwPLrT+3Vays9TyxhLV7bmmNsa4kxvL6SSNiwZN3OlMVlZ2uczU1t7GiJEQmHWLOtha3N7VRGwowaWEVlJExbPMHg2koGVlfQ1BZPKbreoKIibJUTz+q2qz3OzlZ7xBJWqamqCKU+At7U1MaWXTb+wJoK1mxrsQp7zCraq7Y1s705xvABVdRVRqitDFMTjRA2hi3N7VY5D9v02uIJDNbi2lBTQW00TEssya62OINqotRXRQiHDFub20kkhfqqCINqolRHwykLoQjsaounLI+tsYRVJJOSsqiJGxy1xhLUubcOu9oTVIQNlZEw0XCIyoqQ7xwmKcK25nZaY0naE0kaqiuojoaJJ9LKvAjURMPUVIapioQJhQyRkEm9jWmNJX0WU6vAtTolLSnC9pY4u9riKTm8QcWgmig10bCNJ3bwuWWXzbu6yggCKUuTp5CGQzY/wyZtUfSsWdVOCW6LJ9nZGsNgUuWXsqCJ0NJuFVnxMg2orAhTVxmhMhJySq+hIhRKWbEiIUNFJJRWQJx/UuzAozWWYGuzHZh6SrUnlzeQaoslaY0naIslaYsnXB2Np9pA6rphazX0Bi9glah4Mm19jPgGLu1OYfcGZd6bF4GUVa2u0g7WvEFIPCm0tMeJJaxyHXN5XBG29bQiZPOhtjKckiscsvcfDpmU9THi++8NIKqjYWqiYSKhUEpxs4MMe0+RkCHs7hE6WigzrMYZ7iYjTFKwg4aktSrWRG0ZVkfDVFWEiLtBoVePvXRjrm577d5vvU/hWY0z/7rf0iF8dhpB+oH/jUHueL7wdHyT4GHvLZGyEPsiZV6zgwyS9T/TEp5Mih1suwF3yFcg/rLx6qVnIYZ0WcQTViGPuzrpby/p+uDFIdVvJEWoCIdSdVhcmrGETdMLFzIQcXU84QbDYWPL39+Hx52fNag7q7Mnu2tfIpIaSLQnbPtIJJMpA1lguecos6DysnXduLaczjfvfzjsa0MhkzKueYNyIPXWzisTY0xqcQsRSfWTSZFU+/IPxLwyxpcHu/vWr7oizAfHD92tNLpLX5juch9wBfAd4Cmf+1eBGuAez8EYMxJoAN4TkWbn1gA0iUiGCdIYcyp2xZd/FKKglwpvFP35ybop0Z6A16EOqo0yqDaacj9s74GlEklRFEVRlD5MyZR0EXnVGPNL4JvGmAeAv5PecfQJMtdI/wlwNnAi9qNQ3O+fGmPmYHcXjQNHYddX34RV/ssWT0kfO6y2xJIoiqIoiqIo5UYpLelgFenl2KUQT8Uq17cCV4tIspO4S4BFwCeAEUAFsAr4DfBjEVldJJl7BO8VpfeRoqIoiqIoiqJ4lFRJd1NVbnZHvnDnAOdkub2JXUu9T9LuPorq7S/bFUVRFEVRlPJHzbgl4vHFGwD49fylJZZEURRFURRFKTdUSS8R3jSXUQOrSyyJoiiKoiiKUm6okl4iJoywC+if/6GxJZZEURRFURRFKTdUSS8RqQ1edHc/RVEURVEUJQtV0kuEtxGK6uiKoiiKoihKNqqklwhvM6+QaumKoiiKoihKFqqklwjPko7q6IqiKIqiKEoWqqSXCE9HV0u6oiiKoiiKko0q6SVCvDnpJZZDURRFURRFKT9USS8R3px0NaQriqIoiqIo2aiSXiJ0uouiKIqiKIqSC1XSS0RSp7soiqIoiqIoOVAlvUSkFndRS7qiKIqiKIqShSrpJUJ0MyNFURRFURQlB6qklwjdzEhRFEVRFEXJhSrpJSKplnRFURRFURQlB6qklwjdcFRRFEVRFEXJhSrpJSK9Trqq6YqiKIqiKEomqqSXCJ3uoiiKoiiKouRClfRSoZsZKYqiKIqiKDlQJb1E6GZGiqIoiqIoSi5USS8RO1pjgFrSFUVRFEVRlI6okl4ibn9yGQBrt7eUWBJFURRFURSl3FAlvURcdeqBjBlcwwfHDy21KIqiKIqiKEqZESm1AP2VD+w/lCcvO7HUYiiKoiiKoihliFrSFUVRFEVRFKXMUCVdURRFURRFUcoMVdIVRVEURVEUpcxQJV1RFEVRFEVRygxV0hVFURRFURSlzFAlXVEURVEURVHKDFXSFUVRFEVRFKXMUCVdURRFURRFUcoMVdIVRVEURVEUpcxQJV1RFEVRFEVRygxV0hVFURRFURSlzFAlXVEURVEURVHKDFXSFUVRFEVRFKXMUCVdURRFURRFUcoMVdIVRVEURVEUpcxQJV1RFEVRFEVRygxV0hVFURRFURSlzFAlXVEURVEURVHKjJIq6caYkDHmYmPMYmNMqzFmpTHmZmNMbRfS+Lgx5hljzC5jzBZjzGxjzH7FlFtRFEVRFEVRikmpLek/A34KvAFcBMwGvgXMMcZ0Kpsx5rPA34Bq4LvAjcCHgAXGmFHFElpRFEVRFEVRikmkVBc2xhyMVcwfEJHTfO7LgF8AXwDuzRO/ArgVWAkcJyJNzv0fwCJgOnB+seRXFEVRFEVRlGJRSkv6GYABbslyvx1oBs7sJP7xwCjgt56CDiAiLwPzgc87RV5RFEVRFEVR+hSlVNKnAEngeb+jiLQCLzv/zuIDPBvgtxAYAEzYTRkVRVEURVEUpdcppZI+CtgkIm0BfquBocaYaCfxvbBB8QFG74Z8iqIoiqIoilISSjYnHagBghR0gFZfmPY88cmRRmtWmA4YY84nPWe9yRizJLeoRWMosKkE11V6Fy3n/oGWc/9Ay3nPR8u4f1DKct63kEClVNKbgeE5/Kp8YfLFB6jsTnwRuQ24LZ+AxcYY86KITC6lDErx0XLuH2g59w+0nPd8tIz7B32hnEs53WUNdkpLkJI9GjsVJpcV3YvvhQ2KD8FTYRRFURRFURSlrCmlkv6Cu/5RfkdjTBVwOPBiAfEBjgnwOxrYAby1mzIqiqIoiqIoSq9TSiX9PkCA72S5fxU7l/wez8EYM9IYc4Axxj/H/AlgLXCeMabOF/Z9wAnAbBGJFUn2nqKk022UXkPLuX+g5dw/0HLe89Ey7h+UfTkbESndxY25Ffgm8Bfg78CB2B1HFwBTRSTpws0CzgZOFJH5vvjTsMr+f7Drqw8ALsYq/5NERKe7KIqiKIqiKH2OUn44CtaKvhy7ysqp2K9sbwWu9hT0fIjIbGNMC3AVcBN2pZe5wPdUQVcURVEURVH6KiW1pCuKoiiKoiiK0pFSzknvr4SwU3IWY9dzXwncDNSWUqh+yATgh9jdaTcCO7E73V5JcFlMBB4EtgK7gKeAqTnS7moZFzNtJZMaYBl2StyMAH8t577LYOwb1XewebYRmAcclxVOy7jvUgdcAbyK7bM3Ac8A5wAmK6yWc/nzfWA28C62T17eSfi+WqZdSTsTEdGjd4+fi+UBEfmqiPxURGIi8riIhMpAvv5yXC8iO0XkHhG5SEQuEJH7XNn8R0SqfWHHichmEVkvIt8XkQtF5CVXbiftZhkXM209Oh43iS13EZEZvVgWWs7FPfYVkWUislFs2/4vEblYRGaKyBd6qRy0jIt7hETkKRFJiMgdInK+iHxHRJ5z+fi/vVQWWs49d4jLy0dFZIuILM8Ttq+WaVfTzjhKXUD97ThYRJIicn+W+0WuwL9YBjL2l2OyiDQEuP/IlcU3fW5/EvtgONznViciK0RkiYiY3SjjYqatR+ZxpIjEReQSl1/ZSrqWc989nhKRlSIyspNwWsZ99zjG5c3PstyjIvKuiGzrpbLQcu65Y6zv92uSX0nvq2XalbQ7HKUuoP52eArgcVnuVSKyS0T+XgYy9vfjUFdGv3H/a0WkVUTmBoT9gQt7lM+tK2VczLT1yDzCIrJIRP4mIo0uH/1KupZz3z0+5PLrIve/QkRqAsJpGfft46Muz74b4Pe8iKzuhbLQci7ekU9J76tl2tW0Oxw6J713mQIkgeez3Fux86Gn9LpESjZ7u/N6dz4MqASeDQi70J395daVMi5m2komFwMHYJd8DULLue/ycXd+D5gDtGDnfb4FnOkLp2Xct3ke2AZcBkwDxmDn+v4EmARMd+G0nPc8+mqZdjXtDqiS3ruMwn7o0hbgtxoYCkR7VSLFTxi4GogD9zq3Ue4ctKSn5zba59aVMi5m2kqa/YBrsR8KL88RRsu57zLRnW/Hfjx6NvAVoB24GzjX+WsZ9222Av8P2AL8CViB/XDvG8Bp2PIHLec9kb5apl1NuwOqpPcuNQQXLNhRmBdGKQ23AEdjFfUlzs0rj6ByCyqzrpRxMdNW0vwau6LLT/OE0XLuu9S7807gROxu1XdgV3XZBvwY+6zTMu77NAGvYVfx+SxwHnY1n3uBk10YLec9j75apl1NuwOqpPcuzdhXH0FU+cIovc912KkQt2Ffn3p45RFUbkFl1pUyLmbaiuVM4CPABUAsTzgt575Lizv/AWs999gKPATshbW2axn3bQ7FLrf4KPBd7E7lvwM+CKzDWtLDaDnvifTVMu1q2h1QJb13WYN9FRJUYKOxr1DaA/yU4jIdu2vtTKwy52eNOwe9kvLc/K+yulLGxUxbsfn0U+Dv2If4/u7Y1/k3uP8D0XLuy6xy53UBfmvdeRBaxn2di7GKzews92bgYWy7bkTLeU+kr5ZpV9PugCrpvcsL2Dw/Ksu9CjgceLHXJVKuccdd2Fen2Vvwvop9VXVMQNyj3dlfbl0p42KmrUA1MAw4FXjbd8x3/me6/+eh5dyX8T7g2jvAz3PbgJZxX8dTasIBfhHfWct5z6OvlmlX0+5IGSy705+OQyX/+ppnloGM/em42uX7XZJ/U4nZYtc5fZ/PzVvn9C3JXOe0q2VczLT7+1EhIqcHHF93+fUP939CL5SFlnPxjkEiskNEVrk89dxHikiTy9/eKAct4+IeP3N5c1mW+0ARWSN2M5xIL5SFlnNxjs7WSe+rZdqVtDscpS6U/njc6gryARE5T0RuFrvz1HzR3cd68/iGK4cVInKW2IblP072hd1f7ANgvYhcLukdw+Ji1+7dnTIuZtp6BB+NLg+zNzPScu67x/kuv14Tu1nV5WLbdruIfKSXykHLuLjHvmJ3bkyKyN1id4m+QuxOs+LyW8u5bx1fFpGr3LFeRLb6/n+5F/O9nNLOOEpdQP3xCIvIf4vdaapN7AYMP5VMC5AexT9mSX7mZ4U/UET+KnZXu2YReVpyb+nb1TIuZtp6dDwaXRlnK+lazn37+KyILBS7ochOEXlERI7VMt6jjnEicqfYtyYxsW9QnnRlr+Xc9475kpv5vZzv5ZJ2xmFEsqfgKoqiKIqiKIpSSvTDUUVRFEVRFEUpM1RJVxRFURRFUZQyQ5V0RVEURVEURSkzVElXFEVRFEVRlDJDlXRFURRFURRFKTNUSVcURVEURVGUMkOVdEVRFEVRFEUpM1RJVxRFURRFUZQyQ5V0RVEURVEURSkzVElXFEVRFEVRlDJDlXRFURRFURRFKTNUSVcURVEURVGUMkOVdEVRFEVRFEUpM1RJLzLGmOXGGMk6mo0xbxtjfmuMOaDUMnYXY8x8dz8nlFoWpe9hjJnl6s85hbgrpcPru7oY5wQXb34R5Oly3+Prixt7Wh6lb6DPrL5Lfy07VdJ7j38Bd7rjCWAw8BXgJWPM8aUUTFH2NIwx57gOfVapZSl3jDHTXV5NL7UsSvHR8t49NP+U3iRSagH6EdeLyHzvjzFmMPAQcCzwf0BftKifBdQA75VaEGWP4vvA9cDaUgui7BbPAwcCzaUWRFEc+sxS+hSqpJcIEdlijLkMWABMNMaMFZF3Sy1XVxAR7eiUHkdE1qIKep9HRJqBxaWWQ1E89Jml9DlERI8iHsByQIATAvzqnJ8Ax/jcG53b8hxpnuD85+dyByqBa4F3gDZgFfBzoD4gveku3nRgFDATWAe0Am8C38ohx/yge/O7A8cA/wS2YS1qC4CT8+TXFOBhF74JeAb4bGd5kiOtCuDLwH3AWy69JuA/wNVAbVb4Q71rACZHmvsACWAzEM3y2w/4lcvzVncP84DPdlI3GoHPAU8D253bQBfm/cDNwCJggyvLlcDvgUPy3HuDi7fCybIM+AnWihRYbi5eCGttehzY4q73rqs7I7pR/6PAFcASJ8dq7JujYcAsJ8c5WXFyudcA3wZeBDa69Fa6PP5+QP0LOmb5wnU5b/2yYd9+3Q9sAlqAl4Az8uRFJXCRK+dtTv53gT8CUwPC1wNXuXR3YtvPy8Cl2XWvB/qnoGO6L5wA4n5/2ZVBs6sj9wP7d7Ofqgf+l3Q/9WDW/d/gZPTq8I1ALXnqcAH32pjlvrv1YBLwoIubBD69u/0ZMNzlyxsun3cCC4HzCOibgEHYPu0VYKuLsxz4B/DVrpZ3njxMyY3tX6/C9q2t2GfML4BBeeIfip3y+Z7L580ufwLL0SebAb7uyqgJ2OYLMwG4HdvH7HJ5/RZwL1ntKle9KUb+0cX2Sx/rW7BG3nVO5nF5wr3lwkz2uZ2EfVa+gu1DPHl/A+ybI51cZeeVSWOOeKm+qxj5UOyj5ALs6Qf5lfRRvgY+zufeyO4p6Qtchd4OPILtBHc4v8fI6uRJK+l3YC2Yq7APnflYhVSAHwTIkavReO43ADHgNeDPwKvOPQ6cGJDeKdiOW7CK9L3uXpLYh2hXlfS9XZyNwJPYDusR0orwi0B1Vpx/5yov5/995//LLPePuEYu2IHN/S4fWpzbj/PUjV+78zPunl8EGlyYx4B27MPpQeAB0p1eM/ChgHQbsJ2fYB+C9wN/dff9rLtOULlFgTnObydW+b0fWOrcVgFju5D/YexDTrAP1jmuHmzCdsh/pUAlHTt4eNJ3T3NcXs0D1gOtvrCXYx9WglX+ZvmO83zhupO3nmy/cPf0jsuj50i35S8HxBvqytXLi39i6+Mz7loPZoXf1yfLGmwb/pvLO3H3nT1IbPTJ0FhgGd2EfSiJO/vzyq9seun+GNumn3H3vcq5rwOGdrGfeg7b3rZjp/7NBn7jwtSTboveQOCv2Hr5HDnqcIF9cWOW++7Ug9+5uEuAPwCPAqfuTn8GHEFa+VnmZHqEdB9+T1b4Wnd9wQ6CH3R16ymswrm4q+WdJw+9OrbCXacFWzdnYwcpArxOgKIOnO3qjmCVotkuP+IuTy4IiOPVu1+7uI+7fF7g/A/HKuaCfc7MdnXleVcuv8lKb352vSlG/tG99juLMu1b8tSHn5JngIc10gnwepb7O06257DPhIewAzevf58YkFaHssvXrrPrUIB7j+VDMY+SXrw/HORX0s8lrdQZn3sju6ekC1YZ28vnNw47whbg+Kx4033x/s9fMYHTfY0/2/Kcq9F47kngXJ+7AW71GkBWnFqssiXAJVl+n8R25DnzJEc+1QOnApEs94HYjkyAy7P8vuPc78iR5hvO/yif295YRaMd+FxW+AN8dSDbquO5twMfyXG9jwLDstwMcEFQ3XH+v3R+T+GUfec+nPRAKajcPMXhX/is5lgF+X+c35NdyH8vL5cC+/jcG0gr0UJhSvrxzu0FOg6swgF5e44LPyuPfN3JW082AX5AZru91LkvC7jW353fo3RUZgfia5NOhhdc+P8FKnPU3R9mpdPok62xC+U0nTwPWhfGS3c9MMXnXoe18ApwTVacE+i8n3oxOz9cmFtIK/KDfO6jSCtUgf1qnntYHpQ3PVAPrgnw71Z/5uKtcH7fBkI+v9HYgYQA/+VzP9u5/RUIZ6VXSdYgo5DyzpOH/jq2Ghjv86sn3ffflhXvSGw/tzW7zLCK3DbnPzHLz7vWFuCIAHlmOv9LA/wGA0dmuXnyneBz69H8o/vt11+nyqpvyVMf3ufCL83h7xmgLsty/xQwIMstAvzIhf9nQFodyi5fu86uQz1RRqU4Snrx/nAQoKRjlaWzsCPGHcCxWXEa2T0lPQEcGBDPU5CnZ7l7nc5yf2X1+XuK3QlZ7rkajed+b0BaQ0krphU+93Oc+0s57vkP+fKkG+Uy3qX3Qpb7cKzFZgcdlcHJLs7iLHdPub06x7VOc/4P5Kgbv+nmPSxw8Q/2udWStiwdHhDno16nlVUnh2JfOW4m2AoWwloDBTisQPnedeE/F+B3GHYQJxSmpE9zbrcUeG2vPs3qqbzNku2ZgDgVWGUi44GBnQ4hWAtNQwHX/qQL/3gO/5FYC+0mMh/ko7FzwBcDo7twr9MpXEk/P0/9np/lfkIn7gIcHZBeDdYoIPgGwwH506Hv6eQ+vfbW2IU4ndWDN/Ap0gH1r0v9GXbKgpDbSODVpX/73L7r3L7TU+WdJ26jL++/FuB/CLZdt+Km7Dn3+12cs3Kk+9/O/6c56t3lOeI9TI6+Lkf4+dn1pqfzj+63X69OlV3f0kma3nMhW4+JYp8nCbrWH612ceqz3DuUnXNfnp0vQXWo2PlQrEM/HO095hljst3WAO8XkXd6+ForROTNAPcl7jwyR7zHRaQtR7xD8sTLxT+zHURkkzFmMzAEqxh6Hwge585/ypHWH4AvdPH6ABhjpgAnYl9v1WBH0V5hTMiSb4Mx5h/YRvxpd12Ps9z5zqxLnOLO9+cQ4Ql3PjqH/186kX+4k+cgrBXaa7d7ufME7CtmsBarGuAtEXk5Oy0R+ZcxZit2DqafE7FWozkisjUgXtIY8xRWuT4aO50mn8z7YOfot2FfZ2an94ox5hWsJaYQXsJ23F8xxryNHfDs9selXcxbP0F1O2aMeRf74ByJfXiAnQqFk3l7AWLlrU8istblwcHYweZbzn01xV8lqsN903m/kot1IrIwwH0SdrD5jog8n+0pInOMMduwFq8eYTfqwV9FJBng3t3+rLOyX2SMaQLeZ4ypEpFW7NsIgMuNMVuAv4nIlhzX7Un+kO0gIq8ZY/6DnYbyfuBfxpgQcDK2/T6YI63u9pEvAh8H/s8YczXwhMuTrtDT+det9uuj7PqWTrgTa6g6Czuo9fgE9m3GI65vysAYsy/2TfcE7FuYsPOKYI1C+2P7/WJQjHwoCqqk9x7/ws4zDGE/PjwO++r2j8aY40SkpQevtSqHe5M7V/ZwvO7IMSQrvdHuvCJHnFzuOTHG1GHn5p2aJ9iAALe7sA/ss3APImNMBPtQTWI/KPPT6M6vBQzE/AzL4Z5zxQFjzIXYDrAqT7r+e+gsHz2/bCW90Z1PL2DTmlz34ceTY2UOJQbsg6YgJV1E3jHGfBs7J3QGMMMYsxQ7T/1+4O/iTCCF0o289dOVtjLGnQvt6BvdeYYxZkYnYYd1Id2eIOi+u9s/5Kr3Xt1ZnifuCnpISd/NetDZPXS1P2t057910peA7UNXi8g8Y8xPgMuwCpMYY97EWh7vE5EnO0uoG2wTkR05/JZjlfS9fXLWu9/be7iPvAE4Cqt0/RNoN8a8iJ27fpeIvJ3vYgBFyL9Gd+5u++1rfcs92HL4nDHmWz5DXy6jFsaYH2G/HQpn+/nI1eZ6gkZ3Lsc+NgNV0nuP7HXSD8R+mDAJ+zHWxV1Iq7NNqHIpRZ3R3Xi9kV6nT6wArscq6K8D38NaTLY4q0QUa+UNYg527uTJxpi9RGQd8DFsY50rIiuzwnvlcS92qkxXCRyguTcAM7DzVy/BvtpdBbSIiBhj7gXOoOt5ExTeu4c3sHP18hFkUcxFlxTnvAmJ/NLjjalaAAAgAElEQVQYcz/WQvNh7ED3XHfMNcZ8TEQKyv8eyNvu1O1C88Iri8exq4zkY3M35Og2eQZc3aEzw0SP1Z1c9EA96K5xJVd6Xtk/hO2D8pHqv0TkCmPMbVjjwonYtnEhcKEx5i4RObubcuYiX9mYrDDePbUTYH3PYlPgxXIYsURkF/AxY8xkbF//Iewc9w8A3zfGfF1Ebu/kmj2df7vbfvtU3yIi640x/8K+0fgk8GdjzBD3fydZb0GMMacDV2KnlH4Hqwet896AGGOewZZhd575Gbi3OEGUbR+bjSrpJUJE3jTGfBXbGX/DGDNDRJY673Z3rssRfZ+iC9j7eK/D9s3hPyaHez5Od+cviMhrWX7754okIm3GmD9il/z6IvYL9pxWAWwjH4+dk740wL+7nIbtqH4hIj8L8A+6h87yEYLz0uuo/i0i5xQsYW48OcYYY0I5lLvGribqBky/dQfGmPdjH/wfBv4L++FzIXQnb7uLZzWdWGB4ryzuFZHf9aAcfQWv7jTmCZOvfneFYtWD7vZnK7FTln4hInO7ckERWY797uhWY83VJ2PbxlnGmHtF5F9dSa8TBhljBuSwpnv37OXBZuxgJoqdx57LONJtRORF3LQVY0wVcD724+NbjTF/KmQqSA/mX2+233LpW+7EKuVnYac3fgE7j/7ugAGW91y+UkRmBqTV1TaXT1/KpSv1mT62M4usUkREZA52FFmBHVl6bMJaZIcYY4YGRP1IgFtf5yl3/lwO/zO6keZgdw4aKXeW3l3ufJYxZiDWQtCEXZ4tG28O4ekBfrtDTvmNMQdgl2rL5t/Ypa0mGGMOD4j3UTpOdQFrUYgBp7hpQruFe9uwDPtq9rMBchyCnd++u9d5DqewZ6Xnddy5DBHdydvu8og7f9YYU8gr3GLVp1x0lle9zSLsx8/jnYU0A2PMqfTcfPRi1YPu9mc9UvZieYT0nNuutI1C+Xy2gzHmIOwUtjbsyjyISBy7zGUY+51PURGRVhH5BXaZv0qyvjsqMI3dyb/ebL/l0rf8FbtCzynGmGHkN2rla3MfprDplH7WuHPQQCWXrtTbfWy3USW99PzAnb9sjGkEEJF20h9gXO0PbIz5Mt1TWMudP2PX2T3cGJMx9ccY8wns6h5dxdvt8MKs9E7CriaQE/dB2xLsA+c6bGd/v3u9ms3N2Nd6040xX8l+xWaMCRljpjoFuTvyn+VXnN2rxJkEPCScfLPc31/4O273cdxNQRdyFupfYz/m/YsxZmx2GGPMXsaYb7v5+YXwC3f+iTHGm5+Kk+lXdOF1psu/j2Vf201b8jpi/7xVz4p3YI4ku5y33UVE/o2dRjEE+JO7RgpjzEBjzPE+pwexH0ydYoz5WdDD1xhziDHm3Cy30caYxe4YnR0nD53lVa8idqdSb+B1qxskA2CMGUmOOtxNilUPutuf3Y6dbvM1Y8zlxpgO8/yNMe83xkzz/f+MMeaDJmuytzGmgfQHrF1pG4VyjTFmnO96ddipQwZrQd3mC3sddkrRr4wxHRR1Y0yFMeaTxphjuiKAMeZCY8z4APdDsRb9JLnneHthezr/utV+u0Nv9S0FyNGG/Ui6AquzHIX9NuGpgOBem/uq67+96zZin0FdZZ47X2qMqfWlNwlb74LotTLabbqyFIweXT/Is066L4y34cttPrfjSW/88Ap2k4ZXnNuNdGHJM5//OQQsS0fnS0rNInipvPlB95bLPSBPGrPcT8FaKYT05h9PYztab93kt7qQ958jvYTXv7GvLr1NUH7i+eWJf4UvvhCwAZMv7EnYOaSCtRD8E7vT6QLSm3xcX0g++PwHubQEu+ayt6HLDmxH95cc5dJAetnMTViF4UHsWu7PYdfQF+ADWfGipJdKa3dh78Ouw/sa6bWdqwrM/+zNjP7q6vEmrJW9K5sZeWuub8Va5e5x8b28XULmkm+V2JWDBPsa/E6s4nfubuZtB9kKbBNDSa9x3eTy5Q+ufgRtODIGO/ffu+f5Lvxc0ktbLsyK00i6rgbWqRwy70V62c4nscrpb4H/5wuTs634rru8kP4ol3tWGP9mRptJ1+Gd2I1qemQzo2LVg93pz7CGAb9Mj2E/gH8CqyAK8Edf+Ft8Yf+B/bD9YdKbtj1N5nK3nZZ3nnvyynqFy6cW7AYwfyLdFt8geBnXL2GXZhSsldvb3Gwh6T08LsiK01kf7W0s9LYrq3uwbcV7dt7QWfssRv7Rvfabt04Fyd5bfUuB7esDXnm549oc4fb35e0KV3f+4erSE6SXPc2+z3z3v8b5rcK24QWuDvw4Vx0qVj709FHSi/eHg8KUdG+t03ZgjM/9w9iR6C7sQ+Mx4Fi6+fCjzJV053cUVinc7u57Idbq9EEXp8Masp3k/0nYjnQr6a21z3J+nT0A9iG94+oKOlkvFbtaz/9iB1NN2A7yXewryW8DowrNB1+YvbC7Gi4nvTX6z7Cv+wPLxcUbiJ1L722/vZz0lurvuHgTclzzM9gH6DpXJzdilYxfAx/tYv5HsVO53nJyrHX3MyJPvergju3Yr8VaTVa6vNiA/cj1UrI2xnBx3odVILy1ejPqfnfyNl+ed1b3sauHXIwd/OzAPpTexSoWQeGrXb15Glt/27FK2rNYC9FhWeEb6YaS7uKe6PJ2G+n166f7/HO2FYqgpLtw9a7OrnB1ZwW2Ttfly+c86S0Pypti1ANfuG71Z9jBw1XY+r3DybUCq8R8n8wdqg/H9jvPYJUVr509jZ2bHbT3Rd7yznM/qbLGtu3p2P6kzdXNW4HBeeKPx262tgTbPzZhFeyHgK9mx81X75z/J7DfobyMHfy3OtnmAB8rpH0WK//oevvNW6eCZO+tvqULbczbwVP8dTQg3P5Yg81qJ+tiV5cqc91nJ/c/zqW3xaX3EmmDTL6+qyj50JOHcYKWBGPMBOBM7OvqcdiKthSb2bdI8NSCoHQ+ju3QvLlwc7E7XC0rhtxK72OMuRK7G9kvReSbpZanr2Ls2rRLsQrDIOnZ1ToURSmAvtqfuSkJy7B7cTSWVBhF6QeUek76f2FHf0uBH2J3/lqC7byeMcZUd5aAMeazWGtZtYt/I3YZpgXGmFFFklspAm7O894B7h/FTj2B9AedSh6MMZMD5liOxuZfGPi9KuiKUjy0P1MUZXcptSV9MvC2ZC2PZOxC91cCF4lIzoXmjTEV2Fdbcey2zU3O/XDsHK3ficj5RRJf6WHcB1UPYaeLLMe+RpyA3fUL4CcickVwbMWPMWYT9tXda9jpHnuT3o30Tex89G25U1AUZXfYE/sztaQrSu9SUku6iLyYraA77nPnQzpJ4njsPODfegq6S/dl7PylzztFXukbvArchp2Xdjx22cPh2I8wP9PXHmgl5gbsG6rDsGtBH4GdL3gNcLQq6IpSdLQ/UxRltyiXdXGz8V4Rru8k3BR3fjbAbyEwFWu56MoOiUqJEJEVwAWllmNPQERuwCrqiqKUgD2xPxO74c9u7wSpKEphlHpOegeMMWHsOptx7JJV+fDmnK8O8PPcurJesKIoiqIoiqKUnHK0pN8CHA1cISJLOglb485B2wy3ZoXJwBhzPnZ5JWpraycdcMAB3RBVURRFURRFUQpn0aJFm0Sk091Vy0pJN8ZcB3wTu6nPTwqI0uzOHXZlwy7n6A+TgYjchp0vyOTJk+XFF1/sorSKoiiKoiiK0jWMMSsKCVc2012MMdOxa53PpPB5fGvcOWhKi+cWNBVGURRFURRFUcqWslDSjTHXYFeduAs4TwpfF/IFdz4mwO9o7M5bb+2+hIqiKIqiKIrSe5RcSTfGXI3dDvZu7DaugRusGGNGGmMOMMb455g/gd2+9zxjTJ0v7PuwW0/PFpFYsWRXFEVRFEVRlGJQ0jnpxphvANcC7wGPAV/M2iRxvYg86n7/BDgbOBG7BjoiEjPGfBu7rvpTxpjbgQHYXUw3Yq3ziqIoiqIoitKnKPWHo94652OAOwP8nwAeDXBPISKzjTEt2PnsN2FXepkLfE9EdD66oiiKoiiK0ucwhU//3nPR1V0URVEURVGU3sAYs0hEJncWruRz0hVFURRFURRFyaTU010URVGUXmDHjh1s2LCBWEy/pVcURelJIpEIVVVVDBs2jKqqqs4jFJpuj6WkKIqilCU7duxg/fr1jB49murqarI+0FcURVG6iYgQj8dpamrivffeY8SIETQ0NPRI2qqkK4qi7OFs2LCB0aNHU1NT03lgRVEUpWCMMVRUVDBo0CAqKytZt25djynpOiddURRlDycWi1FdXV1qMRRFUfZoqquraWtr67H0VElXFEXpB+gUF0VRlOLS0/2sKumKoiiKoiiKUmaokq4oiqIoiqIoZYYq6YqiKIqiKIpSZqiSriiKoii9zIYNGxgwYAC33357qUUpGrfccgtDhgxh69atpRZF6YQTTjiBxsbGbsefNWsWxhjmz5+/27KUS9soh/qrSrqiKIqyRzB//nyMMdx0002lFqVTrrrqKoYPH865557bwe+uu+7iiCOOoLq6mhEjRnDeeeexcePGLqX/3HPPcdJJJ1FfX8+AAQM45ZRTePnllwPDtrW1cfXVV7PffvtRWVnJuHHj+NGPfhS48dU555yDMSbw+POf/5wR9oILLqCqqorrrruuS7Ir3aeQNmCM4ROf+EQvStU1itk2Hn30US644AKmTJlCVVVV3oFFOdRfVdIVRVEUpRdZtWoVd9xxBxdddBGRSOZ2JT/72c84++yzaWho4Oc//zlf+9rX+OMf/8gJJ5zArl27Ckp/4cKFHH/88Sxbtowf/vCHXHvttbz99tscd9xxvPrqqx3Cf/7zn+e6665j6tSp/PKXv+SEE07gBz/4AV/96ldzXuPuu+/ucBx11FEZYaqqqvja177Gr371KzZv3lyQ7EppeOSRR1iyZEmpxSh627jnnnu44447SCQSHHjggXnDlkX9FZF+f0yaNEkURVH2VN54441Si9ArzJs3TwC58cYbSy1KXq666iqJRCKyfv36DPeNGzdKTU2NTJkyReLxeMr9oYceEkD+53/+p6D0p0yZIvX19bJq1aqU26pVq6S+vl5OPvnkjLAPP/ywAHLJJZdkuF9yySUCyIIFCzLczz77bLGqQ2EsXbpUALnpppsKjqN0n0LaACCnnnpqj1535syZAsi8efN2K51it41Vq1ZJa2uriIjceOONncrcnfpbSH8LvCgF6KdqSVcURVH6HU8++SQnn3wyDQ0NVFdXc+SRR/K73/0uI8z06dMxxrBs2bKU29q1azHGEA6H2bJlS8r9zTffxBjDDTfc0Om1Z8+ezeTJkxk+fHiG+4MPPkhzczMXXXQR4XA45f7JT36SsWPH8vvf/77TtN955x1eeOEFpk2bxujRo1Puo0ePZtq0aTz22GOsW7cu5X7vvfcC8J3vfCcjHe9/rmuKCDt27CCZTOaVZ+zYsUycOJHZs2d3KrtSOnLNSb///vt53/veR1VVFWPGjOHaa6/lsccewxjDrFmzOoRPJpPcdNNNjBs3jsrKSiZMmMCdd95ZsBzFbBtg20FlZWXB8pS6/qqSriiKovQr5syZw9SpU3nzzTf57//+b3784x9TUVHBeeedx5VXXpkKN3XqVAAef/zxlNvcuXMJhUIkk0nmzZuXcvfCeHFysX79epYsWdJhagjACy+8AMAxxxzTwe/oo49m8eLFNDU15U2/szREhEWLFmWEHz16NPvss09G2H322YdRo0al0sumoaEhNcA5+eSTee6553LKdMwxx7Bo0aJOZVd6jubmZjZt2hR4FMp9993HtGnTaG5u5pprruGiiy5i9uzZXH755TnjXHHFFdx999187Wtf44YbbiAUCnHOOeewYMGCTq9X7LbRXUpZfyOdB1EURVH2RK6d8zpvrNlRajEyOGjUAK755MFFSz+RSPDNb36Turo6nn/+eUaNGgXAN77xDU488USuv/56zjnnHMaPH8/RRx9NTU0Njz/+OF/5ylcAq4wffvjhtLS0MHfuXE477bSU+8CBAznyyCPzXv+NN94AYNy4cR381qxZA5BhAfcYPXo0IsKaNWuYMGFCzvQ7SwNg9erVGeEPOuigwLRGjx7NqlWrMtz22msvLr74YiZNmkRtbS3/+c9/uOWWWzjuuOP4+9//zkknndQhnXHjxhGPx1myZAmTJk3KKXtJ+MflsK7jPP2Ssteh8LHrdyuJa665hmuuuabb8ePxOJdccgnDhg3j+eefZ9CgQQB8/etf57DDDssZr62tjRdeeIFoNArA6aefztixY5kxYwbHHnts3msWu210l1LWX1XSFUVRlH7DokWLeO+997j44otTCjpANBrlu9/9Lp/5zGf461//yqWXXko0GuXYY4/NsJjPmzePadOm0dLSwiOPPALYqR9PPPEExx9/PKFQ/hfU3koUgwcP7uDX3NwMEPg6vqqqKiNMLrqaRnNzc87X/1VVVR2ud/31mcrjpz/9ab74xS9y+OGH8/Wvf5233367QzpDhgwB7NJ6Su9w/vnnM23atEC/k08+udP4ixYtYs2aNVx22WUpBR2grq6OCy64gO9973uB8S688MKUgg5WgZ4wYUJgvcim2G2ju5Sy/qqSriiK0k8ppsW6XPHmlx98cMd7P+SQQwB49913U25Tp07l0Ucf5c0336SyspLly5czdepUWlpamDFjBqtXr2bjxo1s3ry506kuYJe/A6vYZ1NTUwNYa2R1dXWGX2tra0aYXPjTyCYojZqamsCwXvjOrgcwfvx4Pve5zzFr1izeeuutDtZM7169ey8rdtNiXa6MHz8+8K1GoXjtZOLEiR38gtw8xo4d28FtyJAhrFixotNrFrttdJdS1l9V0hVFUZR+Q5ACkA//vPTKykoqKio47rjjaG9vJxQKMXfu3NQ830KU9GHDhgFkfHTq4Vn2V69ezf7775/ht3r1aowxGdb/IPxpZOO5+acMjBo1KjCsFz5oekEQ3keHmzZt6qCke/fq3btS/nS1nXj4P+rsanrFbhvdpZT1Vz8cVRRFUfoN3nzX119/vYOfNyfWbw2cNGkSDQ0NzJ07l7lz5/L+97+f2tpaBg0axBFHHMHcuXOZN28ew4cPD7TOZ3PwwQdjjAl8/T9lyhQAnn322Q5+zz33HBMnTqSuri5v+vnSWLhwIcaYjHm1U6ZMYfXq1axcuTIj7MqVK1mzZg2TJ0/u9J6A1P2MGDGig98777xDJBLJa4FVyov99tsPIHDt9GKtp17sttFdSll/VUlXFEVR+g1HHnkkY8aMYebMmRlLEcZiMW688UaMMXzqU59KuYfDYT70oQ/xxBNPMG/evAxr+dSpU5k7dy5PPvkkJ554YkGvw4cNG8ZBBx3EwoULO/h96lOforq6mhkzZpBIJFLuc+bMYenSpXzpS1/KCL9p0yYWL17M9u3bU277778/kydPZvbs2amP7cB+eDd79mymTp3KXnvtlXI/44wzALsFuh/vv/+au3btSk0t8PPSSy8xe/ZsDjzwwMCP/hYuXMikSZOKpkQpPc/kyZMZOXIks2bNYuvWrSn3pqYmfvOb3xTlmsVuG92llPVXp7soiqIoexRz584NVCaHDh3KBRdcwIwZM/jMZz7DlClTOP/886mvr+e+++5j4cKFXHHFFYwfPz4j3tSpU5kzZ07qt9/9xhtv7ODeGdOmTeO6665j7dq1jBw5MuU+bNgwrrvuOi699FJOOukkzjjjDFavXs3NN9/MAQcc0GEt8xkzZnDttdcyc+ZMzjnnnJT7z3/+c0488USOO+44LrroIgBuvfVWkskkN998c0Yap556Kp/4xCf46U9/yvbt2znmmGN49tln+d3vfseZZ57JBz/4wVTYt99+m4997GN8+tOfZvz48anVXe644w7C4TC33XZbh3tdunQpS5YsybtNvVJ+RCIRbrrpJr70pS9x1FFH8ZWvfIVIJMKsWbMYMmQIy5YtK8oc7WK3jVdeeYWHHnoIILUs5N13383TTz8NwEUXXURDQ0MqfMnrbyE7Hu3ph+44qijKnkx/23E01zFx4sRU2Pnz58tJJ50k9fX1UllZKYcffrjcfvvtgem+8sorAkh1dbW0tbWl3JuamqSiokIAefvttwuWc/Xq1RKJRHLuYjhz5kw57LDDpLKyUoYNGybnnntuhx0YRUSuueYaAWTmzJkd/J555hmZOnWq1NbWSl1dnXzkIx+RRYsWBV6vpaVFrrzyStl3330lGo3KfvvtJz/84Q+lvb09I9zatWvlzDPPlIkTJ0p9fb1EIhHZZ5995KyzzpI333wzMO3p06dLZWWlbNq0qZNcUXqC7u44evzxx8u+++7bIex9990nhx56qESjUdlnn31k+vTp8sADDwgg9913Xypcvh1Hc6UdRLHbhidnrmPZsmUZ4btTf/8/e3ceJ1dV5n/889TSS/aQBEKAEEAR3IWIuIO74jLu6IjgxjiKozjqTx11UGeUGQU33HUEF3BFFHdQA4iihkVFWUQChIQlIXt6q+X5/XHO7bpdqeruqq7qqk5/36/XfVX3uUudOufUreeee+69rXziqHmTFwfsTVavXu1r167tdDZERNrihhtu4Mgjj+x0NiTl9a9/Pb/4xS+46aabyOfznc5OWwwNDXHooYdy4okncvbZZ3c6O9IiZ511Fm9729v43e9+x7HHHtvy7XfLd6PZ9juZ/a2ZXe3uE17woTHpIiIi0+wDH/gA9913H1/5ylc6nZW2+dznPsfQ0BDvfe97O50VacLIyMiY8d8QxqR/+tOfZsmSJRM+uKtZ3fLd6Ib2q5501JMuIns39aSLSKNuvPFGnvnMZ3LiiSdyyCGHcNddd3Heeeexbt06PvvZz/L617++01nsSq3sSdeFoyIiIiIyxrJlyzj22GP5xje+wb333ksul+MhD3kIZ555Ji95yUs6nb1ZQUG6iIiIiIyxZMkSLrjggk5nY1bTmHQRERERkS6jIF1EREREpMsoSBcRmQV0kwARkfZq9X5WQbqIyF4un88zODjY6WyIiOzVBgcH6e3tbdn2FKSLiOzl9t13XzZs2MDAwIB61EVEWsjdKRQKbNmyhTvvvJMlS5a0bNu6u4uIyF5uwYIFAGzcuJFCodDh3IiI7F1yuRx9fX2sXLmSvr6+1m23ZVsSEZGutWDBgtFgXUREup+Gu4iIiIiIdBkF6SIiIiIiXUZBuoiIiIhIl1GQLiIiIiLSZRSki4iIiIh0GQXpIiIiIiJdRkG6iIiIiEiXUZAuIiIiItJlFKSLiIiIiHSZjgbpZvYuM/uOmd1qZm5mtzWxjTVx3VrT6jZkW0RERESkrXIdfv8PAVuAa4BFU9jOZuD0Gum3TmGbIiIiIiId0ekg/TB3vxXAzK4H5jW5nd3u/vXWZUtEREREpHM6OtwlCdBbwcwyZrbAzKxV2xQRERER6YS95cLRA4BdwHZgl5ldaGZHdDhPIiIiIiJN6fRwl1ZYB1wJ/BkoAY8CTgOebGaPc/e/1FrJzE4FTgVYuXLlNGVVRERERGRi5u6dzgNQGZPu7qtasK3HA2uAX7n7UydafvXq1b527dqpvq2IiIiIyLjM7Gp3n/AOhHvLcJcx3P0K4HLgeDPr73R+REREREQasVcG6dFtQBZY3OF8iIiIiIg0ZG8O0u8PFAn3YRcRERERmTFmTJBuZvub2RFmNieVttDMsjWWPQF4LHCJuw9NZz5FRERERKaqo3d3MbOTgIPjv8uAHjN7T/z/dnf/WmrxDwMnA8cTLgol/n22mV1MeLpoETgGeAXhKaRvaesHEBERERFpg07fgvE1wBOr0j4YXy8Dvsb4bgKuBp4N7AfkgTuBzwEfcvcNrcuqiIiIiMj06GiQ7u7HNbDsKcApVWk3AC9uaaZERERERDpsxoxJFxERERGZLRSki4iIiIh0GQXpIiIiIiJdRkG6iIiIiEiXUZAuIiIiItJlFKSLiIiIiHQZBekiIiIiIl1GQbqIiIiISJdRkC4iIiIi0mUUpIuIiIiIdBkF6SIiIiIiXUZBuoiIiIhIl1GQLiIiIiLSZZoK0s1svpm9z8x+Y2Z/N7NHx/SlMf2I1mZTRERERGT2yDW6gpktA34DHArcEl/7Adx9s5mdDCwC3trCfIqIiIiIzBoNB+nAfwHLgUcBdwD3Vs3/AfDkKeZLRERERGTWama4y7OBz7j7NYDXmH8rcNCUciUiIiIiMos1E6QvJQxzqacM9DWXHRERERERaSZIvxs4bJz5jyAMgxERERERkSY0E6T/BHiNme1fPcPMHgW8kjAuXUREREREmtBMkP5+oAhcC3yYMC79ZDO7ALgc2Aj8T8tyKCIiIiIyyzQcpLv73cCxwO+BVwMGnAS8BPgF8Hh339LKTIqIiIiIzCbN3IIRd18PPM/MFgAPIATqtyg4FxERERGZuqaC9IS77wD+2KK8iIiIiIgITQx3MbOXmtlXx5l/npm9aGrZEhERERGZvZq5cPQ0wr3Q6ykBb2ouOyIiIiIi0kyQfiThzi71XAs8sLnsiIiIiIhIM0H6XEJveT0OzG8uOyIiIiIi0kyQvg543DjzH4eeOCoiIiIi0rRmgvTvAy82s9dUzzCzVwMvBi6casZERERERGarZm7BeCbwPOALZnY6cB1hiMvDCWPRbwI+1LIcioiIiIjMMs08cXQn8Fjg88D+wMuBfwZWAJ8FHhPvny4iIiIiIk1o9omj24E3mNkbgaWEJ45ucndvZeZERERERGajqT5x1IFNLcqLiIiIiIgwhSDdzA4H7gcsIfSkj+HudZ9KKiIiIiIi9TUcpJvZfsB5wFOTpBqLOaAgXURERESkCc30pJ9DCNA/C/wKuK+lORIRERERmeWaCdKfCnzO3U9rdWZERERERKS5hxllgD+1OiMiIiIiIhI0E6RfATys1RkREREREZGgmSD9ra50b40AACAASURBVMDzzeyFrc6MiIiIiIg0Nyb9s8Au4NtmthG4FShVLePu/uSpZk5EREREZDZqJkg/lHCLxTvi/ytblx0REREREWk4SHf3Va16czN7F3AUcDRwCHB7M9s3s2cB7yGMlR8Gfgm8w93XtSqvIiIiIiLTpZkx6a30IeBJwD+Arc1swMxeAPwI6AfeDnwEeAJwpZmtaFE+RURERESmTTPDXVrpMHe/FcDMrgfmNbKymeWBTwHrgce7+66Y/lPgauAM4NRWZlhEREREpN2aCtLN7DDgdOBRwGL27JF3dz9sou0kAfoUPBFYAbwvCdDjdq8zszXAS83sje5emOL7iIiIiIhMm4aHu5jZQ4BrgNcCPYQLSXcDfcAqwp1e7qi3fos9Mr7+rsa8q4AFwOHTlBcRERERkZZoZkz6B4ARwkWayW0W3+zuK4B/ARYBb2xN9iaUjDnfUGNeknZArRXN7FQzW2tmazdt2tSWzImIiIiINKOZIP1xwBfc/SbCrRgBDMDdvwj8FDizNdmb0Jz4Olxj3lDVMmO4+xfcfbW7r162bFlbMiciIiIi0oxmgvT5hLuxQOhRB5ibmn8lIZCfDgPxtbfGvL6qZUREREREZoRmgvR7gOUA7r6TMB49Pe57MZCdetYmZWN8rTWkJUmrNRRGRERERKRrNXN3l+uoXLAJcBnwZjP7AyHoPw34UwvyNhl/jK+PBi6tmncssAO4eZryIiIiIiLSEs30pJ8PLDGz/vj/e4GFwK8JT/pcBLy7NdmrMLP9zewIM0uPMb8MuAt4rZnNSy37MOA44Du6/aKIiIiIzDQN96S7+7eAb6X+v9bMHgQ8n3D7xZ9O9v7nZnYScHD8dxnQY2bvif/f7u5fSy3+YeBk4HhgTXzvgpm9OebnCjP7IuG2i6cDm4D/bPTziYiIiIh0WkueOOru64FPNrHqawgPJEr7YHy9DPgaE3D375jZIPAe4KOEO738Evh/7q7x6CIiIiIy4zQcpJtZCTjJ3c+vM/+lwPnuPuHFo+5+3GTf191PAU6pM+9HwI8muy0RERERkW7WzJh0m+J8EREREREZRzNB+kRWAjvbsF0RERERkVlhUsNdzOx5wPNSSaea2VNqLLoP8BTgNy3Im4iIiIjIrDTZMekPpzIe3IEnxKnaLuC3hHuli4iIiIhIEyY13MXd3+/uGXfPEMacvyL5v2pa4O5Pc/db2pttEREREZG9VzO3YDyEcA9yERERERFpg2YeZnR7dZqZ5Qhj1vcBLnb3u1uQt72fO5huhiMiIiIiYzV8dxcz+18z+2PqfwMuBb4NfB74i5kd1ros7sW++CT45FGdzoWIiIiIdJlmbsH4DOCK1P/PIVxE+hHg5THtnVPM1+yw8RrY8o9O50JEREREukwzY9IPAv6e+v85wDp3fyeAmT0I+OcW5G3vVip2OgciIiIi0qWa6UnvAUqp/48nDHdJ3ArsP5VMzQql4U7nQERERES6VDNB+nrgWBjtNT8UuCw1f1/C/dJlPEUF6SIiIiJSWzPDXb4JvNfM9gUeBOwAfpKa/whAA60nUip0OgciIiIi0qWa6Un/MHAu8GjC00df6e7bAMxsIfBc4JetyuBeS8NdRERERKSOZu6TPgy8Jk7VdhLGow9MMV97v1t0HCMiIiIitTUz3KUudy8D21u5zb3WjT/udA5EREREpEtNGKSb2RMA3P3y9P8TSZaXOg44Gm65pNO5EBEREZEuNJme9DWAm1m/u48k/4+zvMX52SnnbrZwB7NO50JEREREusRkgvRXE4LuQtX/MhWZ1DFMuQTZlo48EhEREZEZbMLI0N3PHe9/adLcpZW/ywUF6SIiIiIyquHI0MweA5wAHA4sINwn/Sbgx+7+u9Zmby921Mlw1edg803hnun5/k7nSERERES6xKSDdDNbAFwAPIMw7rzau8zsx8A/u/vOFuVv75XJwoNfCGs+BCO7oW9Bp3MkIiIiIl2ikYcZfRd4JnAl8CrgaOD+8fVVwG+BZwPfanEe93677+10DkRERESki0yqJ93Mng48BTjL3d9eY5FrgfPM7KPA6Wb2VHfX/QUnsuIR4bVUGH85EREREZlVJtuT/jLgduAdEyz3DuAO4OVTydSske8Lr4XBzuZDRERERLrKZIP0o4GL3H3cWy/GJ45eBKyeasZmhVy8WLQ41Nl8iIiIiEhXmWyQfgDhDi6TcRNwYHPZmWXUky4iIiIiNUw2SF8ATPaOLTuBec1lZ5ZRT7qIiIiI1DDZID1DY08ZbeSuMbOXetJFREREpIZGHmb0LDNbPonljm42M7OOetJFREREpIZGgvSXM/m7tjTS6z57jfakD3Q2HyIiIiLSVSYbpB/f1lzMVklP+vYNnc2HiIiIiHSVSQXp7n5ZuzMyK2Xi0P0/fhGe9kHI93c2PyIiIiLSFXSBZ7fYvanTORARERGRLqEgvdOe/J/hdWBLZ/MhIiIiIl1DQXqnrTw2vA4qSBcRERGRQEF6p/XvE17Vky4iIiIikYL0TpsTg/TBrZ3Nh4iIiIh0DQXpHbRp5zC7MvPDP+pJFxEREZGokYcZSYs98r8v5cDF/fymd0HbetK3Dxa47OZNPP1B+9Gby7blPURERESktRSkd9idWwdh+eKWXjj6tatu570XXb9H+kH79LN0Xi8H7zOH1av24aWPPIh8VidTRERERLqNgvRu0L+45nCX8357G//5w78C8JEXPZTD95vP/fadx9zeUG27hotc8Ps7+O+f3MChy+Zy66bdLJqTZ9tAYY9t7begl/VbBlm/ZZBr79jGRddt5H9/diPz+/I8+IAFPOXI/dg+WOAH123kHc94AIcsncvXr7qDow9ezI7BAg9csYAj91/Q9EccHCmxbvNuDl02l768evRFRERExqMgvRssWAFbbh2T9J6L/sLXr7pj9P+3f/fPo3+/+1lHMDBS4uOX/n007dZNuwHYNlDg+Y84gPc9+4H05bP091QCYnfnlzfcy0ipzH27hrni75tZe/tW1ty0iZ//9Z7R5U768h9qZvO04+/Hfgt62bh9iH/cu4tDl81j93CRa+7YykixzFCxxOBImTk9WR57vyXctX2IgZESd20fZOO2IUplZ25PlsVzezhwcT+DhTJL5vawz9we7tkxxL7z+5jbm+XeHcPccPcOdg0V2W9BHw87aBHbBkZwh+UL++jNZxgaKbF+6yB3bBlg51CBw/cLY/t3DBYolBwzGCyU2LhtkFVL5vLkI/dl+cJ+ymWn7M5+C/ro78nSn88yWChx8907WdifZ8WifgqlMnN7cyyak2duT47b7tvN1oECS+f2sHukxM6hAjsGC+wcKpLJGPN6c7g7O4eKbN41zLbBAv357Oi25vXmMIP5fXnK7rjD7uEiu4aL7BgssHH7EPftGmZhf55cNkMuYyyb38vC/jx9+Sy7h4sUy+Ez5TJGLpOhJ5fB3RkuljFgYKTE7pEiw8Uy5bIzWCiRzRiL5vQwVCgB0JfPMlwoj27HzMhmIJ/NML8vP1p++ayRyRjFklMolenJZshmjJ3DRbbuHmGoUMLM2Hd+L8vm99KbyzC3N8dQIbSrQqnMSMkplsoUSmUKZacnm6G/J8v83hwL+vMs6MuRy2YolMq4Q6FUZmCkRMYYLXvDmNOTpVBytuweJhfzkTFjybwe+vNZCqUyxZLT35Mln81QLJUpuQNgGMVymeFCmd0jRYYKJYaLZUaKZYbjNFIMeezNZejPZ8lmjZ54dmlgpEShVGaoUGLXcIly2RkqlsiYUSw7pXKZbCbDwv4cuUzIWzZjzO/NMac3Ry4TyrFQLAPQm88wpydLfz5H2Z18NkMptsdkeyPFStmNFMuUHfLZUFfuTi5jZLMZerI2erA7OFJipFSObRvKHrY5OFKm7M683hx9+Qy9+Sy9uQy9uSz5rFH20A6yGau8ZkP5Jp8nl7XRMiqWnWLJKZbLo22jUHJ2jxQplpzeXGiXZpAxI2NgFrZnhAcsJ//nM0ZPzEtvPkM+tvuwn6rsc5zKP6VyaO9ld3YNFSmVnUzMd2b0PW20jWQykLVQdvlsSHcHG80XlB2KpTK5bIaebIbefIa+XJaeXOUMo8f6KZacQrlMqeRks6HMjLDdpI6mwt0ZSeq9HD77SKk8pW1ORi4T2r4ZDBfKDBdLo+3ICWWY1Hk+lyGfCW2n5E6p5OG1XKZUhmK5TKnslMrxO2hGNqmLTPJ3rKeYno/f66QN1irHUtnx1Pc6/hHqMr5PslZIM5LNmIX1i2WnHPMW8hy+L8TPmMkw2u4zxmg7KqcbpOxVDBsTI3Uj8w42QDPLAG8G/gVYBWwCvg28z913T2L9NcAT68x+pLuvnUw+Vq9e7WvXTmrRllr1zh8DcNvTroUrzoZ3b4B8P288/xp+/Oe7JrWN3lyGz590NBddu4GnPnA5z3jwcrKZxn4shgol/rJhO3N6sszpyfHT6+9ix2CReb1ZHnzAQool5/RvXcfO4eLoOj3ZzOgPyJH7L2DFwj7m9eXIZzNcectmdgwWOGifOfT3ZNl/YR+HLZvHgYv7uX7DDrYMjHDXtkGyGWP3cIl7dw6zZG4P9+wcolRy9lvYx7J5vRy8ZA633zfAteu3smJhP2V3Nm4bAoN8xli5ZC4H7zOHTAbu2DJA1oz5ffnRH9jeXIZl83u54a4drL19K9PR1Of3hQBzx2CR7YN7ntFIy8TAPQl2dwwVYhDk3LN9iF0jRTwGUrkYVJXjj03CLAQ1Sd315sKPTF8+Q7HsbB8o0JfPjgYASQBaTAV0I8Uyu2Ldzu/NUSiHIKEnlxkN0oqpA6y5PSHIvGfHEPftHhlTrn35JAjMkM9aCL7iNgZHSuwcKk5L4DFZPTHoGI6fsZa+fIZ5vblYrlnK7qM/5sVSmR1DRQoxSC65M1Tons8nzcnFAM0J37fJ7DuSoDA5kE7HmpUAMgaTxuhQw5FicnCmdiMynVbuM4fL33F8R97bzK5299UTLdfpnvSPAf8GfB84Czgy/v8IM3uKu09mr7UZOL1G+q010rpGKR0Q7HskeAnuu4X1PYeNCdBvO/OE0b/dnWd98jfccNcOAC58w2M4auViAI57wL5N56Uvn+WRq/YZ/f8Nx91vj2X+fMbTuHXzbtZt2s1DD1zIsvm93LV9iIwZyxf2Tfq9XvrIprM5JSPFMlt2j5DLhp/LTTuHGSqUGCyUyGUyPGC/+WzaNcS2gQK5bIaB4SKbdg0zMFLikKVzWdCXZ/tggbm9WRb05Znfl2N+X360p9Us9PomvZvuTqEUej53jxQxM7YPFmLvW+gtntOTHbf3Lekp781lxiyXBOqOjwbdU+3FK5U99nY2tp1yOfQu7hwq0p/Pjg7FGs9QocSOoQKlcuhNNiCfyzAnn6XssHOoMHqAs3u4RC5r7DO3J/Q4l0Iv8eZdIwwXSuRzoQc26fXOZzNkYlkk5dObyzKnN/Qi98Xe5J5c6DlNl9tI7KUdjkH23N5s3Z698YwUywyMFEd77pKDxqFCSB8sxN74kqd67yCbCQc2PdnQs5z0ShdKDg5YpbxHiuV4MOCjB2dJT7JlQq9yfz6LwegZluRMwlChFN7bbLQXtFjy0d7GpIe0WA695kle8vHAJJ+10TM++Ww4O5DPZhgulhgplnEYPWNU67UcvxsjqbMaI6WQp6Ss0yWe7hHty4XvzPy+cNBUdqdcDr264e9KD2nyXqXYC14q++iGPeYnnFXKUCxX8jJUKDEwEnqTkx7VnmxmtK1lMzZaVu6EMyAlh9jzXCqHswyJJMD31N9JvkIbDT334cxCaJeZuJ/I5zJM7Zs9sWKpzEChhDuj34+kNxmgVK50FCRnT8LZltArPubVKj3iWCjnUpnRM0bJazmmJ+15TB1VcXy0bVfSGO1Zd6+ccXGvlLNTObjKpvKXnPFKf8ayh46LUjxj5MmZgrKHfUC7Cl86KjmD3M06FqSb2YOANwEXuvsLU+nrgE8CJwLnT2JTu9396+3JZfuMFCs78XWs4BBg2/q/8fjvhSEu73zmEfzLEw4ds46Z8ZN/exyDhRJzeqa36syMw5bN47Bl80bTVizqn9Y8TEVPLjPmYGLpvN49llk4p/EvbE8c6lHNzOjJhV17siOYN4kAtnobtcbvZzJGT4PB9EQaPfuSzktvJkvvvMmfMuzLZ8e9LmHJvF6W1KiftIOXzJ30+01WEkxP9ZqJEHD1tCJLLTG/L8/8TmdCREQa1slbe7yM0K/x8ar0LwIDwCsmuyEzy5jZAptqd+I0SgfpT//6PRQ9w4ab/jia9rJjVtbswQs9tp0+ASIiIiIi7dTJIP2RQBkYc5Wiuw8B18X5k3EAsAvYDuwyswvN7IhWZrQdCuVKkD5Cnlt9f+79+zUA/PC0x7Kwv/tPw4iIiIhIe3SyS3YFsNndh2vM2wA8xsx63H1knG2sA64E/gyUgEcBpwFPNrPHuftf6q1oZqcCpwKsXLmyyY/QvOorxm/0lRxl4W4tDz1w0bTnR0RERES6RyeD9DlArQAdYCi1TN0g3d1fVZX0XTP7IbAGOBt46jjrfgH4AoS7u0wuy61TfbeAG8sreW72dxyxWFf4i4iIiMx2nRzuMgDUuzqsL7VMQ9z9CuBy4Hgz69orG6t70m/w0Jv/oUcpSBcRERGZ7ToZpG8ElppZrUD9AMJQmPGGuoznNiALLG5y/barvtPUPz3vxZCfw1E7f1Vj4TLs2hReRURERGSv18kg/Y/x/Y9JJ5pZH/BwYCpPF7o/UAS2TGEbbVWuitL/tqUMRzwb/npRCMbLJbj6PDj/pfC5x8JH7wc/ekuHcisiIiIi06mTQfq3CM8dqI48X0cYi/6NJMHM9jezI8xsTiptoZntcUNjMzsBeCxwSbxTTFeqHpM+XCjDYcfD0DbYdAOc80i4+N/g5p/B0Paw0DXnwcbrpj+zIiIiIjKtOnbhqLv/xcw+DZxmZhcCP6HyxNHLGPsgow8DJwPHEy4KJf59tpldTHi6aJHQK/8KwlNIu7rbuXpM+luecn8YjEPxP/uYyoxX/xxWHhsC9U8eBT9/N5zyY5g5t4QXERERkQZ1+qk4byGMHz8VOIEQXH8KeJ+7TzQA+ybgauDZwH5AHrgT+BzwIXff0KY8t0R1kL6wPw/9h0J+DhQGAIO3/BkWxdtD9i2EJ/0H/Oh0+PoL4IDVcNCj4Idvgp0b4VkfhWNeN/0fRERERERarqNBuruXgLPiNN5ypwCnVKXdALy4XXlrt+oLR0efLnrUyXD7b+CkH8DcJWMXOupkuOWXsO4K+EfqAtNMDn72ztDbXhyGB78A9j1y8pnZfidsvT38/Zdvw9bbYMdGyPZCuQi5Xlj+YJi3HFY8AuYvhwOOHtubXxgCHEoFuOXSkLbwIFhyGMzZZ/J5EREREZGO96TPWl49KD3xzDPrr5TJwolxqP49f4OrPgNHnwJL7w9feRb86oNh3hUfhf0eBL0LwUuAwXM+DsseEOYXR+DWNXDP9XDjj2HjNZCcuOiZHwLrJfcHPLzn0A64+eewe1MlL4sOhkOeEALx4R1w9bkwsiu8F6nPlsnDocfBIY8PA/E33Qjb7oCeueEsQd/CcFZg1WPD380oFUP+cz3NrS8iIiLSZRSkd0h1T3rD9nsgPO+cyv+v+xVsugnmLgvB+w0Xh1g5m4PNt8Cnj4EHPi8E1X/7AWxfH9Zb8Qh4/L/DvP0g3w8PegH0zKn5luy6F3ZsgLv/Ajf8KAT4g1vAMnDkc0Nve6kYgvd8f1j+tivgpp/ALZeEbczfHxYfAjvvhvW/h+Fd4UDCMrDkfiH4z/dDYTAE/14OeQOYt2/oze9bAANbYOs62Hwz3HsjlIbDAUHPHOiZFw4C8nMg2xO2deDRcOAxcODqcDCw8+5w0NEzNyy/dV34XEM7wpmCbD6cmRi4LxxcmIXX4hD07wP7PxSWPwT6F4f8lkswshvmLAnb1DUDIiIi7Zd0eo52fqb/H2eeWRgp0MWsbo/uLLJ69Wpfu3Yqd3xs3A137eCZn7gCgE+//ChOeOj+7XuzrbfBH78cgnd3WPU4eMQrwpj2xQdPbduFwTDEpW/B+MsNbAm98tW95cVhWP+HEMzf89cw9KYwGILt3vmAhWAfYNc94aAAQlC/4MDQ67/8wWG7I7thZCC+7gpj+wuDYTjQhmtgePv4ebRsCLCHdyQJIehOAnTLQK4vBPfFwfrbyfbEYH0eDO+E3nlh+NGyI8JnKo1U8r/0fuEgZGQg1NPWdbBlXfg7GWqUyYa8ZXKpv7Ph4GDusnDwkp8Tls31hffP9YUzC9nemN4b/h7ZCYPbQp3h4SBjztLwmunkzZ5EppHHoXlm4QC7XIxT+u84lQrx70KYD0Dqx91LIb04XNnnFIdS00h4LY2EqTg89rVcjN/tHGHIYHHssl4OnQbZfOiISO8D0vlN8jGax/QZzVzYL1gmTha2n8zDYsdC6tXLY7dRLsU8xc9SLoVlRrcZp0w29X82bMPLcUr/XZWWfi9iJ4eXK5/LS+H2xKP/x/VzvWFfmJ8T9nvp96+uzyQwy+RS5ZmJeUjlI8lX+u/ReTGf6c+atKkxbSa2m1JsO6WRSlsoF2t//tFL8WI9WKbyd1KvSf2Nzkv+t0oRmoW8ZXtSvwv5Srkm7SN576TtV9dl+r1Gyz9dDqn6TNdJUl/pbSdlNF7Q3My8qVi8Ct78p6lvpwlmdrW7r55oOfWkd0j6wtGl89o8TGPxKnjaB+HRbwxftnn7tm7b+f4wTaTeuPRcbxgKc8jjJ/d+xZEQgPfOjzudSSqX4b6/hwOC4lDo0Z+7LGxraBvscygsfUA4OBjZHXf+/eFMRLVSMfbg/y0E4YXBsCPrmQuDW0Pv+8CWGKDPD9u/52/h7MNkdiz5uaHOsvlKgODJj0258vfIQAi6W8Ey4fPm+8LraGDfE8qibyH0L4K+ReHHMKnzUqESUHgp/Oilg5bBLaFMCkOVH/dMLpzRWXRQOJgZ3lHZDhYPMFIHF7nYxjLZ8JmTss7mxwY6SYCSDrhGdsKOu0IeRreXOpBJ6jeTD/+nP3/StjNxGS+Huh7ZXfmhHw2aqn7YsvlKYJTJVtYrDoU20bcolGfvgsqyud5KwDRaL7XOyFSl1VomSXMP7zu8sxIYJAdoyba8FL4HIwOpICFR1V6TH/VSIZRVJjf2h3hMUFsj4B0zxaBvTFA7Es6KpQObWn8n75kEtElAMNlyGlMG0yiTCwfL2XzlwDmbq5QbFv5P2mMuBtalQirwSwKg2HGQBPijwXsM3tKfuVQM5ZoODLPxd6dcZGzQFV/TASJUOimyPXHKx+DNY54KlXpIB217BJQ1pkx2bJtNWK5yQGLZsYFx8locDm2oMAgDm1PvXw5lkclXyigJ3IvDsU0VqoJTxn7uPQLhVNl6PFCpPhhKzugm75vUZzap0/i9yYyz7T2C4Dj0NCmfdKCcPvBJH2CVi6mDweHw3Rrllc8MY+tytA6rDqhG6yGTaltWdWAW21/yd7IvtFT9pttldTtNt7eWzqP2vL5FdDsF6R2S7IdOeOj+HHPINF1YOX/59LxPO+V6INdEeWUyYUx+Mi5/PD1zx5+fzYXhRvs9sLE8lIohEMn2hB3htjtCsD9wXwh8Fx0M+xwSDh4mO1ymMAi7N1cCnaSna7S3rqonr2du6DVPfqAHt4b1B+6r0Qs4XAmch3eGYVND2yrLYZUf66SXrlwIO+Qk8JyzT+ipz6cC/+IwbFsP6y4PBzN9CyvbwSv5TaZysbFyTv8o5/thwf5hiFKpEC+u3hR/tIZjYETId3G4Uk7SPqNBZQws83NDwJ/trZz9yeZD3SUHMUmvZ9KukqAgCXLH9AYzNtALCak/Y4CaXMMyepYqlafR13wlyBoN9GKvZnEoBlcxeMn1xQPYqgPd5KAz26uzVSLSEAXpHZL0pD//4QdU7uwie7dsDrLzKv9P9qBhPPn+0CO9N0sObsrFEAQRe4dLI5UAaDTQakEQNDp0YTAckHipMi8/t3LNRtILl/TsjvY8lSo9vMkp73y8ViLXGw54BrfB0Nbw95ie4sL4easXfI5Jr1qmZ27ovU96ErM9e54a75kXPteY3rzU/DH/Z0NbLsQ6yWRrBLj5qv/Tvb3a34mITIaC9A5JLhxVx4rIBKoPbqC9F/tksvEC5DnAkgkXb1grh5uJiMheSyFihyQX7KoXXURERESqKUjvkNGedAXpIiIiIlJFQXqHJD3pGcXoIiIiIlJFQXqHqCddREREROpRkN4h5dEx6R3OiIiIiIh0HQXpHTIapFff7kxEREREZj0F6R3io8NdOpsPEREREek+CtI7JAnSdQtGEREREammIL1DHI1JFxEREZHaFKR3yGhPemezISIiIiJdSEF6h2zaOQyoJ11ERERE9qQgvUO+tXY9AJt2jnQ4JyIiIiLSbRSkd0g+G7rQB0aKHc6JiIiIiHQbBekdsmxeL6DhLiIiIiKyJwXpHeKdzoCIiIiIdC0F6R2mJ46KiIiISDUF6SIiIiIiXUZBeoe4xruIiIiISB0K0jtMF46KiIiISDUF6R2ijnQRERERqUdBuoiIiIhIl1GQ3iGuQekiIiIiUoeC9A4zDUoXERERkSoK0jtE/egiIiIiUo+CdBERERGRLqMgXURERESky+Q6nYHZ6q1PPZw7twxw3AOWdTorIiIiItJlFKR3yGHL5vGD0x7X6WyIiIiISBfScBcRERERkS6jIF1EREREpMsoSBcRERER6TIK0kVEREREuoyCdBERERGRLqMgXURERESkyyhIFxERERHpMgrSRURERES6TEeDdDPLmNnpZnajmQ2Z2XozO8vM5jawjWeZ2W/NbLeZbTGz75jZIe3Mt4iIiIhIO3W6J/1jwNnA34A3Ad8B/g242MwmzJuZvQD4EdAPvB34CPAE4EozW9GuTIuIiIiIYxgq4AAAIABJREFUtFOuU29sZg8iBOYXuvsLU+nrgE8CJwLnj7N+HvgUsB54vLvviuk/Ba4GzgBObVf+RURERETapZM96S8DDPh4VfoXgQHgFROs/0RgBfClJEAHcPfrgDXAS2MgLyIiIiIyo3QySH8kUAb+kE509yHgujh/ovUBfldj3lXAAuDwKeZRRERERGTadTJIXwFsdvfhGvM2AEvNrGeC9ZNla60PcMAU8iciIiIi0hEdG5MOzAFqBegAQ6llRsZZnzrbGKpaZg9mdiqVMeu7zOym+lltm6XA5g68r0wv1fPsoHqeHVTPez/V8ezQyXo+eDILdTJIHwD2rTOvL7XMeOsD9Dazvrt/AfjCeBlsNzNb6+6rO5kHaT/V8+ygep4dVM97P9Xx7DAT6rmTw102Eoa01AqyDyAMhanXi56snyxba32oPRRGRERERKSrdTJI/2N8/2PSiWbWBzwcWDuJ9QEeXWPescAO4OYp5lFEREREZNp1Mkj/FuDAW6rSX0cYS/6NJMHM9jezI8wsPcb8MuAu4LVmNi+17MOA44DvuHuhTXlvlY4Ot5Fpo3qeHVTPs4Pqee+nOp4dur6ezd079+ZmnwJOA74P/AQ4kvDE0SuBJ7l7OS53LnAycLy7r0mt/2JCsP8nwv3VFwCnE4L/o91dw11EREREZMbp5IWjEHrRbyPcZeUEwlW2nwLelwTo43H375jZIPAe4KOEO738Evh/CtBFREREZKbqaE+6iIiIiIjsqZNj0merDGFIzo2E+7mvB84C5nYyU7PQ4cAHCE+n3QTsJDzp9j+oXRcPAC4CtgK7gSuAJ9XZdqN13M5ty1hzgHWEIXHn1Jivep659iGcUb2FUGabgF8Dj69aTnU8c80D3g38hbDP3gz8FjgFsKplVc/d713Ad4BbCfvk2yZYfqbWaSPbHsvdNU3v9AkPLnT317n72e5ecPdfuXumC/I3W6Yz3X2nu3/D3d/k7q9392/FuvmTu/enlj3M3e9z93vc/V3u/gZ3vzbW21OmWMft3LamPaePeqh3d/dzprEuVM/tnQ5293XuvsnDd/vV7n66u3/F3U+cpnpQHbd3yrj7Fe5ecvf/c/dT3f0t7v77WI7/M011oXpu3eSxLC9x9y3ufts4y87UOm1022OmTlfQbJse5O5ld/9eVfqbYoW/vAvyOFum1e6+sEb6f8W6OC2V9m0PPwwPT6XNc/fb3f0md7cp1HE7t61p7HSUuxfd/a2xvKqDdNXzzJ2ucPf17r7/BMupjmfu9OhYNh+rSu9x91vdfds01YXquXXToam/r/fxg/SZWqeNbHuPqdMVNNumJAB8fFV6n7vvdvefdEEeZ/v0kFhHn4v/z3X3IXf/ZY1l3xuXPSaV1kgdt3PbmsZOWXe/2t1/5O6rYjmmg3TV88ydnhDL603x/7y7z6mxnOp4Zk9Pj2X29hrz/uDuG6ahLlTP7ZvGC9Jnap02uu09Jo1Jn16PBMrAH6rShwjjoR857TmSagfG13vi60OBXuB3NZa9Kr6m662ROm7ntmWs04EjCLd8rUX1PHM9K77eAVwMDBLGfd4MvCK1nOp4ZvsDsA14B/BiYCVhrO+HgaOBM+Jyque9z0yt00a3vQcF6dNrBeFCl+Ea8zYAS4Geac2RpGWB9wFF4PyYtiK+1rqlZ5J2QCqtkTpu57al4hDg/YQLhW+rs4zqeeZ6QHz9IuHi0ZOB1wAjwNeAV8X5quOZbSvwXGAL8G3gdsKFe28EXkiof1A9741map02uu09KEifXnOoXbEQjsKSZaQzPg4cSwjUb4ppSX3UqrdaddZIHbdz21LxWcIdXc4eZxnV88w1P77uBI4nPK36/wh3ddkGfIjwW6c6nvl2AdcT7uLzAuC1hLv5nA88NS6jet77zNQ6bXTbe1CQPr0GCKc+aulLLSPT74OEoRBfIJw+TST1UaveatVZI3Xczm1L8ArgacDrgcI4y6meZ67B+HoBofc8sRX4IbCc0NuuOp7ZHkK43eIlwNsJTyr/MvA44G5CT3oW1fPeaKbWaaPb3oOC9Om1kXAqpFaFHUA4hTJSY5601xmEp9Z+hRDMpW2Mr7VOSSVp6VNZjdRxO7ctoZzOBn5C+BG/X5wOjvMXxv8XoXqeye6Mr3fXmHdXfF2M6nimO50Q2HynKn0A+DHhe70K1fPeaKbWaaPb3oOC9On1R0KZH1OV3gc8HFg77TmS/4zTVwmnTqsfwfsXwqmqR9dY99j4mq63Ruq4ndsW6AeWAScAf09Na+L8V8T/X4vqeSZLLuA6sMa8JO1eVMczXRLUZGvMy6VeVc97n5lap41ue09dcNud2TQ9xMe/v+YruiCPs2l6Xyz3r/r4D5X4jof7nD4slZbc5/RmH3uf00bruJ3bnu1T3t1fVGP611heP43/Hz4NdaF6bt+02N13uPudsUyT9P3dfVcs3+moB9Vxe6ePxbJ5R1X6Inff6OFhOLlpqAvVc3umie6TPlPrtJFt7zF1ulJm4/SpWJEXuvtr3f0sD0+eWuN6+th0Tm+M9XC7u7/SwxcrPT01tez9PPwA3OPu7/TKE8OKHu7dO5U6bue2NdWeVsUyrH6Ykep55k6nxvK63sPDqt7p4bs94u5Pm6Z6UB23dzrYw5Mby+7+NQ9PiX63hyfNeixv1fPMmk5y9/fE6R5335r6/6RpLPdu2vaYqdMVNBunrLv/u4cnTQ17eADD2T62B0hT+6dzfXxrqpY/0t1/4OGpdgPu/huv/0jfRuu4ndvWtOe0KtZxdZCuep7Z0wvc/SoPDxTZ6e6/cPfHqo73qukwdz/Pw1mTgoczKJfHulc9z7xpjde3ZprLvVu2PWYy9+ohuCIiIiIi0km6cFREREREpMsoSBcRERER6TIK0kVEREREuoyCdBERERGRLqMgXURERESkyyhIFxERERHpMgrSRURERES6jIJ0EREREZEuoyBdRERERKTLKEgXEREREekyCtJFRERERLqMgnQRERERkS6jIF1EREREpMsoSBcRERER6TIK0qfIzG4zM6+aBszs72b2JTM7otN5bJaZrYmf57hO50VmHjM7N7afUyaTLu1jZvvE/dEGMyvG8j+j0/lqhpmdEvN/bgu3qX3dLKf90sy1N9edgvTW+TlwXpwuA/YBXgNca2ZP7GTGRPY27QjU9nJfIuyPBoBvE/ZT13U0R3WkOj5WdTovs42+V1Oj8pNWy3U6A3uRM919TfKPme0D/BB4LPB5YCb2qL8SmAPc0emMyF7lXcCZwF2dzshsYGZ54DnAIPAId9/V4SyJdCPtl6TrKEhvE3ffYmbvAK4EHmBmh7r7rZ3OVyPcXcG5tJy734V+CKfT/oR9/QYF6CK1ab8k3UjDXdrrz6m/90v+MLNV8ZTYbbVWMrPj4vw19dLNrNfM3m9mt5jZsJndaWafMLP5NbZ3RjIG1cxWmNlXzOxuMxsysxvM7N/q5KPmOM10upk92sx+Zmbb4lj8K83sqfUKxMweaWY/jsvvMrPfmtkLJiqTOtvKm9lJZvYtM7s5bm+Xmf3JzN5nZnOrln9I8h5mZnW2eZCZlczsPjPrqZp3iJl9Jpb5UPwMvzazF9TZ1uhpezN7iZn9xsy2x7RFcZlHmdlZZna1md0b63K9mX3dzB48zmdfGNe7PeZlnZl92MzmjDe+1swyZvZKM/uVmW2J73drbDv71XircZlZj5m928xuivnYYGafN7Nl46xTb6z6HDN7s5mtNbNNcXvrYxm/K7XcGuAr8d+Tbez1IOemlmu4bNN5M7MjzOx7ZrbZzAbN7Foze9k4n6vXzN4U63lbzP+tZvZNM3tSjeXnm9l74nZ3xu/PdWb2tuq21ywzc+D2+O/B6bKqWm4/M/uYhWtphsxsayz3l9bZ7rhjuK3OkJUJvhP/FPN1cFx8XVXdrqJK/B58ItZr0pbfb2Yt6YAysweZ2QfN7HdmdpeZjVjYd37fzB5bZ530/vaw2N7usrBfeUtqucMt7Ls2x7q/1sxeF+ftUUep9RpqN63+Xk1QXsnyZmZvNLM/x+/OvfG7deA46x5ird+/HmBhH/A3M9sRy+sfsf5eWLW9adkvxWWTfcXvYp6T3+IPWgt/w+O6GQu/k5da+F0btvC78YNaZdto3sZ536tjnvfY96WWuSQu86JUWlO/iXW239R+Ks5rSTlMmbtrmsIE3AY4cFyNeSviPAcOS6Wvimm31dnmcXH+mjrpVwJrgO3AL4AfAzvivEsBq1rvjDjv/wg9BXcCF8VtlOK899bIx5pany2V/r9AAbge+C7wl5heBI6vsb1nAMNxmT8B58fPUgbOGq9M6pTTgXGdTcDlwDdjeWyP6WuB/qp1rqlXX3H+u+L8T1elPw3YGefdAHwvlsNgTPvQOG3js/H1t/EzrwUWxmUuBUaAq2OdXAjcHJcfAJ5QY7sLCQeADtwX8/KD+Ll/F9+nVr31ABfHeTuBX8d1/xHT7gQObaD8s8BP47q74ra/C2wGbo15cuCUqvXOrU4ndBhcnvpMF8ey+jVwDzCUWvadwG/isrfE7SXTa1PLNVO2Sd4+GT/TLbGMfk/lu3xSjfWWxnpNyuJnhPb42/heF1Utf3AqLxsJ3+EfxbLz+Ll7qtZZlcrDqknW0bmxTpJ8jZZVapnDgQ1xmdupfI9GYtpnJ7tvqNH2V9VJr/WdeFjM264477tVdbs0buOUOP8i4G/AvbHsLgGG4rwvT7YdT7Cv+xJh//QnQpv8DpXvXhE4sca2zojzzwe2EYYLfivm8dS4zCPiPAf+DlwA/DJuM9kXeo1tN9RuaMP3aoJyTNrnJwi/DZfG9nRHTN9Q3SbatX8l/P7em/o8FxKux/gtsBv4WYf2S4uBq1Lb/AWhLSffweuBfeq0qUZ/w/sI+yIn/Pb+itDWLie0v+uqlm84b+O0hX+L65xbZ/4BMe9bgN4W7berf2vW0Nx+qmXlMNWp7W+wt0+MH6S/ispOx1Lpq5hakO6EYGx5at5hVHb6T6xa74zUep9n7E78RVR+wOdWrVezgafSy8CrUukGfCrO+3XVOnMJOzUH3lo17zmEH6e6ZVKnnOYDJwC5qvRFVHZM76ya95aY/n91tvm3OP+YVNqBhAB4BHhJ1fJHpNrAk+q0jRHgaXXe7+nAsqo0A15fq+3E+Z+O864gBvsxfV8qB0q16i358f85sF8qPQP8d5x3eQPln5TlP4CDUukLqfxY1dpxnludDjwxpv2RPQ+ssjXK9hTG+QGYQtkmeXPgvYz93r4tpq+r8V4/ifMuIQaTVe3xiVV5+GNc/n8Y+wOVbrsfqNrOqlTeVjVQT8l69fY3SV6+BORT6Q+jEvydWLXOmlptrEbbX1UnfbzvRM11a9S9Ew4EF6TmPYqwLykDhzRQRjU/T2yXB9VY/jnxM2wB5lTNOyOVvy+myzRV/8n39GNApir/SYeL11ivoXZDG75XE5Rj8rl3Ao9KpfcQgnUHflG1Tlv2r8B/xvnn1Jg3D3h0Vdq5TM9+6Xtxma8C81Ppfak8fHWcNtXIb/hn4rzrgIOr5vVXl1szeRvncy6NdbOTqu9InP//4vY+U5U+lf32KVXpa2huP9Wycpjq1PY32NsnagTphGDplYQjsB3AY6vWWcXUgvQScGSN9ZIA+Yyq9OQLfhupHXtqfvKDcVxVes0Gnko/v8a2llLZcaZ/8E+J6dfW+cwXjFcmTdTL/eP2/liVvi+hh2cHe+50V8d1bqxKT4Lb99V5rxfG+RfWaRufa/IzXBnXf1AqbS6hF8iBh9dY5+nUCNJjvQzFNrm4xnoZQm+hAw+dZP5ujcu/pMa8hxICpVo7znOr04EXx7SPT/K9k/Z0bqvKtipvv62xTp4QlI3ZqQNHx7TNpA6axnnv58Tlf1Vn/v6EXq/NjD1IOAC4MU4HNPBZV9X7bgFPSOV9Xo35b43zf1+Vvqa6jdVp+6vqpNf9TtRbt0bd76DqgCjOT84WnVLvPWqsM+7nqbPON+I6J1SlnzFBmR4X599N7f3xh6kdpDfcbjrwvUr2PR+uMW8ZlX3Xkan0tuxfqXRm/NMk835udbtpdfkBD4nzb6TqTFmcPye2iwKpnlqa+A0HlhN+hwtM4oC12bxNsM3kbOo/15h3fZx3bAPta6L99ilV6Wuqy6VOG1rVznKYyqQLR1vn17bnMOeNhN6EW1r8Xre7+w010m+Kr/vXWe9X7j5cZ70Hj7NePT+rTnD3zWZ2H7CEEBgmF+I8Pr5+u862LgBObPD9gTDOHTiecCp4DuGoO6mMw6vyd6+Z/ZTwg/dP8X0Tr4yv51W9xTPi6/fqZOGy+HpsnfnfnyD/+8b8PJDQC518L5fH18OBv8a/jyJ8xpvdfY9b6Ln7z81sK+F0XdrxQC9wsbtvrbFe2cyuIATXxzL2eopaeT4IOIQQFHy3xvb+bGZ/JvTGTsa1hIPP15jZ3wk/yFO+iKvBsk2r1bYLZnYrISjfn7CDh3Cqnpjn7ZPI1rjtyd3vimXwIMLB5s0xfQOtv0vUE+LrRV77otJzCUHU0WY21913t+h9x/1OTNJad99cI/0m4Nk0vj+rycwWxu09jPC9ysdZyfjYwwnDTqpdUqdMk33hD+rsjy8gDJ2o1ky7acv3ahIuqE5w901m9gvCfvcJhB5RaN/+dW18/R8zyxB68Bu9cLrV5Zd81ovdfaR6prsPmNlawhni1YRhFmmN/IYfT2irl7j7umnIWy3nAc8l/LZ+I0k0s6MI7fRmd7+qeqUp7LdboR3l0DQF6a3zc8LRVQY4iLAjXgF808we7+6DLXyvO+ukJzug3hav10w+llRt74D4evuei4+bXpeZzSOcQj1hnMUW1Ej7KmEH8Erij4mFC81OJPT+fr1q+VXx9foaB2Jp9S6WrHuXHDN7AyEI6htnu+nPMFE5JvOqg/RV8fVFVueCtJS6F33WyMd6dy/XWeY2Jhmku/stZvZm4KPAOcA5ZvYPwtjJ7wE/8diNMVlNlG1aI9+VlfH15klmbVV8PcfMzplg2WUNbLcZST3W/BH3cJeq7YQfyuWEoU2t0Io7R7V6f7YHM3s+YRzwonEWq9eG6n3GZveFq+LrpNtNO75Xk1TvM9wWX9MXkK6Kr63ev55HGK5yMuGzlszsT4Tx5F+v1clRrQ3ltyq+vs3M3jbBsrU+73Tsl5rNWy0/Ipx9fLKZrXD3jTG9XofYVPfbrbAqvrayHJqmIL11qu+TfiRhZ3A08CHg9Aa2NdFdd+oFRRNpdr3p2N64e+c6ziQE6H8ljG9bC2yJPZ49hF7eWi4GtgJPNbPl7n438EzCF+6X7r6+avmkPs4nnOJqVM0DtHgG4BzCGNq3Enrj7gQG3d3N7HzgZTReNrWWTz7D3wjjK8fTSA9Fy37g3f3TZvY9Qq/lkwkHuq+K0y/N7JnuPqnyb0HZNtO2J1sWSV38Cqhua9XuayIfjWikbTVS1xPtw1rRadHq/dkY8WzR+YRg4b8JB/S3A7tjG/oQ4ULzemXYyo4ZaLLdtPJ71YB6bcVqzG/L/jV2HpxiZv9L+OzHAY8hnI38dzP7oLu/b6KNt7j8ks/6BypnEuqpdaAzHfulZvO25xu7j5jZN4E3AC8HPho7xF4W8zWmQ6yNv4n11NpPtbwcpkJBepu4+w0Wbqf1Q+CNZnaOuye9UMkplHl1Vj+o7Rmcfhvi68F15q+skz6e5LZNJ7r79VXz7ldvJXcfjjuOfyXsOM5mnCN7wg/i/QljJlvVkwhhrKUBn3T3j9WYX+szTFSOULsskx/1a9z9lEnnsL4kHyvNLFOnN31VoxuNB0xfihNm9ihCcPRk4NWEi6Ymo5mybVayo37AJJdP6uJ8d/9yC/PRjKRn7pBaM81sMaEXvUy48DtRdx8Wf4SXV6fPQCcQAvTvuft7asxvtg1N9B2ul950u2nh92qyDiaMk66VDpUygPbtXwFw978ROif+N7bNFxGGcb3HzC6oM3S0ehutKr+kDn/h7u9t5HM0odn9Uqvzdh4hSH8l4YzE0wnXhv3K93wWS6v3283sp6azjiak+6S3kbtfTOhNzwP/kZq1mdBjsMTMltZY9Wk10ma6K+LrS+rMr3v/6XHsE19r9SpNtL2vxtdXWrin7nMIpwwvrLFsMj75RTXmTUXd/JvZEYTbtFW7hnAbqsPN7OE11ns6ew51gdD7VgCeEYcJTUk827COcHq11r12H0wY3z7V9/k98YexanvJzrdeR0MzZdusZEziC8xsMqdh29WemnF5fP2nOu3i5Pi6tmo8enLaulYAkIyFbdZEdTtdxmtDS4G6z4OYQLIvfK6Z1RqSU2/f1bJ2M4Xv1WTtcX2RmS2hUmZXpGZN2/fB3Yvu/k1Cuzcq1xU0up1myy/5rM+P4+Tb6deEff5xZjZep06iLXlz9z8QLsJ8SPzNGq9DrNX77Wb2U9NZRxPqeAZmgeRI7KTkhvnxYoQrY/qY021mdhLNBazd7ruEe9Y+3MzGDP0xs2cTrqJv1I3x9Q1V23sK8O/jrRgvVrmJMGb6g4Rg83t1Low7i3AbqTPM7DXVX1wLD4t4UgyQm8n/K9MBUvwx+wo1dvQxf+fGfz+ZDgrjxTYfrfVGsSfos4SLeb9vZodWL2Nmyy08tGOyP9CfjK8fttRDSmKePkMDpyRj+T2z+r3jsKXkoDXd65L0xB1ZZ5MNl22z3P0awmnZJcC343uMMrNFZvbEVNJFhAvSnmHhAUJ7BPZm9mAze1VV2gFmdmOcDqhep8m8X064H/ES4ONmNvqjZWYPodK5UN2r9ev4+obY7pJ1DiPcZWoqJqrb6ZK0oRda6kFfFh6S9iXGH6c+nssId7ZYDpyZ3p+Y2THAG+us13C7acP3arLeFIcuJO+XJ+wv5gKXxt7tRFv2rxYe2rZHUBf3VUkHx7jXRrS6/OK+4oeEiya/bjUeIGfhoU712sCkufs9wBcIgeiFZjbmDKuZ9VvqwYNtzlvSKXYa4ULS3dS+ULjV++2G91PTWUeTMpVbw2gacwuf48ZZJnngyxdSaU8kHOU64U4ayUMyCsBHGP8WjGvqvM8p1Lj9E5XbN51RZ71zaeD2RfXSa5TJqqr0Z1B5QEryMKPfEE6lfzym39xA2b+Eyi2/riGcfkwe5FPzNmZV6787tb5T4wFMqWWfQhjH7oSj/J8RHlByJZUHZpw5mXJIzV8ct+WEoQTJQ4l2EHZW369TLwup3HJrM+EA6CLCvYZ/T7iHvgOPqVqvh8r9X0fist8i3OP7eir3qu+bZPlXP8zoB7Edbyb0sjfyMKPknutbCQ+z+EZcPynbm4BFqeV7CXcOcsK1COcRAqdXTbFs98jbJL8TSwnBblIWP43t8UpqP8xoJWHsf/KZ11B5oE1ya8urqtZZRaWt1mxTdfKcrHdbnfmHE3qcnNBmLyC07+S7usct7mL5J21wU2x/v46f9XwmvgVj3fxTeQjKDkLbToYZLBlvPzfZ/d1k65UQ3FwX07fH9vO9+HnvIVxQusf7TOb9CT2CyUPXkocZXUrY/yf7wpEa6zXUbmjx92oS5Zi0z0/Gz3IJlbH8HtvZHrcDpD3714vi/DsI1yF9nXDWK3lA0reme78Ul1lEOJPghGD1SioPELsppt/dSJuqlfeY3ke4qYUTrtH6JeH7eRm1H2bUcN4m2S4OpPLQJQfOq7NcS/fbNL+faks5NDO1/Q329onJBenJfZRHgJWp9CfHhrA7NsJLgccy8X3S19R5n1Po4iA9zjuGEBRuj5/7KkIv+uPiOnvcn3qC8n8K4dTlVkJvzFXAK+M8Z/wg/aDUjuN2qh6QUGP5FYSHiPyZEIgNEH4YfwG8GVgx2XJILbMc+HJcdogQ3H4s7iRq1ktcbxFhLP0dhJ3vbYSDu7mEp905cHid93w+4Ufr7tgmNxEOmj4LPL3B8u8h9LbeHPNxV/w8+43TrvZIJ4w1fD9hB7o+lsW9hItc30bqgTWpdR5GuHvAfal6PHcqZTtemU/U9gk/iKcTDn52EIKBWwk/7LWW74/t5jeE9jtC6In7HeHszkOrll9FG4L0uMx+hODwH7Eet8fPuscTNVPr7EsIVO+J69wY6yrD1IL0DPAewkVbyRNER9dhmoL0mL6Q8D37e8zLnbFNHVDvfSb7/oRT8N+O7XeQ8B38VypPUt5YZ71Jtxva8L2a4DMldWWEg62/xvfcRAhYDxxn3ZbuXwm3efxE/KxJG11P+J09Ech2Yr8Ul8nFdnwpleGvdxMC+7PYs4Nl3DZVK++peVnCuPnLYnsZIvzefZ8a95BvNG8NfMcuSbWPJ4+zXEv32zSxn2pnOTQ6JQ886AgzOxx4BeG00WGEH7l/EHrjPu6TvCevmT2LsFN/GJWjxXf45O4NKl3AzP4D+C/g0+5+WqfzM1PFsYf/IBwALfb6t0cUkS5kZv9M6PX9sbs/u9P5aYTF27u6e6vuviEyq3V6TPqrCT1P/wA+ALydcCrhv4Dfmln/RBswsxcQjlr74/ofIRxBX2lmK9qUb2lCHPN8YI30pxOGnvD/27vzOLmqMv/jn6eqeu90yEZIIoEQdkZE0sEwyJJIHBEcRI2yKSAIUckojCuibA4wsqgDjAyMJoiiTBx0wGV+QExAkQDJiKCEsAXICkkISTq9VtXz++Pc6q7urt4q3V3V3d/363VfVXXuuec+Vaeq+6lb555L29g16YaZ1Zq1n1Q4Gqf8Y8KRk58oQRcpTmY2OjpI1bH8KML/MMh9Yp2IjCCFPpJeC7zoHa7SZ2bfJvyEvsDdu7xoQ3QyyquEsbSHeXQ1segM4pXAD939wgEKX/ooOkH0fsLPma8SxqIfSDhBA8KlpC/LvbVkM7MthJ+5/0r4WfUdtF2NdBXhp7i3CxehiHQlmv3oWcJP7y8RftbfjzBW3YCfufuZhYswPzqSLtK/Cnok3d1XdEzQI/dGtz1Nj3Q8YRwcKs3uAAAgAElEQVTbf3rW5X49XElsGfCJ7NkKpOCeJZxtXkbouw8Rxov9L3CaEvQ++Q7hF6jDCXPLvpswLvwKYJYSdJGitp4wXrqZcIGdDxPmqn+U8AvzWYULTUSKRaHnoe1KZkjEG93WgswUT4/nWLccmEM4UtuXKyjKAHH314D5hY5jOHD37xASdREZYtx9G2HmkGFFR9BF+lfRJelmFifMHZ4kTJHTncyY8/U51mXKppAjSTezC4ELAaqqqmYcfPDBecUrIiIiItJbK1eu3OLuE3qqV3RJOmEasFnAZe6+uoe6ldFtU451jR3qtOPudxCGXlBbW+srVqzII1QRERERkd4zs9d6U6/Qs7u0Y2bXEK5IdYe7X9eLTeqj21yXVi7vUEdEREREZEgomiTdzK4kzHW+kN6PW94Q3ea6RHamLNdQGBERERGRolUUSbqZXUGYleLHwAXe+3khn4puj86xbhbhqn8v7H6EIiIiIiKDp+BJupl9i3DJ27uB87q6AIuZTTKzg80se4z5I4TLkF9gZtVZdd8FnAAsdveWgYpdRERERGQgFPTEUTP7PHAV8DrwMHBmh4sovuHuD0X3rwPOAWYT5kDH3VvM7AuEedX/YGZ3AjWEq5huJhydFxEREREZUgo9u0tmnvOp5L4E8iPAQznKW7n7YjNrIIxnv5Ew08sS4KvurvHoIiIiIjLkWO+Hfw9fmoJRRERERAaDma1099qe6hX6SLqIiAyC7du3s2XLFpqbmwsdiojIsBKPxxk1ahRjx46lrCzXrOD5UZIuIjLMNTY28sYbb/COd7yDiooKOpz7IyIieXJ3Wlpa2LFjB6+//jpTp07tt0S94LO7iIjIwNq8eTMTJkygsrJSCbqISD8yM0pLSxk/fjxjxozhrbfe6re2laSLiAxzjY2NVFdX91xRRETyVlNTw86dO/utPSXpIiLDXDKZJJHQ6EYRkYFUUlJCKpXqt/aUpIuIjAAa5iIiMrD6+++sknQRERERkSKjJF1EREREpMgoSRcRERlkb775JjU1Ndx5552FDmXAfO9732PcuHFs27at0KFID0444QT23XffvLdftGgRZsayZct2O5Zi+WwUw/tXSbqIiAwLy5Ytw8y48cYbCx1Kjy6//HL23HNPzjvvvE7rfvzjH/Pud7+biooKJk6cyAUXXMDmzZv71P4TTzzBiSeeyKhRo6ipqeEDH/gATz/9dM66TU1NfOtb32LatGmUlZUxffp0vv3tb9PS0tKp7rnnnouZ5Vx+8YtftKs7f/58ysvLueaaa/oUu+SvN58BM+OUU04ZxKj6ZiA/Gw899BDz589n5syZlJeXd/vFohjev0rSRUREBtG6dev40Y9+xIIFCzrNuvPd736Xc845h9GjR/P973+fiy66iJ///OeccMIJ7Nq1q1ftL1++nOOPP541a9Zw9dVXc9VVV/Hiiy9y7LHH8uyzz3aq/4lPfIJrrrmGOXPmcNttt3HCCSfwzW9+k8985jNd7uPuu+/utBx11FHt6pSXl3PRRRfx7//+72zdurVXsUthPPjgg6xevbrQYQz4Z+OnP/0pP/rRj0ilUhxyyCHd1i2K96+7j/hlxowZLiIyXD333HOFDmFQLF261AG/4YYbCh1Kty6//HJPJBL+xhtvtCvfvHmzV1ZW+syZMz2ZTLaW33///Q74v/zLv/Sq/ZkzZ/qoUaN83bp1rWXr1q3zUaNG+dy5c9vV/c1vfuOAX3rppe3KL730Ugf8sccea1d+zjnneEgdeufll192wG+88cZebyP5681nAPCTTz65X/e7cOFCB3zp0qW71c5AfzbWrVvnjY2N7u5+ww039BhzPu/f3vy9BVZ4L/JTHUkXEZER59FHH2Xu3LmMHj2aiooKjjzySH74wx+2q3PllVdiZqxZs6a1bOPGjZgZ8Xi83ZUFV61ahZnxne98p8d9L168mNraWvbcc8925b/61a+or69nwYIFxOPx1vIPfehD7LfffvzkJz/pse2XXnqJp556innz5jFlypTW8ilTpjBv3jwefvhhNm3a1Fp+zz33APDFL36xXTuZx13t093ZsWMH6XS623j2228/DjroIBYvXtxj7FI4XY1J/+///m/e9a53UV5eztSpU7nqqqt4+OGHMTMWLVrUqX46nebGG29k+vTplJWVceCBB3LXXXf1Oo6B/GxA+ByUlZX1Op5Cv3+VpIuIyIjywAMPMGfOHFatWsU///M/c+2111JSUsIFF1zAN77xjdZ6c+bMAeD3v/99a9mSJUuIxWKk02mWLl3aWp6pk9mmK2+88QarV6/uNDQE4KmnngLg6KOP7rRu1qxZPP/889TV1XXbfk9tuDsrV65sV3/KlCnsvffe7eruvffeTJ48ubW9jkaPHt36BWfu3Lk88cQTXcZ09NFHs3Llyh5jl/5TX1/Pli1bci69de+99zJv3jzq6+u54oorWLBgAYsXL+ZrX/tal9tcdtll3H333Vx00UV85zvfIRaLce655/LYY4/1uL+B/mzkq5DvX12CTkRkhLrqgb/x3IYdhQ6jnUMn13DFhw4bsPZTqRQXX3wx1dXVPPnkk0yePBmAz3/+88yePZvrr7+ec889lwMOOIBZs2ZRWVnJ73//e84//3wgJONHHHEEDQ0NLFmyhI9+9KOt5XvssQdHHnlkt/t/7rnnAJg+fXqndRs2bABodwQ8Y8qUKbg7GzZs4MADD+yy/Z7aAFi/fn27+oceemjOtqZMmcK6devale21115ccsklzJgxg6qqKv7yl7/wve99j2OPPZbf/va3nHjiiZ3amT59OslkktWrVzNjxowuYy+I330NNnUep19Qe70TTrp+t5q44ooruOKKK/LePplMcumllzJhwgSefPJJxowZA8BnP/tZDj/88C63a2pq4qmnnqK0tBSAj33sY+y3337ceuutHHPMMd3uc6A/G/kq5PtXSbqIiIwYK1eu5PXXX+eSSy5pTdABSktL+fKXv8xpp53G//zP//ClL32J0tJSjjnmmHZHzJcuXcq8efNoaGjgwQcfBMLQj0ceeYTjjz+eWKz7H6gzM1GMHTu207r6+nqAnD/Hl5eXt6vTlb62UV9f3+XP/+Xl5Z32d/317ZPHD3/4w5x55pkcccQRfPazn+XFF1/s1M64ceOAMLWeDI4LL7yQefPm5Vw3d+7cHrdfuXIlGzZs4Ctf+Uprgg5QXV3N/Pnz+epXv5pzu8997nOtCTqEBPrAAw/M+b7oaKA/G/kq5PtXSbqIyAg1kEesi1VmfPlhh3V+7n/3d38HwCuvvNJaNmfOHB566CFWrVpFWVkZr776KnPmzKGhoYFbb72V9evXs3nzZrZu3drjUBdou2x4OHesvcrKSiAcjayoqGi3rrGxsV2drmS30VGuNiorK3PWzdTvaX8ABxxwAB//+MdZtGgRL7zwQqejmZnn2t+XTO8Xu3nEulgdcMABOX/V6K3M5+Sggw7qtC5XWcZ+++3XqWzcuHG89tprPe5zoD8b+Srk+1dJuoiIjBi5EoDuZI9LLysro6SkhGOPPZbm5mZisRhLlixpHefbmyR9woQJAO1OOs3IHNlfv349+++/f7t169evx8zaHf3PJbuNjjJl2UMGJk+enLNupn6u4QW5ZE463LJlS6ckPfNcM89dil9fPycZ2Sd19rW9gf5s5KuQ71+dOCoiIiNGZrzr3/72t07rMmNis48Gzpgxg9GjR7NkyRKWLFnCe97zHqqqqhgzZgzvfve7WbJkCUuXLmXPPffMeXS+o8MOOwwzy/nz/8yZMwF4/PHHO6174oknOOigg6iuru62/e7aWL58OWbWblztzJkzWb9+PWvXrm1Xd+3atWzYsIHa2toenxPQ+nwmTpzYad1LL71EIpHo9gisFJdp06YB5Jw7faDmUx/oz0a+Cvn+VZIuIiIjxpFHHsnUqVNZuHBhu6kIW1pauOGGGzAzTj311NbyeDzOcccdxyOPPMLSpUvbHS2fM2cOS5Ys4dFHH2X27Nm9+jl8woQJHHrooSxfvrzTulNPPZWKigpuvfVWUqlUa/kDDzzAyy+/zFlnndWu/pYtW3j++efZvn17a9n+++9PbW0tixcvbj3ZDsKJd4sXL2bOnDnstddereVnnHEGEC6Bni3zOHufu3btah1akO3Pf/4zixcv5pBDDsl50t/y5cuZMWPGgCVR0v9qa2uZNGkSixYtYtu2ba3ldXV13H777QOyz4H+bOSrkO9fDXcREZFhZcmSJTmTyfHjxzN//nxuvfVWTjvtNGbOnMmFF17IqFGjuPfee1m+fDmXXXYZBxxwQLvt5syZwwMPPNB6P7v8hhtu6FTek3nz5nHNNdewceNGJk2a1Fo+YcIErrnmGr70pS9x4okncsYZZ7B+/XpuuukmDj744E5zmd96661cddVVLFy4kHPPPbe1/Pvf/z6zZ8/m2GOPZcGCBQDccsstpNNpbrrppnZtnHzyyZxyyincfPPNbN++naOPPprHH3+cH/7wh5x99tm8973vba374osvctJJJ/HhD3+YAw44oHV2lx/96EfE43HuuOOOTs/15ZdfZvXq1d1epl6KTyKR4MYbb+Sss87iqKOO4vzzzyeRSLBo0SLGjRvHmjVrBmSM9kB/Np555hnuv/9+gNZpIe+++27++Mc/ArBgwQJGjx7dWr/g79/eXPFouC+64qiIDGcj7YqjXS0HHXRQa91ly5b5iSee6KNGjfKysjI/4ogj/M4778zZ7jPPPOOAV1RUeFNTU2t5XV2dl5SUOOAvvvhir+Ncv369JxKJLq9iuHDhQj/88MO9rKzMJ0yY4Oedd16nKzC6u19xxRUO+MKFCzut+9Of/uRz5szxqqoqr66u9ve///2+cuXKnPtraGjwb3zjG77PPvt4aWmpT5s2za+++mpvbm5uV2/jxo1+9tln+0EHHeSjRo3yRCLhe++9t3/qU5/yVatW5Wz7yiuv9LKyMt+yZUsPr4r0h3yvOHr88cf7Pvvs06nuvffe6+985zu9tLTU9957b7/yyiv9vvvuc8Dvvffe1nrdXXG0q7ZzGejPRibOrpY1a9a0q5/P+7c/rzhqnufJAcNJbW2tr1ixotBhiIgMiFWrVnHIIYcUOgzJMn/+fB588EFWr15NSUlJocMZEI2Njey3336cfvrp3HzzzYUOR/rJTTfdxJe+9CUef/xxZs2a1e/tF8tnI9/3b2/+3prZSnfv8YQPjUkXEREZZFdffTVbt25l4cKFhQ5lwNx+++00NjbyzW9+s9ChSB6am5vbjf+GMCb9tttuY9y4cT1euCtfxfLZKIb3r46koyPpIjK86Ui6iPTV888/z0knncTpp5/OtGnT2LhxI3fddRdr1qzhBz/4AfPnzy90iEWpP4+k68RREREREWlnwoQJzJo1i5/+9Ke8+eabJBIJ3vnOd3L99dfz8Y9/vNDhjQhK0kVERESknXHjxvGzn/2s0GGMaBqTLiIiIiJSZJSki4iIiIgUGSXpIiIjgCYJEBEZWP39d1ZJuojIMFdSUkJDQ0OhwxARGdYaGhooKyvrt/aUpIuIDHN77rkn69evp76+XkfURUT6kbvT0tLCW2+9xbp16xg3bly/ta3ZXUREhrmamhoANmzYQEtLS4GjEREZXhKJBOXl5UydOpXy8vL+a7ffWhIRkaJVU1PTmqyLiEjx03AXEREREZEioyRdRERERKTIKEkXERERESkyStJFRERERIqMknQRERERkSKjJF1EREREpMgoSRcRERERKTJK0kVEREREioySdBERERGRIlPQJN3Mvm5mi83sFTNzM3s1jzaWRdvmWmoHIGwRERERkQGVKPD+rwXeAv4P2GM32tkCXJKj/JXdaFNEREREpCAKnaRPd/dXAMzsr0B1nu3scvef9F9YIiIiIiKFU9DhLpkEvT+YWczMaszM+qtNEREREZFCGC4njk4B6oDtQJ2Z3WdmBxc4JhERERGRvBR6uEt/WAM8BjwDpID3ABcD7zOz97r7s7k2MrMLgQsBpk6dOkihioiIiIj0zNy90DEAbWPS3X3ffmjrWGAZ8Ht3n9tT/draWl+xYsXu7lZEREREpFtmttLde5yBcLgMd2nH3f8APArMNrOKQscjIiIiItIXwzJJj7wKxIExBY5DRERERKRPhnOSfgCQJMzDLiIiIiIyZAyZJN3MJpnZwWZWmVU22sziOeqeDBwDPOTujYMZp4iIiIjI7iro7C5m9klgn+jhBKDUzC6PHr/m7ndnVb8OOAeYTTgplOj+zWb2AOHqokngKOBswlVIvzigT0BEREREZAAUegrG84HjO5RdE90+AtxN91YDK4FTgIlACbAOuB241t3X91+oIiIiIiKDo6BJuruf0Ie65wLndihbBczr16BERERERApsyIxJFxEREREZKZSki4iIiIgUGSXpIiIiIiJFRkm6iIiIiEiRUZIuIiIiIlJklKSLiIiIiBQZJekiIiIiIkVGSbqIiIiISJFRki4iIiIiUmSUpIuIiIiIFBkl6SIiIiIiRUZJuoiIiIhIkVGSLiIiIiJSZPJK0s1slJl9y8z+aGYvmtnRUfn4qPzg/g1TRERERGTkSPR1AzObAPwR2A94KbqtAHD3LWZ2DrAHcGk/xikiIiIiMmL0OUkHvg3sBbwHeB14s8P6/wHet5txiYiIiIiMWPkMdzkF+Hd3/z/Ac6x/Bdh7t6ISERERERnB8knSxxOGuXQlDZTnF46IiIiIiOSTpG8Cpnez/t2EYTAiIiIiIpKHfJL03wLnm9mkjivM7D3Apwjj0kVEREREJA/5JOlXAUngz8B1hHHp55jZz4BHgQ3Av/ZbhCIiIiIiI0yfk3R33wTMAp4APg0Y8Eng48CDwLHu/lZ/BikiIiIiMpLkMwUj7r4WONXMaoCDCIn6S0rORURERER2X15Jeoa77wCe6qdYRERERESEPIa7mNknzOzH3ay/y8w+tnthiYiIiIiMXPmcOHoxYS70rqSABfmFIyIiIiIi+STphxBmdunKn4FD8wtHRERERETySdKrCEfLu+LAqPzCERERERGRfJL0NcB7u1n/XnTFURERERGRvOWTpP8SmGdm53dcYWafBuYB9+1uYCIiIiIiI1U+UzBeD5wK3GFmlwBPE4a4HEEYi74auLbfIhQRERERGWHyueLoTuAY4D+AScCZwFnAZOAHwN9H86eLiIiIiEge8r3i6Hbgc2b2eWA84Yqjm93d+zM4EREREZGRaHevOOrA5n6KRURERERE2I0k3cwOBPYHxhGOpLfj7l1elVRERERERLrW5yTdzCYCdwFzM0U5qjmgJF1EREREJA/5HEm/lZCg/wD4PbC1XyMSERERERnh8knS5wK3u/vF/R2MiIiIiIjkdzGjGPCX/g5ERERERESCfJL0PwDv6u9AREREREQkyCdJvxQ4zcw+2t/BiIiIiIhIfmPSfwDUAf9lZhuAV4BUhzru7u/b3eBEREREREaifJL0/QhTLL4ePZ7af+GIiIiIiEifk3R337e/dm5mXweOBGYA04DX8mnfzD4IXE4YK98ELAG+4u5r+itWEREREZHBks+Y9P50LTAHeBnYlk8DZvYR4NdABfBl4AbgOOAxM5vcT3GKiIiIiAyafIa79Kfp7v4KgJn9Fajuy8ZmVgLcAqwFjnX3uqj8d8BK4Ergwv4MWERERERkoOWVpJvZdOAS4D3AGDofkXd3n95TO5kEfTccD0wGvpVJ0KN2nzazZcAnzOzz7t6ym/sRERERERk0fR7uYmbvBP4PuAAoJZxIugsoB/YlzPTyelfb97OZ0e3jOdYtB2qAAwcpFhERERGRfpHPmPSrgWbCSZqZaRa/4O6TgYuAPYDP9094PcqMOV+fY12mbEquDc3sQjNbYWYrNm/ePCDBiYiIiIjkI58k/b3AHe6+mjAVI4ABuPudwO+A6/snvB5VRrdNOdY1dqjTjrvf4e617l47YcKEAQlORERERCQf+STpowizsUA4og5QlbX+MUIiPxjqo9uyHOvKO9QRERERERkS8knS3wD2AnD3nYTx6NnjvscA8d0PrVc2RLe5hrRkynINhRERERERKVr5zO7yNG0nbAI8AnzBzJ4kJP0XA3/ph9h646no9mjg4Q7rZgE7gBcGKRYRERERkX6Rz5H0e4BxZlYRPf4mMBpYSrjS5x7AZf0TXhszm2RmB5tZ9hjzR4CNwAVmVp1V913ACcBiTb8oIiIiIkNNn4+ku/u9wL1Zj/9sZocBpxGmX/xdb+c/N7NPAvtEDycApWZ2efT4NXe/O6v6dcA5wGxgWbTvFjP7QhTPH8zsTsK0i5cAm4Er+vr8REREREQKrV+uOOrua4F/y2PT8wkXJMp2TXT7CHA3PXD3xWbWAFwO3EiY6WUJ8FV313h0ERERERly+pykm1kK+KS739PF+k8A97h7jyePuvsJvd2vu58LnNvFul8Dv+5tWyIiIiIixSyfMem2m+tFRERERKQb+STpPZkK7ByAdkVERERERoReDXcxs1OBU7OKLjSzE3NUHQucCPyxH2ITERERERmRejsm/QjaxoM7cFy0dFQH/IkwV7qIiIiIiOShV8Nd3P0qd4+5e4ww5vzszOMOS427v9/dXxrYsEVEREREhq98pmCcRpiDXEREREREBkA+FzN6rWOZmSUIY9bHAg+4+6Z+iE1EREREZETq8+wuZvYdM3sq67EBDwP/BfwH8KyZTe+/EEVERERERpZ8pmD8APCHrMcfIpxEegNwZlT2td2MS0RERERkxMpnTPrewItZjz8ErHH3rwGY2WHAWf0Qm4iIiIjIiJTPkfRSIJX1eDZhuEvGK8Ck3QlKRERERGQkyydJXwvMgtaj5vsBj2St35MwX7qIiIiIiOQhn+EuPwe+aWZ7AocBO4DfZq1/N/ByP8QmIiIiIjIi5XMk/TpgEXA04eqjn3L3twHMbDTwj8CS/gpQRERERGSkyWee9Cbg/GjpaCdhPHr9bsYlIiIiIjJi5TPcpUvunga292ebIiIiIiIjTY9JupkdB+Duj2Y/7kmmvoiIiIiI9E1vjqQvA9zMKty9OfO4m/oWrY/vdnQiIiIiIiNQb5L0TxOS7pYOj0VEREREZAD0mKS7+6LuHouIiIiISP/q84mjZvb3wMnAgUANYZ701cBv3P3x/g1PRERERGTk6XWSbmY1wM+ADxDGnXf0dTP7DXCWu+/sp/hEREREREacvhxJ/wVwIvBH4IfAM4Sj6DXA4cAFwCnAvcAH+zdMEREREZGRo1dJupn9AyFBv8ndv5yjyp+Bu8zsRuASM5vr7g/1Y5wiIiIiIiNGrJf1zgBeA77SQ72vAK8DZ+5OUCIiIiIiI1lvk/QZwK/cvdupF6Mrjv4KqN3dwERERERERqreJulTCDO49MZq4B35hSMiIiIiIr1N0muA3s7YshOozi8cERERERHpbZIeo29XGe1tuyIiIiIi0kFfpmD8oJnt1Yt6M/INRkRERERE+pakn0nvZ23py1F3ERERERHJ0tskffaARiEiIiIiIq16laS7+yMDHYiIiIiIiAQ6wVNEREREpMgoSRcRERERKTJK0kVEREREioySdBERERGRIqMkXURERESkyChJFxEREREpMkrSRURERESKjJJ0EREREZEioyRdRERERKTIKEkXERERESkyBU3SzSxmZpeY2fNm1mhma83sJjOr6uX2y8zMu1hqBzp+EREREZGBkCjw/r8L/BPwS+Am4JDo8bvN7ER3T/eijS3AJTnKX+m3KEVEREREBlHBknQzOwxYANzn7h/NKl8D/BtwOnBPL5ra5e4/GZgoRUREREQGXyGHu5wBGPC9DuV3AvXA2b1tKBo2U2Nm1o/xiYiIiIgURCGT9JlAGngyu9DdG4Gno/W9MQWoA7YDdWZ2n5kd3J+BioiIiIgMpkKOSZ8MbHH3phzr1gN/b2al7t7cTRtrgMeAZ4AU8B7gYuB9ZvZed3+2v4MWERERERlohUzSK4FcCTpAY1adLpN0dz+vQ9EvzOx+YBlwMzC3q23N7ELgQoCpU6f2LmIRERERkUFQyOEu9UBZF+vKs+r0ibv/AXgUmG1mFd3Uu8Pda929dsKECX3djYiIiIjIgClkkr4BGG9muRL1KYShMN0NdenOq0AcGJPn9iIiIiIiBVPIJP2paP9HZReaWTlwBLBiN9o+AEgCb+1GGyIiIiIiBVHIJP1ewIEvdij/DGEs+k8zBWY2ycwONrPKrLLRZhbv2KiZnQwcAzwUzRQjIiIiIjKkFOzEUXd/1sxuAy42s/uA39J2xdFHaH8ho+uAc4DZhJNCie7fbGYPEK4umiQclT+bcBXSjsm/iIiIiMiQUMjZXSAk0q8SZlk5mZBc3wJ8y93TPWy7GlgJnAJMBEqAdcDtwLXuvn6AYhYRERERGVDm7oWOoeBqa2t9xYrdGQIvIiIiItIzM1vp7rU91SvkmPSRbevL8L9fh01/LXQkIiIiIlJklKQXytM/heX/DrcfU+hIRERERKTIFHpM+sg1Zt9CR9BJfXOSN3c0MbGmnIrSThPn7LYdjS2s39ZAPGbsaGjBgWTKaWhJUl1WwrjqUkaVJyiNx9ijsrTf9z9Q3J0tdc2UlcSoKk0Qj1m39VtSaf78+tsAVJTEqSiNU13Wtl0iZsTjhgFNyTRv1zdT35zCHeqakmxvaMEAa92Ntd43IB2NYNujsoTSRIymljTNqTQNzUl2NiYBGFVeQtqdllSakniM6rIEVWUJqssSlJfEqCiJk4jHWu+bdf+cMtJppznVdjqJOzS0pGhoSZFOOyXxGFvqmiiJx3Acy4o9lXZS0fYGvF3fguPsbExiZpQnYsRjob6ZURKLURI3ShIxSuMxqsoSlCViYSmJUxoP63sbu4iISDFRkl4oNnA/Yqx8bRtb6pqYNox0DJoAABvdSURBVL6K//zDKzy/aSenz5zK9AlVLF65jg8fMYVj9h/XLnlZt62euTc/SkNLioqSOMceMJ6Z+45lz5oyxlaV4g77jKtk1cadjK8uZUxVKSWxGE3JFH/dsJ0/vbSVzXVN/N9r25ixzxiOnj6OqWOr2FzXRCqV5q36Fm5/5GWakz2dDxxMrCmjpryELXVNlCZijKksZcKoMg6aOIq9RpfTlEyzszFJY0uK+uYkjS1pEnFjXFVbbGOqStl3XCXlJXHqm1NseLuBskSMUeUlVJXFKYmH+Jta0jQl04ypKmXvMRU0JtNs2dnE5p1NrNtWz/q3G2hJOaWJGEZIJt/c2cT2hha2N7SweWcT699uaI29sjROVVmCUVHiW1ESZ3tDC/UtIc6djS00tvTudSgWZhA3IxE3SuIxEtEXilTacYe0Oyl3WlIh0S4WZlAab0vca8pDnxgQjxmJWAwzaEymqW9KUt8c3k+Z/q4uS1BZGr6kuDu7mpNRe/HWLznNqTQtyXCf1naNWMfb6PWLmxGPdVxixI1wG4NELNZ+u3btQCxmlJfEw5eaZHj/JqP9p9JOS9pJptLELGyX62tKaSL0YzwW+rSiNHyxKU1EX37iMRLxGCUxIxGPEbPwehphm5gZyXSaVNpb96NznERkqKgsTTD30ImFDqNbStILJdnUdt89+7Dobtm0vZGP/uBPncqfWfds6/1frFzXen/fcZU48NrWegDOes9UWlJpVry6jQefe6PX+x1VnmCfcZVUliZ4/JWtLF29uVOd90wbyxlHTSXtzrjqMmIWkpHykhh1TUm21jWzrb6Z5mSa1W/spK4xSe2+Y0mm0rzd0MKm7Y3cvfw1mqJEvyRuVJTEqSxNUFYSo745xfaGll5/Eeit0kSMsnis9QixA5NGlzO6ooTRFSVMGVPB6TP3pqI0Tl1TkrrGJLuio9a7mpI0tKSYOq4y6yh1gpn7jqGyLEFjS4rGlhS7mlIk02nMjFQqTTJKfksTIXkaW1mKGVSXJaipKGmNzR0cb72fYQbbdrWQTKdD/Imw3+qyBGl36pqSJOIhSU2m09Q1JqlrSrKrKcTT0JIimUrT0JKmoSWFe0i+k1FSmEo7ZoTkzNoSx0TMqC5PtMYTM6OiJDwHw2hJpxlTWUraw1H01ueBE48SvdJEjHTa2aOyhJgZNRUluDuNLWnS7qQzXwrSTksyJMlNyTT1zcnWL1whcU21JrBN0eMdDaFvMl8sktGXitEVJUweXU5laYKK0hil8ThNyRS7mpLsin7FiBlUlSXC/lpSxKztKH5pPEZJwnBv+0UglQ5fXJJpJ53ucJvZtzstLWlS6VSn7do9ztouFbXTmEwRj1mUWMcpiYfXM5N0J2JG2tu+RGV/KXcP/ZhpsymZpqE5RbKIvmCJiAykqWMrlaRLF1LNrXe9pYEdqRJiFoYGVJaGZKo3kqk0KXc2bW9k7zGVPPjcJgA+P3s6MTPed8hEJu9Rzv1Pb6CqLMGxB4znDy9u4Xd/3cSjL2xmwqgy9qwp58CJo5ixzxjmHz+9te0X3tjJ6k07mVhTTlMyxepNO5k2vopUOgxBaEmlicWMv5s8mgMnVpOIt/068MrmOnY2JtlrdDlGSDb7YwhLKu3UNSYpLw1HMzvyKOFoSaV5c2cTa9+qpymZprI0zp6jykmm0+xqSrGjoYWUOxUlccoS4ejhpu2NbNrRSEVJnDFVpYyvLmXfcVWMqSwl1sMQFpHhIJ12WtJpkqm2XwmSqfCFIu3h62DmC1vaIR4LR//Dl4HwRUCfFBEZCkrixX9apqZgpEBTMP7xu/DwlQB8+9AH+M//29lu9b7jKjl0cg1fP+kQ7vzDK/z22Y2UxmN89aSDed8hE9la18TxNyzL2fReNeUsv+x9A/wERERERKSvejsFo46kF0rWl6OH/vwisFe71a9urefVrfX89tlN7cq/8POnu2xyxj5jeGNHI9d8+O/6NVQRERERGVxK0gumLUmvprHH2u/dfzyTRpezOBpP/pEjp1CWiPGNkw/t9dAYERERERkalN0VysGnwJKrAaimbWaQV68/mVUbd3DgxFHEo9kSfv/8mxyz/3jKS+J852OHA2haOREREZFhrPhHzQ9XEw7iH5uuAaDKGtqtOmRSTeuc2Rad/FleEm99rARdREREZHhTkl5AdVQAMIr6AkciIiIiIsVEw10K5O7HX2WHVwEwfVSS204+kk07eh6bLiIiIiLDn5L0Alm1aSfbCUn6PzXdAYffUOCIRERERKRYaLhLgYyvKqUl+ztSemhdJl5EREREBo6S9AIZUxWuvnl5y3mhYPvrBYxGRERERIqJkvQCOXRSDQC7KqeEgp1vFDAaERERESkmStILJHMpo3PePyvcqdvUZV0RERERGVmUpBdIOh3S9GTVXqFgx4YCRiMiIiIixURJeoGkPCTpXjEWSqth26uFDUhEREREioaS9AJJRUfSY7EYjJ0GW18qcEQiIiIiUiyUpBdIOjqSHo8ZjNsftr5c4IhEREREpFgoSS+QzLToMQPG7gfb10IqWdCYRERERKQ4KEkvkMyY9JhZSNLTyZCoi4iIiMiIpyS9QDKzu8RjBmOmhcK3XilgRCIiIiJSLJSkF0gqe0z6hIMBg7VPFDYoERERESkKStILpHV2FzOoGgfTjoNn/gvce9hSRERERIY7JekF8vTat4HoSDrA4R+HbWtg/coCRiUiIiIixUBJeoHMPmhPTj58ElP2qAgFh3wI4mXw3+dD087CBiciIiIiBaUkvUCOO3ACt515JKWJqAvKR8P02eHKo//79YLGJiIiIiKFpSS9mJx6W7j9y89h1a9h8bmw9kmNUxcREREZYZSkF5Oq8fCFZ6BsFNx7Fvztl/DDufD4bYWOTEREREQGkbmO0lJbW+srVqwodBhtNv4FnvpPOPhD8PgtsObRUH7cl2HTs1AxBmZ+BiYeBmuXQ/kesHk1lFXDgSdBTN+9+iydhmRD+NXCYlBSAWZReWMoiyUgFm8rb3gLdm0GT0OqBZp3hYtSeSq0k/3ZSjXDrjehcXtoy+LhtmlnKK97E1oaoKUeGt8ObbU0hn3FSyFRDonoNp51m2oOcZWUQ6IivAfipSHOVEtYzNr2CeFxaXWoa7EQfzoVbi0WPcd4uM3EnmoOV8RNNkRxNkCyKcSbTob9pFvC9vGyEGvmNpZo/5wtBg3boO6N8FxbWdbd6L57eD3TqbAfaGsnFgvbWKztOeZ8HC351m2Ny9tiysQYK4F4SXiO8ZLocSJ6r2StS6ei164xvJ8yS2Y/sXhbDHT8m2xRCNY+VqL3WDrVdj/D09GSCn0HHZ5jLOu5eIdb2t9vvU2FPk8n2/o8V6xtQUQxdKjT+vp2fN1zxNdjnd2pH72ufaqf/f7oZf3u3ldd3u9r/eh+LB7ed9nvJ4t1/Tw79kf2bad1Hfs3+33S4f3XLi5yP7/WsuwlK76cS7zteWbvt7sYWu93Vb6b97NfG8uxP5EczGylu9f2WE9JehEm6dl2bYH7/wlW/yY8Lh8NjTvo/M8xMv4gqJkMiTIYfwDse1xInjY/H9anklA5NtwvrQoJXUlFuJBScz3s3Bj+GJZVQ/VE2GMqjH5HSAp3bgzxAGBtiSHAuqegfmsoq3sztFk2KiRjDW+HNuMl4Z92aRWMnhrqVOwRkoyGt8I//WRTeI6VY6GkMiSTngp/nOMlYduKMWEp36PDH+t0SB4sHiVNibCuYVu4muv2dfD22vA8mndFSfYWeHNVuJ9JAiGKtzRKpDqweNv++kP5aKiaEJ5bSRWU14T7mdc22QipJkg2R/ebw+uUag6vSTrZlvw17Qzl6VSIP54IbaSjpA1vSxjzkXm/JMrDe6yksi0RjUX9m4k1c5tJsjNJo3vou+o9Q/9brEMil5UcZv45x0toSyzTbV8sWv9JR88tkxRm+qbd4+7qZv2zz1W30z97i2JoCZ+pdPSFKDuBTbe0f+0sHr12ZaFvE2VZcaRDH7XWtbbXoFMilIkrSgoyX4IycWXEoqQmXtr2umY/507JRa6Eo8NtvLTtfdVuv5lYs/qwY6Kava41ee9437so7+5+T20Ocn2RdrpI5Lv68tNxfccvW13pMpXrJsfrNv/rYl0+2xRkX5mDKbm+7EWv55hpcOHSbvYxcHqbpCcGIxjZDVXj4Yx7wpHLt9aECx817YDnfwMvL4Hp7wv1JhwcpnB88g5orgtHeF9aAn+6pW/7qxgT3uAt9W1H4HrDYlBWExLFyvEhQWvcEZKwyvEhOUtFR1qbdoSjqDnbiYe6/SFeGtrrmJDGomS/cixUjIX9T4RRe4Vk2WIhyWreFZ5/SWX44pE5YplJwsxCYl05LkpQE9GXnpK2oz3ZR6viiVC/fHRbkuTptvYHWzoVnqOn2466tTuqnmpLGuMlUWJW0nZ0XXrW+p5paTvSLiOD9yGp7+qIcM4vlrnuZ+0v8/cpnWzfZubvTcftcn4B9Kx10W1mH9lfWDNav8QRrcvarssvvbQ999ZffTp+ge7wZTyd+YUy+tLf1S8Q2X3Q7jn29/1cr02+91uDzrqb9StUzi/XuXSxLp9tetwun23y2Ve+8WXW5XiPZQ4aVYzpZvvioCPpFPmR9N3RuAPefC68GScc3DZEYufGcNtcFyVrO8M3yswRUjNaj0C//Xo4Cp1sglGTQqKZOUrW0hCS8nQK9jy4b2/4zFHhzHCHqgltwzSa6sK+W+pDjJnEPTOkpGFb2xH61j9aWUcVM8NPWnaF2GqmhF8DRr8D9tgnJOf6OVJEREQKQEfSJQybmDqrc/kee0d3Jna9rVlIZivHwuQj+j+2RGlYyms6ryuLxkuLiIiIjFA6w1BEREREpMgoSRcRERERKTJK0kVEREREioySdBERERGRIqMkXURERESkyChJFxEREREpMgVN0s0sZmaXmNnzZtZoZmvN7CYzq+pDGx80sz+Z2S4ze8vMFpvZtIGMW0RERERkIBX6SPp3gZuB54AFwGLgn4AHzKzH2MzsI8CvgQrgy8ANwHHAY2Y2eaCCFhEREREZSAW7mJGZHUZIzO9z949mla8B/g04Hbinm+1LgFuAtcCx7l4Xlf8OWAlcCVw4UPGLiIiIiAyUQh5JPwMw4Hsdyu8E6oGze9j+eGAy8J+ZBB3A3Z8GlgGfiBJ5EREREZEhpZBJ+kwgDTyZXejujcDT0fqetgd4PMe65UANcOBuxigiIiIiMugKmaRPBra4e1OOdeuB8WZW2sP2mbq5tgeYshvxiYiIiIgURMHGpAOVQK4EHaAxq05zN9vTRRuNHep0YmYX0jZmvc7MVncd6oAZD2wpwH5lcKmfRwb188igfh7+1McjQyH7eZ/eVCpkkl4P7NnFuvKsOt1tD1CWz/bufgdwR3cBDjQzW+HutYWMQQae+nlkUD+PDOrn4U99PDIMhX4u5HCXDYQhLbmS7CmEoTBdHUXPbJ+pm2t7yD0URkRERESkqBUySX8q2v9R2YVmVg4cAazoxfYAR+dYNwvYAbywmzGKiIiIiAy6Qibp9wIOfLFD+WcIY8l/mikws0lmdrCZZY8xfwTYCFxgZtVZdd8FnAAsdveWAYq9vxR0uI0MGvXzyKB+HhnUz8Of+nhkKPp+Nncv3M7NbgEuBn4J/BY4hHDF0ceAOe6ejuotAs4BZrv7sqzt5xGS/b8Q5levAS4hJP8z3F3DXURERERkyCnkiaMQjqK/Sphl5WTCWba3AN/KJOjdcffFZtYAXA7cSJjpZQnwVSXoIiIiIjJUFfRIuoiIiIiIdFbIMekjkpnFzOwSM3vezBrNbK2Z3WRmVYWObSQxswPN7GozW25mm81sp5k9bWbfyNUXZnaQmf3KzLaZ2S4z+4OZzemi7T718UC2Le2ZWaWZrTEzN7Nbc6xXPw9RZjbWzG40s5ei12yzmS01s2M71FMfD1FmVm1ml5nZs9Hf7C1m9iczO9fMrENd9XORM7Ovm9liM3sl+pv8ag/1h2Sf9qXtTtxdyyAuwPcJY+bvI5wkezPQAvweiBU6vpGyANcDOwknKC8A5tN2MvNfgIqsutOBrcAbwNeBzwF/jvrtxN3p44FsW0vOfr8x6ncHbh2svlA/D3i/7gOsATZHn+1PE85PWgicrj4e+gvhoOIfgBTwI8Iw2S8CT0Sv47+qn4fWEr0uW4GHgLeAV7upOyT7tK9td9pXoTtpJC3AYUAa+O8O5QuiDj+z0DGOlAWoBUbnKP921BcXZ5X9V/SP4YissmrgNWA10bCxfPp4INvW0qlvjwSSwKXkTtLVz0N0ISRva4FJPdRTHw/RhTDdsgPf7VBeCrwCvK1+HloLsF/W/b/SfZI+JPu0L23nfN6F7qSRtNCWAB7bobwc2AX8ttAxjvQFeGfUR7dHj6uARmBJjrrfjOoelU8fD2TbWjq9nnFgJfBrYF86JOnq56G7AMdFr9eC6HEJUJmjnvp4CC/AP0Sv2ZdzrHsSWK9+HroL3STpQ7VP+9p2rkVj0gfXTMI3sCezC929EXg6Wi+F9Y7o9o3o9nCgDHg8R93l0W12v/WljweybWnvEuBgwpSvuaifh64PRrevm9kDQAOwy8xeMLOzs+qpj4e2J4G3ga+Y2TwzmxqN9b0OmAFcGdVTPw8/Q7VP+9p2J0rSB9dkYIu7N+VYtx4Yb2algxyTRMwsDnyLMCTinqh4cnSba0rPTNmUrLK+9PFAti0RM5sGXAVc7e6vdlFN/Tx0HRTd3gmMJVxT43ygGbjbzM6L1quPhzB33wb8I2Hs8n8Rhgs8D3we+Ki73xlVVT8PP0O1T/vadidK0gdXJWEu91was+pIYXwPmEWYp391VJbpj1z9lqvP+tLHA9m2tPkB4aTCm7upo34eukZFtzsJF7z7qbv/CDiWcOT1WjOLoT4eDuoIwyJuBD4CXAC8BNxjZnOjOurn4Weo9mlf2+5ESfrgqif89JFLeVYdGWRmdg1hKMQd7n5d1qpMf+Tqt1x91pc+Hsi2BYiGO7wfmO/uLd1UVT8PXQ3R7c/cvTlTGB15vR/Yi3C0XX08hJnZO4E/AQ+5+5fd/Zfu/kPgvcAm4M7o11D18/AzVPu0r213oiR9cG0g/BSSq8OmEH5Cac6xTgaQmV1JuGrtQsJUjNk2RLe5fpLKlGX/lNWXPh7Itke86HW6GfgtsMnM9jez/QnT9QGMjsr2QP08lK2LbjflWLcxuh2D+niou4SQ2CzOLnT3euA3hM/1vqifh6Oh2qd9bbsTJemD6ynCa35UdqGZlQNHACsKEdRIZmZXAFcAPwYu8Oi06yzPEn6qOjrH5rOi2+x+60sfD2TbAhXABOBk4MWsZVm0/uzo8QWon4eyzAlc78ixLlP2JurjoS6T1MRzrEtk3aqfh5+h2qd9bbuzQk+7M5IWwvR+3c2veXahYxxJC+EkUSck6F1eVIJw5CYFvCurLDPP6Qu0n0O1T308kG2P9IUwFd/HciyfjV6v30WPD1Q/D92FcJR8B+GIenVW+STCGOYXBqMf1McD3s/fjV6br3Qoz/wS9haQUD8PzYWe50kfkn3al7ZzPu9Cd8xIW4BbaLtS1QXATYQrTy1jhF99bJD74fNRP7wGfIpwVDV7mZtVd//oH8AbwNdou2JYEviH3enjgWxbS5d9vy+5L2akfh6iC+Hqk074R39p9Bq/Rpjh5f3q46G/EIazbCUkSHcThiZeRjgp3IHPqZ+H1gJ8kjDU9PLo9dyW9fiTg/W6F1PbnfZV6E4aaQvhp7p/JlxpqokwHulmso4AaRmUflgUfci6WpZ1qH8I8D+E2SLqgT/SxSV9+9rHA9m2lpyv4b7kSNLVz0N7Icz2sZxwQZGdwIPAMerj4bMQLrF+F+FXkxbCLyiPAh9RPw+9hZDU9up/8FDu07603XGxqAERERERESkSOnFURERERKTIKEkXERERESkyStJFRERERIqMknQRERERkSKjJF1EREREpMgoSRcRERERKTJK0kVEREREioySdBERGXBmdoKZuZmdW+hYRESGAiXpIiJDQFaS+6Xo8R5mdqWZnVDg0FqZ2RFRTPsWOhYRkaEuUegAREQkL3sAV0T3lxUwjmxHEGJaBrzaYd2jQAXhcu4iItIDHUkXEZFOzGxUf7bn7ml3b3T3VH+2KyIyXClJFxEZYqIhLmuih1dEw2DczF7tUO8TZvZHM9tpZvVm9oSZfSxHe25mi8zsfVH9OuCBaN1kM7vJzJ42s21m1mhmz5nZV80sntXGlcDC6OHSrJgWZWLONSbdzKrM7Doze9nMmsxsk5n92Mz26ficM9ub2Xlm9reo/mtm9pX8X00RkeKk4S4iIkPPKuAS4LvAL4H7ovK6TAUz+zbwDeB/gW8CaeA0YLGZXezut3Vosxb4KHAncFdW+eHAR6L9vAyUACcB1wP7ARdF9e4DJgEXAtdGMRJtk5OZJYD/BxwD/AK4CTgA+CzwfjOrdfd1HTabD0wEfgi8DZwN/KuZrXP3e7ral4jIUGPuXugYRESkB9HR86XAl939xujkzDXAVe5+ZYe6RwIrgevc/bIO634FzAGmuPvOqCzzj2Cuuz/coX4F0Ogd/lmY2d3AmcA73H1jVHYu4Wj6bHdf1kX857n7oqjsM8AdwA3u/pWsuicDvwZ+4u6f7LD9RuBQd387Kq8EXgNecveju34FRUSGFg13EREZfs4CHLjLzMZnL8D9wCigY0L7l44JOoC7N2QSdDMrNbOxUTv/j/A/pHY34jyNcIT/ug77/A3wNHCqmXX8P7Uwk6BHdeuB5YQj8CIiw4aGu4iIDD+HAAY8302diR0ev5CrUjQk5WvAp4D9o3azjckzRoBpwAZ335Zj3d8Is8WMB97MKn8lR92twLjdiENEpOgoSRcRGX6McCT9JKCr2VT+1uFxfRf1bgYWAPcC/0JImFuAI4F/Zfd+ke2Y8PeGZocRkRFBSbqIyNDU3QlFLwIfAF5391Xd1OuNTwKPuvvp2YVmtn8fY8rlZeADZrZH9hCWyKHADmBLH9sUERkWNCZdRGRoyszkMjbHuruj22uzp0nMMLM9+7CfFB2OeJtZFWF2mb7ElMuvCP+Hvtah/ZOAdwP3u3u6D7GKiAwbOpIuIjIEuftWM3sJON3MXgbeAHa5+wPu/pSZXQFcBTxtZouBDYQpEmcAHwRKe7mrXwAXmdm9wMOEseyfJowD7+gpwomg3zCzMcAuYI27P9FF24uAc4CvRrPVPEoY9/656Plc1sV2IiLDnpJ0EZGh6yzCXOnXApmpCB8AcPerzWwl8E/AF4EqwnjyvwJf6MM+LgV2Ah8HTgXWEqZNfIqQtLdy99fN7NPAV4EfEOZUvwvImaS7e4uZ/QNwOfAJwnzsbwOLgcvdfW0f4hQRGVY0T7qIiIiISJHRmHQRERERkSKjJF1EREREpMgoSRcRERERKTJK0kVEREREioySdBERERGRIqMkXURERESkyChJFxEREREpMkrSRURERESKjJJ0EREREZEioyRdRERERKTI/H9CDnzj1M3glQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 864x1440 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#This cell produces the distance to ground truth Order statistics\n",
    "plt.figure(figsize = (12,20))\n",
    "plt.subplots_adjust(hspace = 0.25)\n",
    "plt.subplot(411)\n",
    "c = classlow1\n",
    "cdiff = np.abs(c - persistence_order[0])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"Low (0.005)\")\n",
    "# c = classmid1\n",
    "# cdiff = np.abs(c - persistence_order[0])\n",
    "# plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"Medium (0.01)\")\n",
    "c = classhigh1\n",
    "cdiff = np.abs(c - persistence_order[0])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"High (0.1)\")\n",
    "plt.ylim(0,2)\n",
    "plt.xticks(color='w')\n",
    "plt.ylabel(\"Distance\")\n",
    "plt.legend(ncol=3)\n",
    "plt.title(\"Running average distance: first largest persistence value\")\n",
    "plt.subplot(412)\n",
    "c = classlow2\n",
    "cdiff = np.abs(c - persistence_order[1])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"Low (0.005)\")\n",
    "# c = classmid2\n",
    "# cdiff = np.abs(c - persistence_order[1])\n",
    "# plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"Medium (0.01)\")\n",
    "c = classhigh2\n",
    "cdiff = np.abs(c - persistence_order[1])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"High (0.1)\")\n",
    "plt.legend(ncol=3)\n",
    "plt.title(\"Running average distance: second largest persistence value\")\n",
    "plt.ylim(0,2)\n",
    "plt.xticks(color='w')\n",
    "plt.ylabel(\"Distance\")\n",
    "plt.subplot(413)\n",
    "c = classlow3\n",
    "cdiff = np.abs(c - persistence_order[2])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"Low (0.005)\")\n",
    "# c = classmid3\n",
    "# cdiff = np.abs(c - persistence_order[2])\n",
    "# plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"Medium (0.01)\")\n",
    "c = classhigh3\n",
    "cdiff = np.abs(c - persistence_order[2])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"High (0.1)\")\n",
    "plt.legend(ncol=3)\n",
    "plt.title(\"Running average distance: third largest persistence value\")\n",
    "plt.ylim(0,2)\n",
    "plt.xticks(color='w')\n",
    "plt.ylabel(\"Distance\")\n",
    "plt.subplot(414)\n",
    "c = classlow4\n",
    "cdiff = np.abs(c - persistence_order[3])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"Low (0.005)\")\n",
    "# c = classmid4\n",
    "# cdiff = np.abs(c - persistence_order[3])\n",
    "# plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"Medium (0.01)\")\n",
    "c = classhigh4\n",
    "cdiff = np.abs(c - persistence_order[3])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"High (0.1)\")\n",
    "plt.ylim(0,2)\n",
    "plt.legend(ncol=3)\n",
    "plt.title(\"Running average distance: fourth largest persistence value\")\n",
    "plt.xlabel(\"Iteration\")\n",
    "plt.ylabel(\"Distance\")\n",
    "plt.savefig(\"Figures/AsymAllNoise100KOrderStatistics.jpg\",bbox_inches=\"tight\") #Save image"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "6ca26563-f279-45cf-80a0-63eb9c4093d7",
   "metadata": {},
   "outputs": [],
   "source": [
    "D_comp_loglin = np.load(\"LowNoisePD.npy\",allow_pickle=True).item()\n",
    "D_out = np.load(\"AsymAdlerLowNoise100K.npy\",allow_pickle=True).item()\n",
    "ite=100000"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "911416b3-f385-4453-811c-29dbb9071e85",
   "metadata": {},
   "source": [
    "# RPDG VS MWG <a id='rpdg_mwg'></a>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "a44c6a9e-df7b-4953-b96c-7a1988c21906",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "     sample_mean       original\n",
      "1 1.8268551147243919 2.24642452\n",
      "2 1.3577146790850443 1.43280947\n",
      "2 0.9118198190883239 1.16480916\n",
      "4 0.6211868674795898 0.68631819\n",
      "     sample_mean       original\n",
      "1 2.603493898160438 2.24642452\n",
      "2 2.1025635265868274 1.43280947\n",
      "2 1.7609435169249261 1.16480916\n",
      "4 1.4816790346486883 0.68631819\n"
     ]
    }
   ],
   "source": [
    "from statsmodels.distributions.empirical_distribution import ECDF\n",
    "classloglin1 = np.array([np.max(D_comp_loglin[i][:,1]) for i in range(ite)])\n",
    "#to build classloglin2, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin2 = np.zeros(ite) #initialize classloglin 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin2[i] = pers_tmp[1] #grab the second highest value (or nan)\n",
    "classloglin2 = classloglin2[classloglin2==classloglin2] #omit the nan values\n",
    "#to build classloglin3, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin3 = np.zeros(ite) #initialize classloglin 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin3[i] = pers_tmp[2] #grab the third highest value (or nan)\n",
    "classloglin3 = classloglin3[classloglin3==classloglin3] #omit the nan values\n",
    "#to build classloglin4, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin4 = np.zeros(ite) #initialize classloglin 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin4[i] = pers_tmp[3] #grab the fourth highest value (or nan)\n",
    "classloglin4 = classloglin4[classloglin4==classloglin4] #omit the nan values\n",
    "print(\"     sample_mean       original\")\n",
    "print(\"1\",np.mean(classloglin1),persistence_order[0])\n",
    "print(\"2\",np.mean(classloglin2),persistence_order[1])\n",
    "print(\"2\",np.mean(classloglin3),persistence_order[2])\n",
    "print(\"4\",np.mean(classloglin4),persistence_order[3])\n",
    "classA1 = np.array([np.max(D_out[i][:,1]) for i in range(ite)])\n",
    "#to build classA2, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classA2 = np.zeros(ite) #initialize classA 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_out[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classA2[i] = pers_tmp[1] #grab the second highest value (or nan)\n",
    "classA2 = classA2[classA2==classA2] #omit the nan values\n",
    "#to build classA3, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classA3 = np.zeros(ite) #initialize classA 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_out[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classA3[i] = pers_tmp[2] #grab the third highest value (or nan)\n",
    "classA3 = classA3[classA3==classA3] #omit the nan values\n",
    "#to build classA4, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classA4 = np.zeros(ite) #initialize classA 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_out[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classA4[i] = pers_tmp[3] #grab the fourth highest value (or nan)\n",
    "classA4 = classA4[classA4==classA4] #omit the nan values\n",
    "print(\"     sample_mean       original\")\n",
    "print(\"1\",np.mean(classA1),persistence_order[0])\n",
    "print(\"2\",np.mean(classA2),persistence_order[1])\n",
    "print(\"2\",np.mean(classA3),persistence_order[2])\n",
    "print(\"4\",np.mean(classA4),persistence_order[3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "98b7d68b-72c5-48f3-b462-ba1fb01e4aec",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAukAAASSCAYAAAAM8XAzAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nOydZ3hcxdWA36O26rJsywUbN8CmmmbAVJveIYFAgATTEsJHKIE0OiYkoSSkkAIhhNBCCb0TAlgUm2aqMQ42BuOGiyyr19XO9+PMalerXZX1Sivj8z7PPleads+dO3fmzLnnzohzDsMwDMMwDMMwBg4Z6RbAMAzDMAzDMIyOmJJuGIZhGIZhGAMMU9INwzAMwzAMY4BhSrphGIZhGIZhDDBMSTcMwzAMwzCMAYYp6YZhGIZhGIYxwDAlvZ8RkSUi4mJ+DSKySERuF5Gt0y1jsohIub+e6emWxdj4EJE7ffs5vSfhRt8hIoN9f7RCRIK+/mf6uHAfNi6tQnaBiEz3MpanWxYjPYjION8GlqRbFqN32L2LYEp6+vgPcJf/vQIMBs4C3heRaekUzDC+bojI6b7TvzPdsmwk3I72Rw3Av9F+6oP+FMAmZ6lhY5hUDWSs/ox0kpVuATZhrnfOlYf/EZHBwJPA3sDfgI3Roj4DyAeWplsQ42vFpcD1wFfpFmRTQESygaOBRmBn51xdTJIDgWxgRX/LZhi9YAWwDdCabkEMI1lMSR8gOOcqReRnwGxgkohMcM59nm65eoNzzpRzI+U4577CFPT+ZCQ6NqyIo6DjnFvc/yIZRu9wzrUC/0u3HIaxIZi7y8Dio6i/h4f/6M4/K5H/ZXS4iARE5BoR+UxEmkVkuYj8UUSK4pQ3M+yDKiKbicg/RWSViDSJyAIRuSCBHHF90qPDRWRPEXleRKq8L/5sETk4UYWIyG4i8oxPXycic0TkuGR81kQkW0ROFZEHRWShL69ORD4UkatEpCAm/Q7hc4iIJChzcxFpE5F1IpITEzdeRP7q67zJX8MsETkuQVntr1VF5EQReV1Eqn3YIJ9mDxG5SUTeFZE1/l4uE5F7RWT7Lq69xOf70svyhYhcJyL5ie6bz5chIjNE5GURqfTn+9y3neFxTtUlIpIjIpeJyKdejhUi8jcRKesiTyJf9XwRuVBE5orIWl/eMl/Hl0alKwf+6f89TTp+D3JnVLpe1220bCKytYg8IiIVItIoIu+LyMldXFdARM7397nKy/+5iDwgIgfESV8kIlf4cmv98/OBiPwktu0li4g44Ev/79jouopKE/f1fw/b7yhfx5+ISI2/jsUi8piIHB8jx2n+33/G3LPTN+D6etUHRMvjfyIi/+fbSJ2IVEWlyfD3c56/l6t92xknUX1qgvL3FZGHReQrEWkR7W//LSI7JUi/q4jc7+uuSfTZ/ERE7hCRXXya6b4ex/psX8TU47ge1Ff0WLCFr7e1vn2/JyKndZG3V32HRLmkichwEblVRJaKSKuI/CEq3XEi8qLoGNbs62quiPxWovoR6WKM6Iv6Ex0v7vIyN4uOCc9Igm+0JOq58m1yrugzXSnaj2zZRd1OEJE/+zbcKCLrRfuC60VkZJz0vZItwTmP9jK/2kWavX2aj6PCikTkByLypK/vRtFn/23R/rvHxmLp5lsT6catMRX10O845+zXjz9gCeCA6XHiNvNxDtgiKnycD1uSoMzpPr48QfhsoByoBl4AngFqfNyLgMTkm+nj7kAtmMuBx30ZbT7uyjhylMe7tqjwG9FXjx8DDwPzfHgQ2D9OeYcBzT7Nh8B9/lpCwE1d1UmCehrt86wFXgUe8PVR7cPnAnkxed5LdL98/KU+/i8x4YcAtT5uAfCIr4dGH/brLtrGLf44x1/zXKDEp3kRaAHe9ffkUWChT98A7Ben3BJ0AuiAdV6WJ/x1v+HPE+++5QBP+bhaYJbPu9iHLQcm9KL+M4HnfN46X/bDQAXwuZfJAafH5LszNhw1MLwadU1P+bqaBawGmqLSXgK87tN+5ssL/74XlS6Zug3LdrO/ps98Hb1F5Fk+NU6+of6+huviebQ9zvHnejwm/dgoWVaiz/DTvu6cv+6cmDzjomQY18N7dKe/J2G52usqTjsdF5M3HB63/aL925qo+/Ao6u8+B6gHno+R4zOf9vWYe7ZPD65jOvH7xF73AT5fuB5vQfuwl4H7gdlRae72aZqj7udSf4/C7WRmnLIv93Ftvt38O6ptNANHx+kXgz7+HeBB9Nl535dxiU+3tT9vnU/7cEw9Du1BPc70ee8GKtEJ3APAS1EyXBcnX6/7DuB0H/eMr7c1Ps+j4XoDfhVVLy+h7et5YJEPnxqn/S/p6/pDJ5StPt37wEPoWBVEx6tzumhTv/Z55/jrXe7DV8W7R8BRUTJ94c/1BPCJD/tGTPpey5agLWShfWsIGJ8gzd/8eX4aFbaPD1tB5Ll5mchY+BSddZBE9246cZ7rOG3ozjhxKamH/v6lXYBN7UfXSvoZRJQ6iQqP22Cj4uM23KhwhypjI6LitgCqfNy0mHwzo/L9jajBH/gWkQG8ICZfebxriwoPAWdEhQvwJx83KyZPge8QHHBxTNzRRDrZuHWSoJ6KgCOBrJjwQWhH7/AddFTcj3z4HQnKDHeMu0eFjUYH/RbgxJj0W0e1gQMStI0W4JAE5zsUKIsJE+CceG3Hx//Fx72GV/Z9+DAiE6V49y08EfoPMDwqPIPIYPlqL+o/XJeLgc2jwkuIKNGOninp04gMsrETq8w4dXs6CTrvDazbsGwOuJKOz+1PfPgXcc71rI/7LzEDsW+P02JkeMenvwEIJGi7v4gpZ1yUbON6cZ/C+RL1N0vildld+wWu9vF/jhNXCOzZ3X3vxTVMJ36f2Os+wMeH67ES9dOPjT/Bx68GtokKzwHujco/MybfMeE2AuwUE3c0qlRUAYOjwmf5PN+KI8dmwLY9uV89rMeZUbL/i45jwZ7oOBAC9o7J1+u+g8gz6lBFPXZ8yUUVuxriGAeAHYFh3bXjVNcfsItv8+vp3Ifu6e9fCzApQZtaDewW8yy86eOujskzPqrOLwQyYuJ3oKOBLynZumgPf/ByXRUnLuDPEwQ2iwofjfbXsX3nSFRZdsBJMXGJ7t10klDSU10P/flLuwCb2o84SjqqLM1ALYI1dO7w4jbYqPi4DTcqvI2ogSMqPqwgz4wJnxk+H1EKQVR8WLGbHhNe3k34fXHKGkpkYM+OCg8/bO8nuOb7u6qTJO7LVr68d2LCh6EDZQ2dlcEpPs//YsLDA1SnjszHH+/jH03QNm5N8hpm+/zbRYUVoFZKR4wS4OMPJY6S7u9Lk2+TpXHyZaBvNxwwuYfyfe7TnxgnbjI68HRSyoivpIeVoj/08Nzh9nRnquo2RrY5cfJko0pdhwEe2NWHVRA1aeri3Ef79C8niB+JWhYr6DhJGIX65P4PGNWLax3X1bNF90p63PZLZLL4jR7K0em+9+IaptPFYJ4gT9w+wMeFn5FOCryPL/fxF8aJG0zkrdrMmLh3fXintzQ+PtxHXxAVNt+HDerhdcW9Xz3MO5OIUWZwnPjf+PgHo8KS6juintFmYEycfGU+/oMNaceprj/U+u2AGQnif+zjf5egTZ0dJ094jCiPCQ+3h9t7KHtSsnVR3s4+/aI4cWED3vM9KcvnOdjneaiH9256vHqJ04bu7Mt66M+ffTiaPmZJZzfnlcAezrnPUnyuL51zC+KEf+qPnXzYPC8755oT5Nu+i3yJeD42wDlXISLrgCFo5x7+QHBff/x3grLuB07q5fkB9XMH9kddCPJRS2X4ZkyMkW+NiDyHKkrf8OcNM8Mf74o5xWH++EgCEV7xx6kJ4h/rRv5hXp5tUSt0+Dke4Y8T0YEI1IKQDyx0znVaQs859x8RWQ+UxkTtj1pGnnLOrY+TLyQir6HK9VQ6fk8RT+bNUStQM/raOLa8j0TkI9Qa1hPCr6bPEpFF6IRngz8u7WXdRhOvbbeKyOeoUj4SHexBXaHwMlf3QKwu25Nz7itfB9uhiuZCH76C9KwSlaj9zvXHG0QkA3jBxfkwtT/oTR8QQ6dr8z614We5U3/ldFGA/wLfjMlXhj6fa51zifx8XwHO8+Xf7MPmou3zfhH5FfCmcy7Yhcyp4AXnXGWc8HvRN0b7RYVtaN/xnouzCIFzbq2IfAnsKCK/A/6eYFzrjpTVn2/HB6N90eMJknXX33fqO0g8Nof7jjv6SbYOOOfeF5F5wA4isqdz7o2o6ETjIaLKzn7ouL4ZkIc+b+Fv4rp65jaIvqiH/sSU9PTxH9TnLAPYnEjjfUBE9nXONabwXMsThIcHyECK8yUjx5CY8kb545edk3cZnhARKUT9KY/sIllxnLC7UcVtBl5J9wPzSaj1996Y9OP88eM4E7FoEn0smXCVHBE5F7XU53ZRbvQ1dFeP4bhYJX2cP35Loj4aTEDCjz7jyLHMORdKkGYJPVTSnXOficiFwG+BPwN/FpHFqJ/xI8CzzptIekoSdRtNb56VMf64sIeijfPHP4vIn7tJW9aLcvuKRO33LvS192noPWoTkQ9R94N7400iU80G9AFh4l3bUPT+tqB9ejziPX/j/LGsl8/YJejk6zD/axCRt1DXqbuccyu7KSsZEvUfS/xxhIhkeWV3nA9Ltu/oapWwU9H7dxFwkYisRV3lnkXf1DZ0cz5Ibf0NIaJoVifZ38frOxKNsb3pO1IhWzzuRt+gzEDdaBGRoWhd1hCjCIvICB+2RxdldvXMbSh9VQ/9ginp6SN2nfRt0MFqV/RDkot6UVZ3q/QkUoq6I9l8/VFel09aAq5HB+f5wM9Ri0qlt3jmoFbeeDyF+rIdLCIjnHOrgMPRB/ol59yymPTh+3Efya3RG3eC5q1/f0Z9/i5G/TaXA43OOSci9wEn0/u6iZc+fA2foP7QXRHPspyIXinOXRbk3F9E5BH0Q6oD0YnuGf73kogc7nQZtm5JQd0m07Z7Whfhe/EyENvWYlmXhBypJm779ZOz00XkRvSeTQf2Qq3JPxaRa51zV/WxbMn2AQB0Yzzp6n529YxVon1MV7QvJejfnOyJfpB3OGqh3Ae1YF8pIic4557pprze0pO2Gk6zoX1Hwjp2zr0mIluhbnqHotf9Tf+7UkT2c851acBJcf2Fr7WFjm9Z41GRQJ7e9B0u5tgVGyxbAu5Fn6MTReRC51wL2jdmA3fHeUZuRxX019DvUuYBVc65oIhMRN8aJDOexyOeLtRX9dAvmJI+QHDOLRCR76MbGv1QRP7sIusRt/hjYYLsm/e5gP1PeKOUsQnixyQI74pv+eNJzrmPY+ISLnflnGsWkQeA/wNOAX5HF6/2UEVqK9QnPZVrSh+PdmY3O+d+Hyc+3jV0V48Qvy7DyuB7zrnTeyxhYsJyjBGRjAQD07jeFuonTLf7HyKyB9oRHwiciX743BOSqdtkCSsRk3qYPnwv7nPO/SOFcqQF59wnqAJ3o38j9S3U//wKEbk/SReGnpJUH9AN61DlPoC6RcVzu+rqGWvo7TPmn59X/Q8RKUZXmroEfRZ664rYHYn6j3H+uMo51+b/TnXf0QFvLX/M/xCRMcCtqMJ9PaowdldGqupvHTqpyAF+kMA9NJUsRfuNSehqMP0um3NulYi8gNb3UejqO3HHQ9ElTQ9HXU2OjuPe19tnLhldqL/vUUqxddIHEM65p1Breja6LFeYCtQiO8S/VorlkDhhGzuv+eOJCeK77YjjMNgf41kjuyvvbn+cIbrm89HoK8lH46QN+xh+K07chpBQfhHZGv2oJ5b30CX9JkqcNZdF5FA6u7qAWm1bgcO8i8AG4d82fIEqMp3WiRddh3xyCs7zFl5hjykv3LknMkwkU7fJ8oI/HueVg+7oq/aUdpxzQefcA6iyJOi3LmG6u2fJsCF9QFz825o3/b+d+ivR3aQ77QXh3SrmAaP95DJpnHM1wGXoZGGEdNx3IBX1eIiIxOsnTvHHaJ/6lPYd3eH913/p/02qD0m2/rx7z4voilLfSObcvSTcd5zeXcI+li16PNwaXUThc9T1KJoSVM+sTfD9TW+fubAr0gTRnZFj6aQLpeEepRRT0gceV/rjqeI3S/Cvk2b78A6vg0XkVJIcXAY4D6Pr5O4kIh1cf0TkKHR1j94SfmV8bkx5B6FfdyfEOfcm+lpuR+BaVNl8xDlXHyf5TehqDjNF5Cz/4Ur0+TJE5ACvICcj/4zowU9EhqCb9cQbROpRKyXAzdFKof9I8rfxTuQt1Leg/raPiciE2DQiMkJ6txlF+MO360RkdFQ5xcBf6cUrT19/h8ee27sshDvqaN/WsCV/mwRF9rpuk8U59x7qTjME+Lc/RzsiMkhEpkUFPY5+KHuYiPw+nmIvItuLyBkxYaNE5H/+Nyo2T38jurFNp8mObwvhCWRv7lkyJN0HdMNf/PEyr7SEy80G/khiy9/V/nh/zD0P588XkZO9O2Q47MfRz08Uh6D9Ug26pFyYVNRjIfDHaMXITyzORV0v/hQO76O+AxEZ6/vTThvwoUYT6NqfPVxOquvvWtRN7q8i0kkJFN1A62jvYrOh/A5dret7IvJDiXGw9v1AdH33lWyPo8sMH0HENfeeON8BrUbrcpCInBIdISLfBb7Tm5M655ag30GUAu2bKopyGeo+F4/+vEepJRVLxNiv5z+6WCc9Kk14w5fbosKmEVmI/yN0If6PfFh4GazymHKmxwuPij+d+MsVzSTOcmFR8XcSf6m88njXlig8Tp2Miwk/DLViOCKbGb2O+v+G12td2Iu6P5HIslfvoW4R4Y18rgvHdZH/sqj8jjgbMEWlPQj1Y3eo1e55dNOM2UQ2dLm+J/UQFV/qy3Jo5xfelKgGVT4eS3BfSogsm1mBToDCnexb6Mc/DtgrJl8OkaWrWnzaB9GPtD4mslZ9bg/rP3Yzoyd8O65Arey92cwovOb6etRK8i+fP1y3nxK1xBo6+H7l4+air2Vvx6/bvwF120m2Hj4TQ4ksv1fn6+V+3z7ibWY0hsjScet9ufejG7qEl7Z8MybPOCJtNW6bSiBzON+SXj6vccOj4h/38UtRH+x7UctgeFOTB2PS74S+Jm9DP7T/h79ne/XgGqYTv09Mqg9IFB6TJryZUZO/n+HNjCqj4i6Lk+9nRDaJm0/ElWMukU1rDotKX4X2geFN4e5Dn+HwEqbnxpR/gQ+v8enD7mFDelCPM33ee3y7W+Lr7L9ExqNEmxn1qu+gm2VSfXsI1+8bXo6H0GfdoYaR6P0qxhGnHfdF/aHKZpNP9xmRjdreJLIfyTkx5SZsU4lk93FHEVlW93Nfr48T6R9iNzPqtWw97CduI/IsORJsbAf8NCrNbF/f4fXRw89c7D3q6vq/E1Xem/5aFqHPys2J2lBf1UNf/9IuwKb2o2dKengd5Rai1otF/Wxf8w9oDaqc7E3366SXJzjP6fEaNANESfdxu6Mde7W/7jdRK3p4F7NO61N3U/8Hoa9m16Od+pv4tVPpotP08ZsTGUy/JGZzhjjpN0M3n/nIdyANaKf6AroRxWauh/UQlWYEqqws8R3OF8Dv0c1Y4t4Xn28QaoVZir7SXYJO7gqI7Ow4McE5v4l2aKt8m1yLTppuAQ7tZf3noK5cC70cX/nrGd5Fu+oUjvoyXoO6hy3zdbEG/VDtJ0BxnHPviO7SuS7qPt65IXXbVZ131/bRVWQuQhWYGlRZ/RydcMRLn+fbzeto+21BrXxvoJaiyTHpxzGwlPT9UKvyO+hEqNnfuxfRlZIy4+T5FvqM1kZdS9y6jsk3nQR9H0n0AYnCY9JkAOejyl+4Pd4PTECVOkecNbF93l18W/rC561GJ4f/RpWLgqi030UnmfP9NTSgz/ADxJnAeLmuQDfjCispPWoTRI0F6Hc24R2Cm1BFq8t7QS/6DrpX0ovQ5+UJdEO0Ol9P89HnNLY9xm3HfVV/vn7+gk4aGrx8i9DvzL5PzDrzXbWpRLJHxW+Jfm/zOfocVfr78WuiNi1MVrYe9hN7R9XFa92k/TbwNvq8VaH99hFd3KPurv9E1MjR5O/h4+iymt21oZTXQ1//xAueFkTkUrRz2hVdQ/lL59y4JMo5An2IdiSyXfDPnHNfpE5aYyAhIpejfoh/cc6dl255NlZEZCw64NWjG4+kekUfw9ik8S4d89Bl/3Zzzs3tJsuAQURmoi451zjnZqZXGsPY9Ei3T/qvgQNQJaHTpgc9QUSOQ61jeehrld+gFpvZIrJZiuQ00oD3W+zkO+h9uS/z/94dG290RkSmxPFfHIXWXya6TrUp6IaRJCKyg4jkxoTloVberYH5G5OCbhhG+kn3EoxbOOc+BxCRj0n8cU1c/Ecsf0Jfme7r/O51ojtEvou+ojs7lQIb/coU4EnRnSiXoD6DE9GdFUF9Id9Ok2wbG88DLf45WweMJrIb6QI6riZkGEbvuRo4VETeQ924hqBvd8tQd6YzushrGIbRibQq6WEFfQOYhvr9XuWitpd2zn0gIuXAt0Xkh66HG5oYA4556Mcp0/yvEH3j8jzwN+dcoi1+jc7ciK6AMBldhq4F9Qt/DPiD0yXIDMNInnvRD5R3AnZDVytagS7TemMKxjvDMDYx0uqTHk3Ykt4bn3Tv0/5r4GDn3Isxcb9CXSK2d871ZkdEwzAMwzAMw0gr6fZJ31DCPucr4sSFw9K+PrBhGIZhGIZh9IZ0+6RvKPn+GG+b16aYNB0QkbPx/uoFBQW7br311vGSGYZhGIZhGEbKePfddyucc2XdpdvYlfQGfwzEicuNSdMB59xtqL8zU6ZMcXPn2kf3hmEYhmEYRt8iIl/2JN3G7u6y0h/jubSEw+K5whiGYRiGYRjGgGVjV9Lf8cc948RNRZe9Wth/4hiGYRiGYRjGhrPRKOkiMlJEthaRaB/zV9D1aL8nIoVRaXdEt4V+yJZfNAzDMAzDMDY20uqTLiKnAmP9v2VAjohc4f//0jl3T1Ty64DTgP2BcgDnXKuIXAg8CLwmIn8HioGLgLXo5hKGYRiGYRiGsVGR7g9Hz0I3qYnmWn98BbiHbnDOPSQijcAVwG/RlV5eAn7unDN/dMMwDMMwDGOjI907jk7vRdrTgdMTxD0NPJ0SoQzDMAzDMAwjzWw0PumGYRiGYRiGsamQbncXwzAMw9hkaGpqYu3atTQ1NREMBtMtjmEYKSArK4vc3FzKysrIzc3tPkNPy01ZSYZhGIZhJKS6uprVq1dTVlbGiBEjyMrKQkTSLZZhGBuAc45gMEhdXR1Lly5l+PDhlJSUpKRsU9INwzAMox+oqKhg9OjR5Ofnd5/YMIyNAhEhOzub0tJSAoEAq1atSpmSbj7phmEYhtEPtLS0kJeXl24xDMPoI/Ly8mhubk5ZeaakG4ZhGEY/Ye4thvH1JdXPtynphmEYhmEYhjHAMCXdMAzDMAzDMAYYpqQbhmEYhmEYxgDDlHTDMAzDMFJKeXk5ItLhV1hYyC677MLvf//7TmvET58+vUPa7OxsRo0axcknn8z8+fM7pB03blyncseMGcMRRxzBzTffTFVVVZeyPfXUUxx33HGMHj2aQCBAYWEh22yzDWeddRYvvfRSyuvCSEx0OznvvPPiplmzZg05OTmICNOnTwdg6tSpBAIBGhoaOqU/9NBDERGuvPLKTnFvvPEGIsL555/fKW4gtgtbgtEwDMMwjD7h5JNP5ogjjsA5x6pVq7j77ru5+OKLWbBgAbfddluHtIFAgNtvvx2AxsZG3nrrLe666y6eeeYZ3nnnHSZNmtSedvTo0Vx33XWAbhC1cuVKysvLufDCC/nVr37F/fffzwEHHNCh/MbGRk455RQef/xxJk2axIwZM5gwYQJtbW0sXLiQp59+mjvuuIP77ruPk08+uY9rxogmNzeX++67j5tuuolAINAh7p577sE5R1ZWRGXdf//9eeutt5gzZw4HHXRQe3gwGGTOnDlkZWUxa9asTucpLy9vzx9mQLcL59wm/9t1112dYRiGYfQln3zySbpF6DdmzZrlAPeb3/ymQ3hdXZ0bPXq0ExG3Zs2a9vBp06a5goKCTuX89re/dYA799xz28PGjh3rtttuu7jnLS8vd8XFxa6wsNAtWrSoQ9xpp53mAPfTn/7UtbW1dcobCoXcI4884p577rleXauRPOF2cvLJJzvAPfjgg53SbLfddu6YY45xBQUFbtq0ac455/7zn/84wF1++eUd0s6ZM8cB7owzznDZ2dmuvr6+Q/whhxziRMRVVFS0h6W6XfTkOQfmuh7op+buYhiGYRhGv1BQUMDUqVNxzrF48eJu0x966KEAfPbZZz0qf9q0adx0003U1dVx/fXXt4d/9NFH3HXXXey9997ccMMNZGR0Vn9EhOOOO47DDjush1djpIpddtmFHXfckX/+858dwt9++23mz5/PGWec0SF8n332ITs7u5O1vLy8nMLCQi6++GJaW1uZPXt2e1zYyr7DDjswZMgQYOC3C1PSDcMwDMPoN8LK+eDBg7tNu2jRIgCGDh3a4/JPPfVUAoEAzz77bHvYI488AsBZZ51la9UPUM444wxeeOEFli9f3h52xx13MGzYMI466qgOafPz89l999155513qK+vbw8vLy9n7733Zvvtt2f48OHt7i0A77zzDnV1dR1cXQZ6uzCfdMMwDMNII9c8NZ9PVtakW4wObLtZMVcfvd0Gl9PQ0EBFRUW7T/qtt97K+++/z2677cbEiRM7pa+oqAAiPukXXXQRADNmzOjxOQOBABMnTmTevHnU1tZSVFTExx9/DMBOO+3UKX1lZSWhUKj9/5ycHIqLi3t1nf3Cc5fAqnnplqIjI3aAw6/vPl0P+O53v8vPfvYz7r77bi677DIaGxt54IEH+N73vtfBHz3M/vvvz+zZs5k9ezaHHHJIu6X88ssvB/StSrSlPaywhz8+BQZ8uzBLumEYhmEYfcLVV19NWVkZw4YNY/Lkyfz1r3/luOOO48knn+yUtr6+nrKyMsrKyhgzZgwnnHACwWCQO++8s93tpaeElamampoOx3hK1sSJE9vPW1ZWximnnNLbyzRSwJAhQzjmmGO48847AXj00ZlMvaYAACAASURBVEeprq7mzDPPjJs+bBEPK99hS/m0adMAVdLnzp3bbmkvLy8nIyOD/fbbr72Mgd4uzJJuGIZhGGkkFRbrgcrZZ5/NCSecQGtrK/PmzeOGG25g+fLl5Obmdkqbm5vLU089BUBWVhbDhw9n0qRJcf2EuyNW+YpV2qN59NFHaWlpAeDggw/u9bn6jRRZrAcyZ5xxBkceeSSvv/46d9xxB7vvvjvbbrtt3LR77bUXgUCg3VpeXl5Ofn4+U6ZMAVRJb21t5fXXX+fAAw9kzpw5TJ48uYOb1UBvF6akG4ZhGIbRJ2y11VbtS+Qdfvjh7LPPPuyzzz6cc845PPDAAx3SZmZmdlhOL1mam5tZuHAhI0eOpKioCIDtt9+eRx99lA8++ICdd965Q/poy6qRXg499FBGjRrFNddcw6xZs7jlllsSps3NzWXq1KnMnj2buro6ysvL2WuvvcjOzgZg2223ZejQoZSXl1NcXNzJHx0GfrswdxfDMAzDMPqFvfbai1NPPZUHH3yQOXPm9Mk57rnnHpqbmznyyCPbw44//ngA/vGPf6Ar4BkDkczMTGbMmMGLL75Ibm4uJ510Upfp999/f4LBIOXl5cyePbvd1QV0VZb99tuPWbNmxV0fHQZ+uzAl3TAMwzCMfuPKK68kMzOTq666KuVlv/LKK/z4xz+mqKiISy+9tD188uTJzJgxg9mzZ3PJJZd0+CAwzEBU0jZFzjnnHK6++mpuvfVWSkpKukwbVrp/85vfUF9f30FJB3V5effdd3n66ac7+aPDwG8X5u5iGIZhGEa/seWWW3LSSSfxr3/9i9dee419992312VUV1dz7733AuresnLlynaL6bBhw3jggQeYMGFChzy33nor1dXV3HjjjTzxxBMcd9xxTJgwgdbWVpYuXcrDDz8MwPjx4zf8Io2kGTNmDDNnzuxR2qlTp5KXl8err75Kbm4uu+++e4f4adOmta/6suuuu8ZV+gdyuzAl3TAMwzCMfuXyyy/n/vvv56qrroq7fXt3LF++nFNPPRWAvLw8hgwZwvbbb88f/vAHZsyYwaBBgzrlycvL47HHHuPJJ5/kzjvv5K677mLt2rVkZ2ez+eabs++++3Lbbbd1cokwBi45OTnstddevPTSS0ydOpVAINAhPvyhaGVlZYelF6MZyO1C7PUOTJkyxc2dOzfdYhiGYRhfYxYsWMA222yTbjEMw+hDevKci8i7zrkp3ZVlPumGYRiGYRiGMcAwJd0wDMMwDMMwBhimpBuGYRiGYRjGAMOUdMMwDMMwDMMYYJiSbhiGYRiGYRgDDFPSDcMwDMMwDGOAYUq6YRiGYfQTtuyxYXx9SfXzbUp6OnEO4mxBaxiGYXz9yMzMpLW1Nd1iGIbRR7S2tpKZmZmy8kxJTyd/2gVuGJtuKQzDMIx+oKioiJqamnSLYRhGH1FTU0NRUVHKykurki4iGSJykYj8T0SaRGSZiNwkIgU9zC8icoqIzBGRChGpFZH5InKViBT3tfwbTOXn0GwdtmEYxqbA4MGDWb9+PRUVFbS0tJjri2F8DXDO0dLSQkVFBevXr2fw4MEpKzsrZSUlx++BC4DHgJuAbfz/O4vIQc657nxBfglcBrwMXAO0AtP930eIyJ7OekHDMAxjABAIBBgzZgyVlZUsWbKEtra2dItkGEYKyMzMpKioiDFjxhAIBFJWbtqUdBHZDjgfeNQ5d3xU+BfAzcBJwH1d5M8CfgS8BxwcpdDfKiJB4DvAjsAHfXMFhmEYhtE7AoEAI0eOZOTIkekWxTCMAU463V1OBgT4Q0z434EG4Lvd5M8G8oBVcSzuK/2xfkOFNAzDMAzDMIz+Jp3uLrsBIeDt6EDnXJOIfODjE+KcaxSRV4HDROTnwCNAEHV3ORe41zm3qC8ENwzDMAzDMIy+JJ2W9M2ACudcc5y4FcBQEcnppozvALOA64FFwBfAHaiv+4yuMorI2SIyV0Tmrl27ttfCG4ZhGIZhGEZfkU5Lej4QT0EHaIpK09JFGc3A56hS/zzggOOBK3wZv0qU0Tl3G3AbwJQpU+zjUsMwDMMwDGPAkE4lvQEYliAuNypNXEQkH5gDvOecOykq6gEReQD4hYg87Jz7NCXSGoZhGIZhGEY/kU53l5WoS0u8tWpGoa4wXVnRvwVsBTwUJ+4h9Nr22WApDcMwDMMwDKOfSaeS/o4//+7RgSKSC+wEzO0m/yh/jLf/albM0TAMwzAMwzA2GtKppD+I+pD/KCb8+6gv+r/CASIyUkS29i4uYT7xx9PilB0OeydFshqGYRiGYRhGv5E2S7Nzbp6I/AU4T0QeBZ4lsuPoK3TcyOg6VPHeHyj3YU+jyzce4ZdifARdd/04YF/gIefce/1wKYZhGIZhGIaRUtLtDvIjYAlwNnAkUAH8CbgqzgZFHXDOtYnIQcClqGJ+I2qZXwT8HPhd34ltGIZhGIZhGH1HWpV051wbcJP/dZXudOD0OOG1wGX+ZxiGYRiGYRhfC9Lpk24YhmEYhmEYRhxMSTcMwzAMwzCMAYYp6QOB+nXplsAwDMMwDMMYQJiSPhD45+HplsAwDMMwDMMYQJiSPhCo+DTdEhiGYRiGYRgDCFPS00RFXXO6RTAMwzAMwzAGKKakp4lLHpmXbhEMwzAMwzCMAYop6WmiOdiWbhEMwzAMwzCMAYop6YZhGIZhGIYxwDAl3TAMwzAMwzAGGKakG4ZhGIZhGMYAw5R0wzAMwzAMwxhgmJJuGIZhGIZhGAMMU9INwzAMwzAMY4BhSnqayHC2BKNhGIZhGIYRH1PS00SGuHSLYBiGYRiGYQxQTElPG5JuAQzDMAzDMIwBiinphmEYhmEYhjHAMCU9bZi7i2EYhmEYhhEfU9INwzAMwzAMY4BhSnqaELOkG4ZhGIZhGAkwJd0wDMMwDMMwBhimpKcJW9vFMAzDMAzDSIQp6Wmik5K+9E144ofgzA3GMAzDMAxjU8eU9HQRq4zfcSi8fy+01KVHHsMwDMMwDGPAkJSSLiJFInKViLwuIotEZE8fPtSHb51aMTchWhvTLYFhGIZhGIaRZrJ6m0FEyoDXgQnAZ/6YB+CcqxCR04BBwMUplPNrR8LVXVrqe1/YqnlqmR85ecOEMgzDMAzDMAYEvVbSgV8CI4A9gKXAmpj4J4ADN1CuTZfWht7nuXUfPc6sTq0shmEYhmEYRlpIxt3lKOCvzrn3iL9t5ufA5hsk1SZBIkt6Ekp6mHWLI383VELlF8mXZRiGYRiGYaSNZJT0oaibSyJCQG5y4hi0JuHuEubB78Lyd+H138OfdoGbd7LVYgzDMAzDMDZCklHSVwFbdBG/M+oGY3RBeAnGxoLRHSPClvRQCP60K7xze9cFtQVB/G1c8wncfgC8OBMa12vYXUdDc22qxDYMwzAMwzD6gWSU9GeBs0RkZGyEiOwBzED90o0uEK+lr9zyZPjOw/DdRzUg7JNetxrWfQbP/LjrgupWgwsljl/yGlw/dsMFNgzDMAzDMPqNZJT0a4Ag8D5wHepcfZqI3A+8CqwEbuhJQSKSISIXicj/RKRJRJaJyE0iUtBTYUQkS0QuEJH3RKReRKr93z/o/aX1H+HVXZxkwFYHQ9kkjahd5Y8re1bQyvf0+K07Oob/5DMoHa9/uzZzezEMwzAMw9iI6PXqLs65VSIyFfgzcCbquXEqqqw/C/yfc66yh8X9HrgAeAy4CdjG/7+ziBzkXFcmYhCRHOBJYH/gX8Ct/pq2AjYS87E3qWfn6/GFy2HKmdBYlTjL85fCm3+FvS6AL2dr2PDt4bAboGEd5JVCYRlc+AHMug5euR7evwd2PjViwjeMrmgLRv6e/yis/hi2ORYChRAoguLN9OPktlZ1t5IMaGuGUFDDFr+sE0MRKBoB+UP0N3gCZGZrucFmWP6O5nEO1izQSWfFQqhbq+cKNkPpOGiugcwA5ORDVh7kDYLsPCgog+HbQWYOVC2Frz6AT56CwmEaXjRSJ6k1K1WO+gqVdehEWLcI1i/RN1Fj94bC4Spv/hAYNAaGTtLnCCL7F2Tn9eddMIzU0Vilz0dLgz4fRSO1zWcms8hbGgmFoME/x/UVkFMAxaMgI8bm2FgFTVWQP1TfOLc26NiYnQ9tLdpnOKf9VvVyXf441Kb9UfSvqQoysiErV/uKtmaoX6t9T1aelpnj7Yrh/jF/CASKtT9pqYf1X0KwSes7t0TPnZHp+84+GJMbKvV8oaDe75Z6vY7qZdoXtrVC3RqVddAYyB+s+Vwo6tp9XbgQIFC/BjKy9BcogoJhkbQupNeSV6p1kFOo52ip07oOE89Y2Nas53IOcOqe60La53/1kS93kNZnW4vex9YmCDZqnsxsPVdbq5enVeObqrUMF/IyF+t9yc7V9lC1TMeEH76V+vpPIUk9nc65ZcCxIlIMTEI1zc96oZwjItsB5wOPOueOjwr/ArgZOAm4r5tirgQOAg52zs3q3VWkm5jGmhP18qCxUh+oMM112vABls9VBR1gzs2RNGWTItb4aCafqEr6k+fDq7+BzfeA4/6uHUO4g9vYFA/n4LEfwLyH9S3EIb+ErIB2NmFCIXhoBix4CiQTxu8Hu31PO8nalbDVoZqnuRZyi9N3LemgqRoqFqlS3FSlHdb8J7Q+AkU6gC+ZDS0x3zLM/mPk76xcHQR6S2YASseq8l21lE7PQaAYRkyG0WP0vmVmw9pPtZ1mZuvAG1wNK9fr+RvXdywjtwTG7qmd8lcf6mQh2Awlo2DJ63p9iE488kqhZHMdMN/4S2dZQGXICujAkJEFI3fUjr5ktOZrXA+5g/T/UFAHw0AhTJgOw7bVvAOZhkqt26xAZACNVhrCYc51VoIGEg2VOpHKzlNDRdEIVbzq16oilT9Y47LztY2IaLsAVcCiry3UFpl8rl0Ay97W8MxsveeBYm17LXVaXul47UNyCvRcWQF9PpJRfp1T+UNBfatav1bPVbHQK53VOulsqNS2V7VMlRwX8mOIqHy5xXp9oVZtk/UVXvlp63g+ydBryMrV68sK6DWAXp8L6fmLR+nEvHgz7UNDQS2/rcUfW1WOYLM+J1mxa0f4dtTWovWL07JbGvR+VC/X/Ehkog9a35nZWmawERqrVVmM7XuyC6BgiL/mNr3OpuquXUH7msyAH2Nquk4XVnwzsrzintk5LCPTK6iN2l4Dhb78nMh5ckv0+tcuUONDl3jjSXNtz3c5z8jS+uzPOi0dr+dtqlJZMwOqZGfler1FtI1n5viJj6+znAK9vtwSX3et2h4a1umzUDxKdaGS0d2KkG42aArtnKsB3kky+8mocv+HmPC/A9cD36ULJd27xFwIPOGcmyUiAhQ65zayryT9gJiZEwlqquloSV/3GWy2kyqej52TuIx4DNlCLYIVn6pSVLUU5j0Uid9sFzi7H+c3nz4H4/aNTDq6oi3YeaALheDL1+GjB/X/hc/rL8wWB8KOJ8P8x+DTZzTMtcHns/QXJjsf8gZDzXIddLY6BHY4ASZM04Hy8f+DmhVQu1oHudFTdFCccgaM208HhHRTsxI+vB/KttEJWslord95D2nHm1cKo3fTTnXFezr4rZ4PlYs7l7XFgdrpNVZpB18wRCd4rk2tzpO/DZ+96Dv1elUgsvOgYKgOtCL6f06hDibj9vUKsdNOsXYV1H6lbXndZ1rHk46AMXvooNPWopbvwVv0TrlpadBrciEYtDkUjuiZMtnSoB19OG3IW27Ck9eqL2H1JzqRaa6GkTvpta94VxWjFe9CsEUtPI1VnSc0oNc1di8dDCoWah24kA4yuSX6XA7bRpWq9V/Aov/qYDRist63YVurtTM7T2WtWgbv/F0nLS11Opi7EAwer/deMrSNLp+rE/1oq12gKKLohd9kZObox+YuFFEMQkF9NvOH6PU1VGiYZKril1eqFjQRLb9ohN7znAI/6avWtw+Fw/WeNlSqLC0NqihXr4DikWqFzMzROq1YqDLklmhZOG0fzTVaZm6JytNS55U30TosHqX3qmaF1l9PycjWNzJNNbQrjwVlqgC01KoiFG39S5bwJDMjW9tmoEivORTUvqe1Qe93ZsBPOCv1/iRS6jJzdEKIU+twRiZsvrseA0X6XDqn9dRUHTlfdq7es0ChGityB6kVtXYl1Hyl+VobIop3sFEV3dwSQFQRrFmp927Z2yqnZEQpiTkd/25r6fgmrsM1eCUKifQZlYt1spxXqteWkR3pA9qCXrFv1fYzbDvtcwaN1bR5g/Werf1U21p2XkTRzc7TvquhQsvOK9Xno7VRZWhr1WNmtt7//CEdleKwwpdbEqkbEZW9cLjWQ2ujltlcq3ma6/T+NazTOm5rUaPHoLH6DNev0XbXwVLd1vH/DpbsqLDMHD+ZbtN7FmyOTJSaa3Wik5Wrb9WnnOkno74eAkX6bA0ao31KRqZeS3hS2FzjJ+JxJgjhiVP+EM0TCuk1N1ZG0kuGpmmsUtla6rVvzSmMYwSM0VfCk98wOQWRiV5P9ISvOeJ66assIt8GjnTOzUgQfxfwlHPu4W7K+Q9qBc93zjXHxM0GJjrnyrrIfxjwHHA5MBx1vSkEKlBF/yrnXIKeoiNTpkxxc+fO7UnSlPF//5jFLcu+wWc7XcqW37hEA2eW6PG0p+HDB+CDe/X/E++GbY+FR74P8/6tYbt9r+PKL11tZOQcfF4O93wjfvzlq/rGml61TAfZJa/C9MvgodNg0QuR+O88AlseqA/+/Mc1HrSTGbIFfOK/P958Kix7S10Svnw9kv+M59TS9MZftdNoa+5oQdjjHDjwah2QV7yng9f6JfDePXq94YFszSfaUQGM2EF3cI0m3LlHs/lUvSc7nKDKS1cW07ZW7bwKEzbnrgmFVBl/6xZ1AykarkpNrJxhMnO0I26u1Y40mtG7w8RDVBkuGqGKYpZX4ozkcE7bYXa+DjB1a+CLV9W1YNEL+tYip0At69l5OrA2Vuq+BtGWzVKvbK/8IL7SH2bEZB0ww9+aVH6uEyBQK+ioXfT+163WwbelXtt68WbqbhS2Erc26huGgmGqBDXX6qDaXOufB6cDfW6Jf73cpEpl7Wp9ZquWarsOLxtbUKZl1a/R+sjIUgtn0Qi9/oZ1KnfDOv21tUYUqaxAVFlRClzZ1qrgN1bqoJ0V0PiWOlXOw1bdLQ5U5b+1UdOE3xAM20brO/z6v6VOFfvWRn2uM7M0vm61KoQ5Bdpf5JaogjRorE60sgIqb7BJ6zQrT5XfYLPuR9FSF6U4Nfpjk1dYW7Wuwq/pwZeRq/XR1qx/5w7SvqR0vCouRX4yk5GpdZQ3qA8abxK0BSNKnmEYSSEi7zrnpnSbLgkl/TVgsXPu9ATxdwBbOOemdVPOPGCYc254nLh/AycAAedcXJOGiFyIWuHXAi3Ar4B1wHeAY4C7nXOndXH+s4GzAcaMGbPrl19+2ZW4Kefcf7zMX5d9k0U7X8ZWx/5cA5+7RBWxE+6CZ3+iA12YmdURJR7gqvWquD1xrioHl3/VsxM3VMKN/oPSA66Al38J3/onbH9cai7MeStY1RK4eeee5Rk0xrs+9IKx+8CMJzpbXZe/C588BlserFbxnrJusVrPV38C4/dVZX2XGWqdGDNVB/VV81TOVR/BZy+pnzaoUjxmT7WYhIJqBa1boxMCEbVsVi/T6ywYpnK1tcKQLdXfeuzeeh21q1RBGrIlLH0TnrpQy2jzc9hh26r1sLHSn2d32O4bmq9hnR5zS3Rykp2r9yH8IXLY39oG1v4n2AK4zhO5YLMq8K0NEX99EVUOKxZqm6xZqfF1qzV+7N4wfNv45wn7dfa3j3HY9zR3UKR99USRC3+zYBiGsYnRl0p6BXCtc+6PCeLPR63YXZoNRWQxkO2cGxMn7m70Y9RS51zcLyhF5ArgWqAN2N4597+ouFnAdGA759wn3V1TOizpYSV94c6XMTGspNd8Bb/bOpJo1K76Wh1USb/zKF1S8aBrYJ8fafiCp9TKEs8fPRHhD1nKJumGR4FiOPuVjoP7ktfVejx+Ws98tr94De46Kn7csO1gzXz9++L/qcWrfp2u6R5t+T7yJphyllrf375N3xaM2D4SP9AG9VUfa/3XrlSXi5qVEYtmPMbtq9a/ys87hhcM02P9mo7hOYVa/58+ox8F7/GDgXX9hmEYhmH0mp4q6cmYXApQxTgRDujJu/MGYFiCuNyoNInwyy3wZrSC7rkbVdKnAd0q6elA4k2OCoZ2/L9kdERJb6pRy9To3SIKOsA2R/f+5DkFEWvcwdeqm8m1Q+CSpWqJrV8Hdx6p8YXDVbHuzs/3pWs6hwWK4YIP1L+5aqkq2cV+ef2CIXDhh/oavm6N+iRm+9s+fFs4OvZTBQaegjpi+46TCPBfza/WV/TFm6lLQuN6KBkTqcOGSr3uxvXqS/nRAxq2+/e1DSx7W1957zIjUl+GYRiGYWxSJKOkfwHsgy7BGI996NmOoyuBbUUkEOuTDowCKhK5uniW++OqOHFhc2ZpD+RIM1GKZ/iDrjCFw+GYP8OT56mS27BO3R1SybbHqu9j7Vfw0rVwxG/g7mMi8XWr4RelqsyXTYI3b9E8u54eUZpDIbUO73gyHH2zXkesQj2o0wsTJezz+nUhM7vzF+Ox15c/2C95NV79h3c6uWP8lDP7VETDMAzDMAY+yayp9RhwgoicFRshImeivuSP9qCcd/z5d48pIxfYCejO/8Svi0W8NXTCYWvixA0IJN5yb7GEl3wDuHVv/eApf2jXeXotiKhFe8uDdOWIawZFfK2vWu+/ogf+eyXcd6KukPL0j+DXm+kapgCrPtQJxIT99SPEgWbxNgzDMAzD2MhIxpJ+PXAscJuIXAR8gLq47ARsC3wK/LoH5TwIXAb8CHgtKvz7QD66OREAIjISKAGWOucaAJxzX/hVYPYSkV2cc+/5tJm+jCAQtZTIAKUrhTYroB8Lhqn9qm/WKs4KwLF/hZsmRsIueF/PdeGHusb6+iV+TfES+OIV/Zjtb/t2LGfLA1Mvm2EYhmEYxiZIMjuO1orI3sB1wLdRxRxgPXALcIVfP727cuaJyF+A80TkUXS30vCOo6/QcY3064DT0J1Fy6PCz0cV/BdF5GZ0dZdvo9b5XzjnerlkyABjxOTOKzW8/y845k+pP1fRcPjpYnju57DXebqSBOgk4tgYz6ZQCB78Dnz6bCSseFRnn3rDMAzDMAwjKZLdcbQaOFdEfggMRR2r17reLhWjVvQl6FKIR6JrnP8JXR2m222tnHPvi8hewC99WbnAAuAM59ydvZRlYPDDd3Q3xK2PinyUeOYLcMch+vf+l/XduQuGwrf+0X26jAw4+X6//vosePan8P2NbMNXwzAMwzCMAcyG7jjq0HXKk83fBtzkf12lOx04PUHcR+i66BsVCX3SyybC9Es6ho3ZA857Fx4+A3Y9o++F6ykisMUBcP676ZbEMAzDMAzja0XSSrqITAS2BIYQZ19659zdGyDXJoPrXHXxGbolnPNa9+kMwzAMwzCMjZ5eK+kiMhy4Czg4HBQnmUPXKjcSkGELoBiGYRiGYRgJSMaS/mdUQb8FeBn9WNNIGtPWDcMwDMMwjI4ko6QfDNzqnDsv1cJsWvT2G1vDMAzDMAxjUyGZRbczgA9TLcimSo990g3DMAzDMIxNhmSU9NeAHVMtyKaGqeaGYRiGYRhGIpJR0i8Gvikix6damE2SrnYcNQzDMAzDMDZJkvFJvwWoA/4tIiuBz4G2mDTOOWd7xHdFr/d9MgzDMAzDMDYVklHSJ6BfPS71/49JnTibHs6ZJd0wDMMwDMPoSK+VdOfcuD6QY5Mjw1Z3MQzDMAzDMBKQjE+6kUrMJ90wDMMwDMOIwZT0NCFmSTcMwzAMwzASkIxPOiKyBXARsAdQSmdl3znntthA2QzDMAzDMAxjk6TXlnQR2QF4D/gekIN+SFoP5ALj0JVelibKbxiGYRiGYRhG1yTj7vILoAXd0Ci8zOKFzrnNgB8Ag4Afpka8rz+246hhGIZhGIYRSzJK+j7Abc65T6HdsVoAnHN/B54Drk+NeF9fzCfdMAzDMAzDSEQySnoRsNj/3eKPBVHxs1FF3ugJtrqLYRiGYRiGEUMySvpqYASAc64W9UefGBVfCmRuuGhfb0TMkm4YhmEYhmHEJ5nVXT4Adov6/xXgQhF5G1X6zwM+TIFsmwTmk24YhmEYhmHEkowl/T5giIjk+f+vBEqAWcBL6Iejl6VGvK8v5pNuGIZhGIZhJKLXlnTn3IPAg1H/vy8i2wHfRJdffM4593nqRPy6Y5Z0wzAMwzAMoyNJbWYUi3NuGXBzKsraZDBDumEYhmEYhpGAZDYzahORU7qI/7aItG2YWF9/JjQvAOCVN99MsySGYRiGYRjGQCMZn/Tu/DPMf6MHTK1/CYD9Mj5KsyRd45yZ/A3DMAzDMPqbZJT07hgD1PZBuV9LBNenivCyygaO+ONrfLmuvtd5f/3sAsZf+iz3v720DyQzDMMwDMMwEtEjn3QRORY4NirobBE5KE7SwcBBwOspkO1rTfTSi8GQIzuzb15A7HvjLACuf+5/3HzyzmRnxp+Xralp4uePfMT0ScP4zh5j2PLy59rjLn10HkdOHklxbnafyGgYhmEYhmF0pKcfju4EnO7/dsB+/hdLHTAHXSvd6AECtLaFEirPG8Kq6qb2v5/7eBX73jCLNy49gLaQo7qxlSGFAQDqmoPs/mt1v5n16VqufnJ+e74rj9qWa5/+hMkzXwDgksO35pxpW3Q4z9raZtbUNrHtyGLEdlA1DMMwDMPYYHqkpDvnrgGuARCREPBd59x9fSnY153RLV+0/90adJCz4WX+8F/vscvYUs7aZzyhkGPqdap477XFEOYsXseqmia2v/o/lBUFWLKuoT1frNId5qOZh1Ccm82K9Y3cMVvlvf65/zFmcD5bDitkrnv+HQAAIABJREFU1KA8fv/fhdz+euRafnHsdszYc9yGX4xhGIZhGMYmTDJLMI4H1qZakE2NuoxiyviKNW4QZW2hDS+vOcgz877imXlfcfTkkSytjCjhvzlhR/a+/mUA6lvaqI9S0AFufWUxAEuuP5InP1zJBfe/zx2nT2l3b7nyqG04cbfRVNa1cNN/F3Luv95LKMdVT8znqifm8/T5+1AQyOJfb37JuftvyeCC7mchzjnufWspSyrqOXOf8QSyMhjqrf2poqqhhTtmL2HXsaV8uqqGZ+etIjtTWFffQllhgG/vtjnbjyrh6Y++4quqRqaMK2XJugY2L82nrrmV6sZW9p80jF3Hlvb4rUF9c5CaplbW1DRTWd/CvlsNJSszA+ccK6ubGFmcS0aGvYEwDMMwDCOCpOKjRRHJQn3WBwNPOedWbXCh/ciUKVPc3Llz+/WcHz3xRya/fxUPBKez708eYNSgvO4zJWBZZQMH3FROa5veyyuO3IZllQ3c9caXXHvsdpy65ziaWtvIEGHiFepr/tNDJ7H9qBIWra7lobnLue74HdhlTGm356puaOXHD33IiwtWA1AYyGL2zw+gJD+byvoWdrn2v3Hz/eqb2/OdPcYC6t7z0fIqBuXnMGFoASLC7a99zl1vLGFZZWOnvG9ffiDDinJ7XS9zFlewpKKB4rwsPlpezZzFFbQEQyxcXdeeZnRpHqX5OdQ2tXZ4uxC+trrmYNyyBxfksO9WQ7n8yG3aZatubOU/H6/ixQWr+WBZFbVNQbIyhcwMoaqhtVMZ4fKzMoQtygrJD2QybkgB39h5FPtsOZTMLhT3uuYgHyyt4v2l6ynKzeLYnUZR6idC1Q2tVNQ3AzBhaAEAzcEQrW0h1tQ289maOmqbgmxemseo0jycg9KCHAoDOmevaWpl9qIK1tQ2s9XwQqaOHzIgJhFNrW0sq2xgyboGPl+r93Cr4YXkZWex9Ygi8nIyAVi0uo7ivCxCDjYvzSOrD1zJUklbSJ/bru63YRiG8fVBRN51zk3pNl1vlXQRuRHY3zm3m/9fgFnAvqiL9TpgqnNuca+lThNpUdKfvJnJ713Jg8Hp7PGj+xjnlane8t9PVvP9uyOyjx9aQFFuFiurmthtXCm3fHfXDumXr2/g7je+5IIDt2pXypJl3vJqxg3Npyjqg9L65iCzPl3Defe9D8C4Ifntyu8vv7E9x+y0Gefc8y5zFq+LW+bFB09k4vBCLrj/A1r8G4YthxVy//enUlbUvVW9qqGFirpmPl5Rw48e/CBumuN2GcWWwwrZZkRxu1W7LeRYWdXI/JU1zF9ZzQ6jSjh42+G8sXgdVY2qYA8vziXkHAtX1/KrZxbQ0KLbARTlZpGXnUltU5DG1jaGFOQwaUQRI0vyyMkSVlU3UZKXzQHbDCcUcrz8vzU0B9sYUZxLaUEOja1tvP1FJdkZGXy6upbqxlZGFOey7WbFrK1tpiCQSXMwRGEgiwVf1VDXHKQlGCIU8+hmZgi5WRnUt3TcpiBD6JQ2HgU5mQzKz2FFVceJ0rCiAOOGFNDY2kaGQGubY1B+NjttPoiJw4sYOySficOLaAmG2icKG8rKqkb+PXcZLy1Yw/ihBQRDIf77yer2iWhPKcnLZuLwQmoagwRDIYpys1lR1UhLMESwLcSo0jy226yEwQU5jCjOpTgvi7YQNLQEaQ6GWLymjpa2EPk5mQwtDJCbnUl2ZgbZmcLKqiZWVDWQlaGTgLrmIEW5WWw/qoRhRQGaWkMs+KqGQFYGO48pZeyQfBatqWXxmnpWVDWyYn0jK6oaWVXTRE5mBuOGFpCVIWw1rJDdxg/GORhVmseWwwppbm1jVXUTOVkZDC/OZXRpXtLff9Q26RuhkSV5aZ8YVNQ1s6yygWDIkZOZweoa/Y6mrCjAyJI8hhTm9Mn3OsbGi3OOmsYgCOTnZHZqH845nIPWUIjWNkdrMNT+d7AtRH5OFoPyszeqdtXU2kZ1YysikJOZQUsw1G54aW1zNLQEqahrYW1tMxV1zaytbWb5+gaqG/VZb2oNEQyFyBQhJysDB2SIUJyXTVlhDkMKAgwuVENNVobQ2NpGU2u4/JAfbxzBNkdDSxtZmUKG739E1NAQco78nCwKA1kEsjNoDTpqm1qpamylqbWNptY26prbCGRlkJudQYYI9S1tNDQHyQ9kkZ+dSU5WBs3BNjIzhMyMDHIyhYKAlpmdmYEICEKGQGNrG3XNQRpb2sjJykBEyMoQCgKZFOdmk5OVQU5WBrlZmeTlZFKSl01pfg6lBdkU5WaTl51Jfk4mudmZabmnfamkfwS86Jy72P9/DPA4cCPwAfAn4HHn3Pd7LXWaSI+S/icmv3cFDwans8v597LV8KKkyhl3yTPtf5++1zgGF+Twu/8uBOAvp+zCkZNHpkTe3hJsC5GZIYgIa2qbOP6WOR2s5JOGF/Hp6o4rdd73vT3Ya8uhHcLeWLyOM+98h8bWtvZ8SysbaGxtY4/xg3l/WRWBzAzanOPEKZtz55wl7XnzsjO55PCtGZSfzahBeewwuoTmYCglq9SEQo4Pllfx8oI1fF5Rx4fLqplQVsBPDpnE5NElSStQLcEQL3yyiofmLueLinrqmoOMGpRHVqbQ3Bpi282KKc3PJhhy7D9pGJsPzqexpY1n5q3EObWYL1xdy46jB1FakMNna2opycshO1MIOcfQwgBblP0/e3ceJ1dR7///9enZZ7KRjZCEEAOyrxK4kR1lE9SfF8ULCAEuyvWrouIuCqJXxQ1xl4uK7ItAQFlckUEIa1hk3wkQQkL2ZPbt8/ujqmd6ek7PdE9mpnuS9/PxOI+eqVPndHXVWT59uk6dMczcoobXVjexfH0LKTNWNrR1H9R32mocu84YzzYTa3n8jXX8/enlLF/fQl1lWfeDclc1tPH0m+u7rwKnvWPWBN6905YsXtnIU0vXs9esCVSUpVjb1MaSNc1sOb6ahpYO1ja1seO0cWw5ropnl23gpRUNrG1qp7qijLbOLlZsCL8E7DhtLMvXt1BdUcaBb5/M/ttNZptJdcyeVEuXw0srGmhs7eD55Rtoauukua2TnaeP6z6pPPzqGhavbGJ8bQVdXeEEM2tiLdUVKcpSKV5e2cCzb25gdVMbbR19u52NrSpnyrgqGlo6WNXY1uvz1lSUsdWEavBwoqqrKmdNU1uv7XxsVTmt8SSXVpYypo2rZsaE8EvG9AnVNLZ28trqJjq7nCffWMeqxrZ+t5MJtRXsMn0clWUp1rd08NaGFspTKd42uY6ayjLGVZczrqaCilSqu84fe30Nzy7bwOurm+hyqK5IMWti+IK1sqGVt9a3Mramgom1FaxuamdcdTlTxlYxrrqCrcZX09HlvLaqiVQqtP/yDa1MGVPFtlPrqKkoY/qEGjo6w8k63EzeyprGNt5c38KG5nbWt7TjTve+0dHVlfgLU6aylDFrYi1vnzqGCbVhv62tLGdiXSVzpoT3be/sYk1TOxPrKplQU0FZyqipLGPauOrubnadXc6KhlZeWB5+RZpYV8mUsVVUlaeorSyjvCxFTQwSNjftnV0xiAqvqZRRW1HWHYiVpTJfwzEm/eWuub2T9o4uNrSEXxydGCQDIbTw7mBv+frWEGC3tLOmqZ01TW2sa2qnobWD9S0drGlsY0NLO3VV4aJHR5fT0t5JZ5dTWZ5ibVM765vbaW7vpCNjP6wsS3W3m7v3uUiRS11lGRXlKcpTKcZWlzOprpJJYyqpqywnlTLKzBhbXc4WdZVMrKuktrKMLg/HkKbWECBWlqe6g72ayjLKUynWNrfR1BoCzXSA2xaD6XXNbTS1ddIWA+x0XW5RW0mXhwEd3ljTzMqGVsrLQjC7vrmDdc397yfZJtRWhC+5dZWMrS6ntjIE353utHV0YfHCTbioFS5srWls61OvFWUhqK8oS3VvA3VVZXR0eve5oMu9e15TawcNrR20tHdRXmaMq65gQm0F1RVlVFekGFNVTmtHF63tXThOeSrF+JoKmto7aWnrpKWjk+qKMjq7nI6uUNbGuM72zi7wsI11uVNTUcaY6nKqy8MxwOO23NjawYaWjl6fJZeZW9Rwz5ffVVDdDpXhDNLXAGe7+6/j/78B3uXu28b//xf4iLvPyWNdKeAzwP8Aswl93f8AnOvuBQ/sbWZ/AI4DnnL3XfNdrphB+h86DmaXT1zBLtPHD2o96SD9lfOPxsx4fMla3v+LhQA8/a0jqa3cuKvlQ6W5rZPjL76PZ97cwA8+tDsf2GsGEE6ej762hj22npDzysb9L6/iM9c+yvL1rZSlrDtQmjymksqyFFPGVvHvJeuAECx94Ygd2GPmBPZ928TN8qQ7UlraO1mypokX32rk6TfXkzK45d9LeWlFIxVlxpzJY3hjbTONbR1sOTZc/V26tpm2zi62nTKG55ZvYG1TO7Mn1bLd1LFMGVtFS3snXe5sN2UMx+y+FXOmjBmRz9LU1sH65g463SlPGdXlZXS6U1dVRlV5uNLiHk4crfEq/PiaisQvY6sb21jd2EZlWYqtJ9bQ3uk8u2w9r61uYrupY9huyph+u+B0dTmvrW6iojzFa6uaeGlFA3VVZWw5rpr2TmfJmiaefGMdT7+5ga4ujwFymPfSinDlf01jG41tnXR09vziMntSLTtPH8ecyWOYPqGGl1Y08MrKRl58q4HxNRXM3KKGhtYOVje2MaG2gobWTlasb2F9S0d3t68pY6twd7aorWTLcdUsW9/CSysayD6NpCx0CZtQW8lW46sZXxOuXqWM7pN7ymCbiXXMmlRLTUUZLe2dbDW+BicE+W+ua2HZurD+55dvoLE1BGet7Z1syNENLZsZlHV/Kej/XGcGk+qqqKlMMXVsNWua2qipKGN9SzuT6qqYM7mOLnc2tHQwrqaCtza00NzWycS6SrabOpatJ9bQ0NLRfXFicfySnf7lq72zi6a2TtrjLzPtnaHtJo2pxB02tHYwtip8uRpfUxECv4oytplUS2tHF6saWmlsC1ckG1vDfvLmumY2tHRQVZ5iQm0la5vaqK0sx3HaOpyOri4qy8IXkZQZKxpaWdXQRnN7J2+tb6Glo6vPF+2RUlmWYkJtBWOqyqmrKmfSmErGVlfQ2NpBS3sIcqvKy6gsDxcoxtdUMD4GfJPil6/mtk4aY52mg8W6yjJSKaOiLEVlWYrysp6/y1JGY1vYxtO/rrV3hiu+qxraWNXYSlNbJ11dTme8Yp++QLQxzKAifhkYWx2uCqeD384uZ21zGykzxlSVM2NCDVPHVdHZFb7gjKkqZ9r4aibUVuAeLuSkrxKHQDpFTWW4f2vK2Com1VUN6rznHo5tnV1OVXmq5LsJDqSzy7u/gDa1dbK+pZ3VjW2saWynsTW0a3VFiv/aZ1ZRypdvkD6YCK4SyNxqDwX+kfH/y0C+l28vBD4N3ARcAOwU/9/LzA5z97zvqDSz9wIfBPp2ai5BmSf3zJ/w2zu7+M9fLeQLR+zAITtM7Xcdr8ebQ79wxPbd69s1I9gvlQAdoKayjJs/uT/Q+7OXpYy5syf2u+y8OZN44OyeYfk7OrtY1djGluN6+qkvXdvMHc++xXF7zyzaz1ebm+qKMrabOpbtpo7lqF2nAfDZw7ZnQ0s7tZXllKWMjs4umts7e3WJcvfubaC1o7M7CC6m2sryAfcXM6MinvD7MzFeeUurLDd2nzmB3WdOyKssqZR1d3+bMaGGd247Ka/lknR1OW9taKWqPLVRXZE2tLTT1QXja/v+CpX+IpDujpNKwdiqiu57BIZDc1snr65uDFfsUsaE2grWxquznV1Oc1sny9a3sDpeHUwZTBtfw3ZTxjCxrpKVDaFbQGtHF83xymZjWwdL1zbT3N7Fig0tbD91LG2dXWw3dQxvrW/lgVdWYwZjqyt4dtkGpo6rorayjNdXN3PX8yv6dMWqrSxjYrzXoyoGVekAramtg+qKMpraOnlq6fqw3qpylqxpYn3sopCra1fKwq84ELpDja2uYF1zO88t28C4mgraOkO3hooYoLZ1hC8HHZ1dTB1XzVbjq6mqSHHoDlOpqQzdAdJXOqsqynAP9dcefxXpdA9Baxd0egjgOmOdVleUUZ4yxsQvYOnuCOlDvJmFQDkVulaMjb/wTIhfQkbDkL3NbZ2saQpXwMtS1n3VfExlOe1dYftpilNHVxcTaiqprSrDu6A8Xokuj1/cSpmZbVLnztBlJmzbE2phOoO/76+YBhPFvQ7MAy42s12AOcC5GfOnEsZL71dc9kxggbt/MCP9FeBnwPFAXsM8mtkY4FfAL4H35/cxSoMRvu2lrWls48k31vP5P/ybh885vN9l73859OveZUZPYJ5KGT8/YS+qSvAK8lAdpMrLUr0CdIDpE2o4ed42Q7J+2TiZAXl5WYqxWUFt5nZQCgH6piyVMqaNL/ym62xj++kilr7iNmtS7Ua/T75qKsvYcdq4XmkzB77vvdsODK57YS5tHV0sX9/CFnWVdMbgdkJt8i8t+XB3OrucxtZOXlrZQHV5GVuOq6IuBvylHvBtSmoqy6ipTA7wqlLhl7YJI7fpy2ZmMEH6tcA5ZjYV2AVYD9yeMX8vIJ+bRk8g3Gj6k6z03wDfA04izyAd+A7hs3ydURKkZ14jac/or5pOz/45d11zO6l4Fedzf3iMbSaGm+lSBvtv27sf9/v2mD5MpRYRkWyV5Sm2njh0kZqZUV5mjK9N5TXqlohsmgYTpJ8PbA18AFgHzHf3tQBmNp4QJF+Yx3r2AbqABzMT3b3FzB6L8wdkZvsSnnB6gruvHz1XGHrujG7LuJKevsGsraOLe15YyXdvf4YvHbUDp/7+IQAeOedwFjzyRnf+XWeMU79rERERkU1MwUG6u7cCp8cp2wZCf/SmhHnZpgMr4/qyvQHsZ2aV7p5zmIM4PvtvgL+5+x/yeM/MZc8AzgCYNasINw6khy/Ce4380Jrx95dvfJw31jZ3B+gA3//zs71WM9DoCCIiIiIy+gzpJVh373L3de6eT+RYCyQF6AAtGXn680Xg7cAn8yxiN3e/2N3nuvvcKVOmFLr4kMq8Qai1o+ee3KR+5dcter3X/yfsW5w7k0VERERk+Ax4Jd3MDgJw939l/j+QdP5+NBFuMk1SnZEnV7m2I9yw+m13fzmfMpWm3jeOZl5Jn1hXycsrk0eifPScw7ni/lf56IFvG/YSioiIiMjIyqe7Sz3gZlYTu57U0/u+x2wW5w80bMNSYGczq0ro8jKD0BWmvyd6XACsBm6KAXtaOVAZ0xrd/c0BylEUnu6TTu8+6eszHlqQ+Uj6w3aaysIXV9Hc3sk3378LW9RV8ul3v33EyisiIiIiIyefIP2/CUF3e9b/G+sh4AhgX+DudKKZVQN7AgNdid+G0K/9qRzzXwBuA9670SUdBpn3t6avpLd2dPbqf/7Sip6RLH/woT3Y9zthOPp5cwY/brKIiIiIlL4Bg3R3v7S//zfCdcDZwGfJCNKBjxH6ol+VTjCzrYDxwGvunu4C8wUg6ekgvyL0af8cUJJX0QE83g6Qoqt7CMbmrMcZt3c6U8ZWscfM8WxRW8GF/7UnP73jBbadUjfi5RURERGRkVPw6C5mth9wDLA9MI4wTvpzwG3ufl++63H3J8zsl8CnzGwBYaz19BNH76L3GOnnA6cQnm5aH5f/BwnM7EdAg7vfUNgnG1ldZeHpf52Udd84mjnKS9pRu0zjfz+wKxDGP9cY6CIiIiKbvryDdDMbB1wDHEV6kO/evmpmtwEfcfcNea72s8BiwlCIxwArgZ8D57p734h1E/LW9MP4dcf7+L+O9/Kx7u4ufT/y6QfoxlARERGRzU0hV9JvAA4D7gF+BzxOuIo+Dtgd+Cih//d1wNH5rNDdOwk3gF4wQL5TgVPzXOfsfPIVm6fK+X7HCUDPFfT0mOfH7jWD+19exdJ1LcyerK4tIiIiIpubvIJ0MzuSEKBf4O5fTMjyKHBZ7Gpylpkd7u5/H8JybtJWNbbyyGtr2NASRnP5yLxZfPP/26VPH3URERER2Tzk+zCjE4BXgS8NkO9LwGvAiRtTqM3Nlfe/xrG/upc31zYDMKG2krHVFUwdVz3AkiIiIiKyKco3SN8buNnd+x16MfYjvxmYu7EF2xx9ZcETAEysrSxySURERESkmPIN0mcQRnDJx3PAzMEVZ/Nxw8NLcs4bV1MxgiURERERkVKTb5A+Dsh3xJYNwJjBFWfzsWRNc855ZamkwXNEREREZHORb5CeorCnjOa73s1WeZkCcRERERFJVsgQjEeb2bQ88u092MJsTirK9D1GRERERJIVEqSfSP6jthRy1X2zVJFSkC4iIiIiyfIN0g8d1lJshirK+3Z3ecesCfz0+L2KUBoRERERKSV5BenuftdwF2RzU55wJf2K0/+DuqpCftwQERERkU2R+lwUSXaf9D1mjleALiIiIiKAgvSiqa0s6/V/SsMuioiIiEikIL1IxlT3vmpeZgrSRURERCRQkF4kHse/2Wp8NQCdrgFxRERERCRQkF5kY2I/9Oa2ziKXRERERERKhYL0Ihsbu700KUgXERERkUhBetGE7i0TaisB2NDSXszCiIiIiEgJUZBeZJPqQpC+pklBuoiIiIgECtKLbNKYqmIXQURERERKjIL0Ips8prLYRRARERGREqMgvUjSIy7WVuopoyIiIiLSmyLEIjODC/9rD3baalyxiyIiIiIiJUJBepFkPrvoP/eaWbyCiIiIiEjJUXeXIrNiF0BERERESo6C9CJxfOBMIiIiIrJZUpBeZKZL6SIiIiKSRUF6kUwdWw3A+JqKIpdEREREREqNbhwtkk+/++1sO7WOI3eZVuyiiIiIiEiJUZBeJJXlKY3qIiIiIiKJ1N1FRERERKTEKEgXERERESkxRQ3SzSxlZmeZ2bNm1mJmr5vZBWZWl8eyW5jZZ8zsb3G5ZjN7zswuNrOtR6L8IiIiIiLDodhX0i8Efgw8DZwJXA98GrjFzAYq238AFwAO/AL4FHA7cBLwhJntPFyFFhEREREZTkW7cdTMdiEE5gvc/YMZ6a8APwOOB67uZxXPAju4+0tZ670N+DvwLeBDQ11uEREREZHhVswr6ScABvwkK/03QBPhinhO7r44O0CP6f8AVgO7DlE5RURERERGVDGD9H2ALuDBzER3bwEei/MLZmbjgbHA8o0toIiIiIhIMRQzSJ8OrHT31oR5bwCTzaxyEOv9OlABXLYxhRMRERERKZZiBum1QFKADtCSkSdvZvYh4PPAX4HfD5D3DDNbZGaLVqxYUcjbiIiIiIgMq2IG6U1AVY551Rl58mJmRwNXAQ8DH3Z37y+/u1/s7nPdfe6UKVPyfRsRERERkWFXzCB9KaFLS1KgPoPQFaYtnxWZ2VHAAuAp4Ah3Xz90xRQRERERGVnFDNIfiu+/b2aimVUDewKL8lmJmR0J3EQYkvEwd18zxOUUERERERlRxQzSryM8iOizWekfI/RFvyqdYGZbmdmOZtarj7qZHQHcDDwPvNvdVw9vkUVEREREhl/RHmbk7k+Y2S+BT5nZAsLTQnciPHH0Lno/yOh84BTgUKAewMzmAn8kjLX+e+A9Zpb9HlcO76cQERERERl6RQvSo88Ci4EzgGOAlcDPgXPdvWuAZXel5wbTC3PkUZAuIiIiIqOODTAIymZh7ty5vmhRXl3gRUREREQGzcwedve5A+UrZp90ERERERFJoCBdRERERKTEKEgXERERESkxCtJFREREREqMgnQRERERkRKjIF1EREREpMQoSBcRERERKTEK0kVERERESoyCdBERERGREqMgXURERESkxChIFxEREREpMQrSRURERERKjIJ0EREREZESoyBdRERERKTEKEgXERERESkxCtJFREREREqMgnQRERERkRKjIF1EREREpMQoSBcRERERKTEK0kVERERESoyCdBERERGREqMgXURERESkxChIFxEREREpMQrSRURERERKjIJ0EREREZESoyBdRERERKTEKEgXERERESkxCtJFREREREqMgnQRERERkRKjIF1EREREpMQoSBcRERERKTEK0kVERERESkxRg3QzS5nZWWb2rJm1mNnrZnaBmdUVsI6jzexeM2s0s9Vmdr2ZvW04yy0iIiIiMpyKfSX9QuDHwNPAmcD1wKeBW8xswLKZ2bHArUAN8EXgh8BBwEIzmz5chRYRERERGU7lxXpjM9uFEJgvcPcPZqS/AvwMOB64up/lK4CfA68DB7p7Q0z/M/AwcB5wxnCVX0RERERkuBTzSvoJgAE/yUr/DdAEnDTA8gcD04HfpgN0AHd/DKgH/isG8iIiIiIio0oxg/R9gC7gwcxEd28BHovzB1oe4L6EefcD44DtN7KMIiIiIiIjrmjdXQhXwVe6e2vCvDeA/cys0t3b+lk+nTdpeYAZwFNJC5vZGfR0h2kws+fyK/aQmgysLML7yshSO28e1M6bB7Xzpk9tvHkoZjtvk0+mYgbptUBSgA7QkpEnV5BeG1+T1tGSlacPd78YuHiAMg4rM1vk7nOLWQYZfmrnzYPaefOgdt70qY03D6OhnYvZ3aUJqMoxrzojT3/Lk2Md+SwvIiIiIlKSihmkLwUmm1lSkD2D0BUm11X09PLpvEnLQ3JXGBERERGRklbMIP2h+P77ZiaaWTWwJ7Aoj+UB3pkwbx6wHnh+I8s43Ira3UZGjNp586B23jyonTd9auPNQ8m3s7l7cd7YbDfg38BNWeOkn0kYJ/1kd78ypm0FjAdec/emmFYBvAq0A7tkjJO+B/AI8Ht3/+gIfiQRERERkSFRtCAdwMx+DnwKuAm4HdiJ8MTRhcC73L0r5rsUOAU41N3rM5Y/DriOEOz/hjDs4lmAA3u7u7q7iIiIiMioU8zRXQA+CywmDIV4DGEonJ8D56YD9P64+/Vm1gx8HfgRYaSQ0r59AAAgAElEQVSXO4AvK0AXERERkdGqqFfSRURERESkr2LeOLq5ShG65DxLGM/9deACoK6YhdoMbQ98i/B02hXABsKTbr9GclvsANwMrAEagbuBd+VYd6FtPJzrlt5qgVcIXeJ+kTBf7Tx6TST8ovoioc5WAHcCB2blUxuPXmOAs4EnCMfslcC9wKmAZeVVO5e+rwLXAy8TjsmLB8g/Wtu0kHX35u6aRnb6qQcL3P1j7v5jd29393+6e6oEyre5TN9z9w3ufpW7n+nuH3f362Lb/NvdazLybuvuq9x9ubt/1d0/4e6PxnY7bCPbeDjXranv9CMP7e7u/osRbAu18/BO27j7K+6+wsO+/d/ufpa7/97djx+hdlAbD++Ucve73b3T3S9x9zPc/bPu/kCsx++PUFuonYdu8liXf3f31e6+uJ+8o7VNC113r6nYDbS5Tbu4e5e735iVfmZs8BNLoIybyzTX3ccnpH87tsWnMtL+4OHEsGdG2hh3f9Xdn3N324g2Hs51a+o9vcPdO9z9c7G+soN0tfPone5299fdfasB8qmNR+/0zlg3F2alV7r7y+6+doTaQu08dNOcjL+f9P6D9NHapoWsu89U7Aba3KZ0AHhgVnq1uze6++0lUMbNfdotttFF8f86d29x9zsS8p4T8+6bkVZIGw/nujX1nsrc/WF3v9XdZ8d6zAzS1c6jdzoo1teZ8f8Kd69NyKc2Ht3TkbHOvpgw70F3f2ME2kLtPHxTf0H6aG3TQtfdZ1Kf9JG1D9AFPJiV3kLoD73PiJdIss2Mr8vj6+5AFXBfQt7742tmuxXSxsO5buntLGBHwpCvSdTOo9fR8fU14BagmdDv83ngpIx8auPR7UFgLfAl4DhgFqGv7/nA3sB5MZ/aedMzWtu00HX3oSB9ZE0n3OjSmjDvDWAyUDmiJZJMZcC5QAdwdUybHl+ThvRMp83ISCukjYdz3dLjbcA3CTcKL86RR+08eu0QX39DuHn0FOB0oA24Ajgtzlcbj25rgPcDq4E/EB5m+CzwSeCDhPYHtfOmaLS2aaHr7kNB+siqJblhIXwLS+eR4vgJMI8QqD8X09LtkdRuSW1WSBsP57qlx68JI7r8uJ88aufRa2x83QAcClwFXEIY1WUt8F3CuU5tPPo1AE8SRvE5FvgoYTSfq4HDYx6186ZntLZpoevuQ0H6yGoi/PSRpDojj4y8/yV0hbiY8PNpWro9ktotqc0KaePhXLcEJwFHAB8H2vvJp3YevZrj6zWEq+dpa4A/AdMIV9vVxqPbboThFv8OfJHwpPLfAQcAywhX0stQO2+KRmubFrruPhSkj6ylhJ9CkhpsBuEnlLaEeTK8ziM8tfb3hGAu09L4mvSTVDot86esQtp4ONctoZ5+DNxOOIlvF6dt4vzx8f8JqJ1HsyXxdVnCvDfj6xaojUe7swiBzfVZ6U3AbYT9ejZq503RaG3TQtfdh4L0kfUQoc73zUqvBvYEFo14ieQbcbqc8NNp9iN4nyD8VPXOhGXnxdfMdiukjYdz3QI1wBTgGOCFjKk+zj8p/v9R1M6jWfoGrpkJ89Jpb6E2Hu3SQU1ZwrzyjFe186ZntLZpoevuqwSG3dmcpt28//E1TyqBMm5O07mx3i/3/h8qcb2HcU73yEhLj3P6vPce57TQNh7OdW/uU4W7fyhh+n+xvv4c/99+BNpC7Tx80xbuvt7dl8Q6Tadv5e4NsX5Hoh3UxsM7XRjr5ktZ6RPcfamHh+GUj0BbqJ2HZxponPTR2qaFrLvPVOxG2Rynn8eGXODuH3X3Czw8eare9fSxkZw+GdvhVXef72HHypwOz8i7nYcTwHJ3/4r3PDGsw8PYvRvTxsO5bk3J0+xYh9kPM1I7j97pjFhfT3p4WNVXPOzbbe5+xAi1g9p4eKdtPDy5scvdr/DwlOizPTxp1mN9q51H13Syu389TsvdfU3G/yePYL2X0rp7TcVuoM1xKnP3z3t40lSrhwcw/Nh7XwHSNPzTpd6/+qz8O7n7Hz081a7J3e/x3I/0LbSNh3PdmvpOs2MbZwfpaufRPR3r7vd7eKDIBnf/m7vvrzbepKZt3f0yD7+atHv4BeVfse3VzqNvqvfc6ke43ktl3b0mc8/ugisiIiIiIsWkG0dFREREREqMgnQRERERkRKjIF1EREREpMQoSBcRERERKTEK0kVERERESoyCdBERERGREqMgXURERESkxChIFxEREREpMQrSRURERERKjIJ0EREREZESoyBdRERERKTEKEgXERERESkxCtJFREREREqMgvQ8mdliM/OsqcnMXjCz35rZjsUu42CZWX38PIcUuywy+pjZpXH7OTWfdJGRZmaz47a4uIBlDonL1A9fyaSUDWa7kdKwqbSdgvTC/RW4LE53AROB04FHzezgYhZMZFNjZqfGA+2lxS6LyOYq4yLV7GKXZTRS/clglRe7AKPQ99y9Pv2PmU0E/gTsD/wfMBqvqM8HaoHXil0Q2aR8Ffge8GaxCyIiMghvADsB7cUuiGyeFKRvJHdfbWZfAhYCO5jZHHd/udjlKoS7KziXIefub6IAXURGKXdvB54tdjlk86XuLkPj8Yy/t0z/MVCfqFx9HjPTzazKzL5pZi+aWauZLTGzn5rZ2IT1nReXO8/MppvZ781smZm1mNkzZvbpHOVI7JOemW5m7zSzv5jZ2tgXf6GZHZ6rQsxsHzO7LeZvMLN7zezYQfYNrTCzk83sOjN7Pq6vwcz+bWbnmlldVv7d0u9hZpZjnVubWaeZrTKzyqx5bzOzX8U6b4mf4U4zOzbHurp/yjSzD5vZPWa2LqZNiHn+w8wuMLOHzeyt2Javm9mVZrZrP599fFzu1ViWV8zsfDOrzdVucbmUmc03s3+a2er4fi/HbWfLhLfql5lVmtnZZvZcLMcbZvZ/Zjaln2Vy9VWvNbPPmNkiM1sR1/d6rOOvZuSrB34f/z3Fet8PcmlGvoLrNrNsZrajmd1oZivNrNnMHjWzE/r5XFVmdmZs57Wx/C+b2bVm9q6E/GPN7OtxvRvi/vOYmX0he9vbGGZWbmanWdg3l8V6WGph3/u2mVUnLFPQtj7Izz/Hwn07r5pZW6zn2yzH8cM27rizl5ndYj3HnfvN7Lh86zAfVuDxKGO59LZrZvb/4vbaYGZrM/KkYt0+Eet1edyOZ1vG8T3H+g80sxvM7M1Yz8vM7A9mtmeO/Hub2TVm9lJ8r9Vm9rSZXWJm74h5DjEzB7aJi71ivffD2XnUV+Z5adtYbyvivvaImZ3Sz7IFHccso3ucmW1pZheZ2Wtm1m5mP8nId6yZ/cPC+bQ11tUiM/uRZRzTrJ/z1XDUn4Vz12WxzK0Wzk+3WY77xdLriX+fHD9DUyzLjWa2XT91O8fMfhG34WYzW2PhuPQ9M9sqIX9BZcvxnu+LZf5XP3n2j3mezEgba2b/Y2Z/ivXdbGbrzexBC+eSvC842wD3mtgAXSyHoh4K4u6a8piAxYADhyTMmx7nObBtRvrsmLY4xzoPifPrc6QvBOqBdcDfgNuA9XHePwDLWu68OO8SwhXMJcDNcR2dcd45CeWoT/psGek/IPzc9yRwA/BETO8ADk1Y31FAa8zzb+Dq+Fm6gAv6q5Mc9TQzLrMC+BdwbayPdTF9EVCTtcwjudorzv9qnP/LrPQjgA1x3jPAjbEemmPad/vZNn4dX++Nn3kRMD7m+QfQBjwc22QB8HzM3wQclLDe8YQvgA6simX5Y/zc98X3SWq3SuCWOG8DcGdc9qWYtgSYU0D9lwF/jss2xHXfAKwEXo5lcuDUrOUuzU4nXBj4V8ZnuiXW1Z3AcqAlI+9XgHti3hfj+tLTRzPyDaZu02X7WfxML8Y6eoCeffnkhOUmx3ZN18VfCNvjvfG9bs7Kv01GWZYS9uFbY915/NyVWcvMzijD7ALa6aqMNv9LrNd/ELqxOTBtCLb1Qj//fvTsp88A1xDu5Ukfj77Sz/Go0OPOu4CWmOeJ+F73xf9/QuHHnUNIPj4XfDyKy6Xb9Nfxc/0zlnFhRp7LY57WjLp9LW4vl8Z55yWs+2txXidhG/5DRju1Au9LOEZ3xPkPAdcR9uNH4zq+EvPtGN+3Iea9gd774eQ86vG8uOzlwGrg1fi57sgow/kJyxV8HANOjfNui/X2VlxmQbregO9k1MsdhP3kL8ALMX1ewr64eLjrDzglbhce13M94bzZQTh3fryfbeq7cdl74+ddEtOXJbUR8N6MMr0S3+uPwNMx7QNZ+QsuW45toZxwnO8C3pYjz//F9/liRtoBMe0Nevabf9JzrLqFvvFQrrY7hIT9OmEbujRh3pDUQyHTkK5sU57oP0g/jZ6TkGWkJ24kA20sGelOOMlMy5i3LbA2zjs4a7nzMpb7PzJO/sCH6Dmx1mUtV5/02TLSu4DTMtIN+Hmcd2fWMnVxJ3Tgc1nz3kfPgS2xTnLU01jgGKA8K30C4eDa52QPfDamX5JjnemD0b4ZaTMJJ9o24MNZ+XfM2AbelWPbaAOOyPF+RwJTstIM+HjSthPn/zLOu5sY7Mf0qfQELEntlv4i9Fdgy4z0FD0nqH8VUP/punwJ2DojfTw9QbSTX5B+MD0ntuwvVmUJdXsqOQ6YG1m36bI5cA6999svxPRXEt7r9jjv72Sd/OL2eHBWGR6K+b8PVOXYdr+VtZ7ZGWWbnWcbbRPzL84uV5y/H1A7BNt6IZ+/Gng95j8vq47fTQiou4D9stZTT+HHnVrClyAHzs6adxw9XwoKOe4cQvLxueDjUZyfbtPVwF4J84+L85cDO2WkVwJXZix/XtZy709vr8CeWfPeRwgq1gITM9LvjMt8KKEc04Gds9LS20Ne22PWsudllP0qep+X3kk4J3UB+2ctV/BxjJ7jhRMC9exzXTUhsFtPwoUKYA9gasK+uDgr35DWH/AOwr64hr7H83fG9msDdsixTS0H9slIHwPcH+d9I2uZt2XU+WeAVNb83eh9sXFQZetne0h/YT43YV5VfJ8OYHpG+kzCuSP7OL4VIVh24Pisebna7hAGEaQPdT3kvf8M5co25YmEIJ0QLM0nXBFcT9+DTOJGMtDGkpHeScbBOmN++kR1Xlb6een3IyMgyJifDuyyN7D6AdKvTljXZHoC04qM9PQG/miOz3xNf3UyiHZ5e1zfQ1npUwknp/X0DQbnxmWezUpPnxT6HDzi/A/G+QtybBsXDfIzLIzL75KRVgc0xvQ9E5Y5koQgPbZLS9wmt0hYLkX4dcOB3fMs38sx/4cT5u1OONg7+QXp6UDkJ3m+d3p7unSo6jarbPcmLFNBCKR6nVSBvWPaSjK+NPXz3u+L+f+ZY/5WhKt5K+kdwM4g9IN9FpiR5+fcJ77XzXnmL3hbH8Tnnx/zP01WIBDn/yzOvy4rvZ7Cjzvp93qSrBN5nH8jQxSkD7BM4vEozkvvr30C+KzP/ZmEeRPp+dXjvKx5D8f0Pr8Yxfnp88WnM9KeimkT8vxci7P3hwLq5Dx6LhBNTJj/w+ztgEEex+g5XrQCsxKWmxLnP5Zn2WcnbTdDXX8Z2+f8HPM/H+f/OMc2dUbCMul9uD4rPb09/DbPsg+qbP2sb6+Y/4WEeemLiX8pYPs6PC5zfZ5td0hSvSRsQ5cOZz3kO+nG0cLdaX27OS8F/sPdXxzi93rV3Z9JSH8uvvbpNxb9091bcyy3az/L5fKX7AR3X2lmq4BJhANq+gbBA+PrH3Ks6xrg+ALfHwj93IFDCVcNawlX1tKNsX1W+d4ysz8TAqUPxPdNmx9fL8t6i6Pi6405inBXfJ2XY/5NA5R/aizPzoSr0On9b1p83Z5w8Ifwrb0WeN7dH8tel7v/1czWAFtkzTqUcDXiFndfk7Bcl5ndTQiu59H7foqkMm9NuPLSSvipNnt9j5vZ44QrUPlI/xx8upm9QAgCN/rm0gLrNlPStt1uZi8TgtKtCCdYCN1DiGVel0ex+t2e3P3NWAe7EIK752P6GxQ+StSzhCDovWb2NUKA+8pgy0bytl7o5z8ovl7t7l0J8y8FziRcIUtSyHEnvY5rPJ4xs1wB5OxnPxiFHI+y9DlOxD616bruc+z0MEDB34H/zFpuCuFYscLdc/XzvQv4VFz/z2LaIsK+co2ZfQe43907+inzUPibu69OSL+S8OvVQRlpG3sce8QTBkRw9xVm9iqwh5n9GPhNjnPsQIas/swsRQg0Ownd9ZIMdO7ps6+QO05I78eXjFDZenH3R83sCWA3M3unu9+XMTvXuRkLgddBhBhjOlBD2N/S9+f1t89tlOGoh3wpSC/cXwn9vFLA1vRsMNea2YHu3jyE77UkR3pDfK0a4uUGU45JWeubEV9fzbFMrvSczGwMoQ/jMf1kG5eQdjkhcJtPDNLjyfB4wtXfK7Pyz46vTyZ8EcuU62bJnKPkmNknCFcv+9y8lyHzMwxUj+l52UH67Pj6ofQNRf3IedNnQjlezxFoQQhi8wrS3f1FM/sM8CPgF8AvzOwlQt/eG4HbcwRZOQ2ibjMVsq/Miq/P51m02fH1F2b2iwHyTilgvX24+wYLN+j+Fvg28G0ze4NQr38EbswKItJlK2RbL/Tzp7edXF8W0qNgbWlm5QlBzmCOO4tzLJMrvWAbcTxKSzpOTCZ8njbC+SVJ0rFgdnydUuD+/hXCF8Gj4tRkZg8QujFd5u5LB1jXYOQ6li2Or9MytoPZMW2wx7H+Riw7mdB+ZwFnmdkKQre92wlfKJsGeD8Y2vqbRE+guW6Q556kfSXX+b6Q/XgoypbkcsIvKPMJXXoxs8mEulxPViBsZtNi2n/0s87+9rmNNVz1MCAF6YXLHid9J0L/tL0JN2+cVcC6BhpdJ1dQNJDBLjcS6+t3687he4QT4lPAlwlXMVbHK56VhKu8SW4h9B873Mymufsy4D2EnegOd389K3+6Pa5mcOPiJn5Bi1fcfkHoZ/c5Ql/JJUCzu7uZXQ2cQOF1k5Q//RmeJvSH7k/SleVcCgqc+12R+y/N7EbCzUvvJnzRPS1Od5jZezwMfTagIajbwWzb+dZFui3+Seib3Z9VgyhHL+5+o5ndQdhXDiPU6wlxeiJeREhfAd+YbT3fzz/Q9uw5/k4bzrbZGIM9HgEwwIWc/srf3/6+mnC860/3UILxV5x3Em7Iew/hCuUBhCvY55jZce5+2wDrK1Q+bZPOs7HHsZx17O53m9nbCV0GjyR87v+M0zlmdpC793sxaYjrL/1Z2+j9i2+SlTnKU8i+4lmv/dnosuVwJWE/+rCZfcbd2wjHqQrg8oR95LeEAP1u4BuErrtr3b3DzLYn/GowmNgiSVJcNlz1MCAF6RvJ3Z8xs48RHmj0STP7hbu/FGe3xdcxORbfetgLOPLeiK/b5Jg/K0d6fz4UX4939yez5uUcYsrdW83sWuD/AScCP6afn9MIgdTbCf10X0qYP1gfJBxAfubuFybMT/oMA9UjJNdlOhh8xN1PzbuEuaXLMcvMUjlOBrMLXWn8wvTbOGFm/0E4+L0b+G/Cjc/5GEzdDlb6xL1DnvnTbXG1u/9uCMuRk7uvJdycdxWAme1M2NbnEq7+pYe4HMy2XujnT1/de1uO+XPi63J378xznbmkt9PZOebnSh+MQR2PBrCKENxXEbpoJXUB629/byp0f4/78r/ihJmNI2wfXyHsl4V2ixxIrmPZ7Pi6LGM7GOrjWC/xavlNccLMZgEXEQLu7xECxoHWMVT1t4rwpaIS+J8cXVWH0muEfXgHwmgwI142d19mZn8j1Pd7CaPvJJ6bLQxp+h5CV5P3JXS1K3SfG0xcNtJt1E3jpA8Bd7+FcDW9gjAUVtpKwlWqSfGnnGxHJKSNdnfH1w/nmD/gwS/BxPiadDVyoPVdHl/nWxiz/H2EnwEXJORN9+v7UMK8jZGz/Ga2I+FGmmyPEIa0294Sxjk2syPp29UFwlXbduCo+LP8Rom/NrxCCB769Om1MA757kPwPg8QA/as9aUPqLkuKAymbgfrb/H12HhCHshwbU95c/engfSXl8x6HUzZCv386T7SJ8Y+ndlOia93JcwrVHodx1vyb9EfGYL3SNuY41Gi+MvR/fHfPsdOC0+27jM+fOxW8QQwM37RHTR3Xw+cTfiyMM16PwNhoP0wH0eYWdIx68T4mtmnfkiPYwOJ/de/Hf8d1PFssPUXu/f8gzC61QcG894FSu/Hpw6UcZjLlnlu3pFwIeFlQtejTOMJseqGHPfCFLrPpbsizTGzioT5feKyIrRRNwXpQ+ec+HqyxQcUxJ9wFsb0czMzm9nJDPKAXuJuIIxNu6eZ9er6Y2bvJYzuUaj0z7SfyFrfYYQ7qnNy9/sJP4XtAfwvIdi80d0bE7JfQBhB4TwzOz07sLDwYI13xQB5MOWfn3nCMbNJhIf1JB24Gwk31gH8LDMoijdJ/ijpjeIV6l8T+rjeZGZzsvOY2TQr7AEQ6ZvNzjezmRnrGQf8igJ+Zoz1957s947dBNIHx8z+pOkrpDvlWGXBdTtY7v4IoTvNJOAP8T26mdkEM8u8CfJmwo2yR5nZhUmBrZntamanZaXNMLNn4zQje5kkFh7i82HLemBRDFjTfacz67XgbX0Qn/96eh6rfm5m8GxmhwL/Q/jJ/af5fMYB3EC4+rwb8KWsch3L0N40Oujj0QB+GV/PjkFLer0VhDrKFax+I75ek1X/6eVrzeyE2DUznfb5zH05wxGEY+R6wpByaQPth/kYA/w0MzCKXyw+QdgOfp5OH6bjGGa2Tdze+zwMkHABB/rvz55ez1DX3/8Suuz9ysz6BIEWHqD1vtjFZmP9mDBy2EfN7JPZX2rjMSmzvoerbDcThoE9mp5uwlck3JO0nFCXE8zsxMwZZnYSBX4Bd/fFhPsgtgC6H/BowdmE4WqTjGQb9SqwpvyG+VlM1nB3CXnSD3y5OCPtYHoGv3+ccOJ6PKalh56qz1rPIUnpGfNPJXmIoPNIGKIrY/6lJA+VV5/02XKlJ9TJ7Kz0owhXDpyehxndQ+hjmh4j9fkC6v7D9Aw19QihW0T6QT7np+f1s/zZGcs7CQ9Cych7GKEfuxOulP2F8KCKhYQvH064L2HAesiYvwU940Uvp+ehROsJJ/ybcrTLeHqGzVxJCETSB7YH6HlQS/Y405X0DBfVFvNeR7gx6kl6xqqvzrP+sx9m9Me4Ha8kXGUv5GFG6THX1xCuTFwVl0/X7XNkDGtGOOG9GectIvwU+lvi+NkbUbd9ypbnPjGZniHvGmK9XBO3j6SH+cyiZ7i2NXG91xAeopIe2vL+rGVm07OtJm5TCeX9QEaZ7iLscwvoeZDRMrIeHsLgtvVCP//+9H6Y0dX0frhafw8zKvS4kx57PX2svZqe48RPSRiObYA6PYTk4/Ogjke50rPypB9m1BLrNv0wo9UZ885OWO5LGXX6FD1dORbR89CaozLyryUcj9MPirqacDxJD6f6iaz1fzqmr4/5013VJuVRj+fFZa+I29viWGd/p+fcmOthRgUdxxhgyFZgz4z6vS+W43rCcccJX1wzn50xO2m7GY76IwSb6e33RXoeGnc/Pc9G+XjWenNuU7nKHue9l54hfl+O9XozPceq7IcZFVy2PPexi+nZl5wcD9kDvpiRZ2Gs7/T46Ol9LruN+vv8H8lY3/3xs7xA2FfSQ8P22YaGqx76raOhXNmmPJFfkJ4eR7iNjDFaCSePu+NOsZ4QnOzPwOOk1+d4n1OTNiJKJEiP8/YlHEzXxc99P+EqevrJYX3Gpx6g/g8j/By6hnAgvZ84Xin9HKji/K3pOYG9SsI4yln5pxMePvN43GmbCAeyvxEe/jDd86yHjDzTgN/FvC2E4PZCwgNQEtslLjeBcOXjNcLPqIsJX+7q4kHCge1zvOd/Eg4iy+I2uYLwpenXwJEF1n8loSvX87Ecb8bPs2U/21WfdEL/wW8Suoe9HuviLcLNYV8AxiW89x6Ep3SuymjHSzembvur84G2fcIoMmcRgob1hL6KLxO+cCTlr4nbzT2E7beNcGXtPsLVmd2z8s+m8CB9GqE/7F9iPTQTArvHgG+R8YCWjdnWB/n5tyUEJK/Hz76KcGzI9eCvnHWfx3HnHXFbSR93HiT8Ypmu08UFbPOHkOM4zCCOR7nSs/KkCMNSPknPvnENof/+b+M6+oyJnfHZLyVs/y2xDp4lDOn4ETIe7AOcRPjC+1T8DE2E48m1ZH3pzyjX1wlftNJBSl7bJxnnJcJ9EOmnFbcQAq3EfTBj+byPYwwcpI+N2+4fCQ9na4j19BThmDE7K3/idjNc9Rfr55eELw1NsXwvEO55+xhZ48z3t03lKnvG/O0I9/68TDimr47t8V2ynk48mLLluY/tn1EXdw+Q978I+/MGQkB8J+EqfK42Gujzf5hwwaEltuHNhGE1B9qGhrwe+pssvmlRmNlXCQeWvQk3F73q7rMHsZ6jCTvAHvQ86vdL3v84wVIEFsZw/jbwS3f/VLHLM1qZ2TaEk0wj4WEfQz2ij4iUiNil4wnCsH/7uPuiIhcpb2Z2HqFLzjfd/bzilkZkdCl2n/TvAu8iBBt9HliQj9jf8FbC1aovEq4yHgQsNLPpQ1ROKUDsK9inv17s33p2/Pfy7PnSl5nNTegzOINQf2XAlQrQRTYNZrZbwn0FNYSrvDsCT42mAF1ENk6xh2Dc1t1fBjCzJ8l9Y0yieAPKzwk/ox7o7g0x/c+EnzHOA84YygJLXuYCf7LwJMrFhH562xOerAih/+GDRSrbaPMXoC3uH6uAmfQ8jfQZeo8mJCKj2zeAI83sEUKXskmEX4inELoWndbPsiKyiSlqkJ4O0DfCwYQ+leemA/S43sfMrB74LzP7pOf5YBQZMk8Qbgg5OE5jCL+U/AX4P3fP9Vhd6esHhFEHdicM/dZG6Bd+E/ATD8N+icim4UrCzdJ7AvsQRk56g3AT8HdCegoAACAASURBVA+G4JwpIqNIUfukZ0pfSS+kT3rs0/5d4HB3/0fWvO8Qulbs6u6FPFlRRERERKSoit0nfWOl+5y/kTAvnZbXOMMiIiIiIqWi2H3SN1ZtfE16RGtLVp5ezOwMYn/1urq6vXfcccekbCIiIiIiQ+bhhx9e6e5TBso32oP0pvhalTCvOitPL+5+MaHfNHPnzvVFi3TDvIiIiIgMLzN7NZ98o727y9L4mtSlJZ2W1BVGRERERKRkjfYg/aH4+s6EefMIQ1Y9P3LFERERERHZeKMmSDezrcxsRzPL7GN+F2Es2Y+a2ZiMvHsQHul8vYZfFBEREZHRpqh90s3sZGCb+O8UoNLMvh7/f9Xdr8jIfj5wCnAoUA/g7u1m9hngOuBuM/sNMA44C1hBeDCEiIiIiMioUuwbR08nPOwm0//G17uAKxiAu19vZs3A14EfEUZ6uQP4srurP7qIiIiIjDrFfuLoIQXkPRU4Nce8W4Fbh6RQIiIiIiJFNmr6pIuIiIiIbC6K3d1FRERks9HS0sKKFStoaWmho6Oj2MURkSFQXl5OdXU1U6ZMobq6euAF8l3vkK1JREREclq3bh3Lly9nypQpTJs2jfLycsys2MUSkY3g7nR0dNDQ0MBrr73Glltuyfjx44dk3QrSRURERsDKlSuZOXMmtbW1A2cWkVHBzKioqGCLLbagqqqKZcuWDVmQrj7pIiIiI6CtrY2amppiF0NEhklNTQ2tra1Dtj4F6SIiIiNE3VtENl1DvX8rSBcRERERKTEK0kVERERESoyCdBERERGREqMgXURERESkxChIFxERkSFVX1+PmfWaxowZwzve8Q4uvPDCPg9yOuSQQ3rlraioYMaMGZxwwgk89dRTvfLOnj27z3pnzZrF0Ucfzc9+9jPWrl3bb9luueUWjj32WGbOnElVVRVjxoxhp5124vTTT+eOO+4Y8rqQ3DK3k0996lOJed566y0qKysxMw455BAA5s2bR1VVFU1NTX3yH3nkkZgZ55xzTp959913H2bGmWee2WdeKW4XGiddREREhsUJJ5zA0UcfjbuzbNkyLr/8cj73uc/xzDPPcPHFF/fKW1VVxW9/+1sAmpubeeCBB7jsssu47bbbeOihh9hhhx26886cOZPzzz8fCE9xXbp0KfX19XzmM5/hO9/5Dtdccw3vete7eq2/ubmZE088kZtvvpkddtiB+fPnM2fOHDo7O3n++ee59dZbueSSS7j66qs54YQThrlmJFN1dTVXX301F1xwAVVVVb3mXXHFFbg75eU9Ieuhhx7KAw88wL333sthhx3Wnd7R0cG9995LeXk5d955Z5/3qa+v714+raS3C3ff7Ke9997bRUREhtPTTz9d7CKMmDvvvNMB/+EPf9grvaGhwWfOnOlm5m+99VZ3+sEHH+x1dXV91vOjH/3IAf/EJz7RnbbNNtv4Lrvskvi+9fX1Pm7cOB8zZoy/8MILveadcsopDvgXv/hF7+zs7LNsV1eX33jjjf7nP/+5oM8qg5feTk444QQH/LrrruuTZ5dddvH3v//9XldX5wcffLC7u//1r391wL/2ta/1ynvvvfc64KeddppXVFR4Y2Njr/lHHHGEm5mvXLmyO22ot4t89nNgkecRn6q7i4iIiIyIuro65s2bh7vz0ksvDZj/yCOPBODFF1/Ma/0HH3wwF1xwAQ0NDXzve9/rTn/88ce57LLL2H///fn+979PKtU3/DEzjj32WI466qg8P40MlXe84x3sscce/P73v++V/uCDD/LUU09x2mmn9Uo/4IADqKio6HO1vL6+njFjxvC5z32O9vZ2Fi5c2D0vfZV9t912Y9KkSUDpbxcK0kVERGTEpIPziRMnDpj3hRdeAGDy5Ml5r//kk0+mqqqK22+/vTvtxhtvBOD000/XA6VK1Gmnncbf/vY3lixZ0p12ySWXMHXqVN773vf2yltbW8u+++7LQw89RGNjY3d6fX09+++/P7vuuitbbrlld/cWgIceeoiGhoZeXV1KfbtQn3QREZEi+uYtT/H00vXFLkYvO08fxzfet8tGr6epqYmVK1d290m/6KKLePTRR9lnn33Yfvvt++RfuXIl0NMn/ayzzgJg/vz5eb9nVVUV22+/PU888QQbNmxg7NixPPnkkwDsueeeffKvXr2arq6u7v8rKysZN25cQZ9zRPz5K7DsiWKXordpu8F7vjdwvjycdNJJfOlLX+Lyyy/n7LPPprm5mWuvvZaPfvSjvfqjpx166KEsXLiQhQsXcsQRR3RfKf/a174GhF9VMq+0pwP29M2nQMlvF7qSLiIiIsPiG9/4BlOmTGHq1Knsvvvu/OpXv+LYY4/lT3/6U5+8jY2NTJkyhSlTpjBr1iyOO+44Ojo6uPTSS7u7veQrHUytX7++12tSkLX99tt3v++UKVM48cQTC/2YMgQmTZrE+9//fi699FIAFixYwLp16/jv//7vxPzpK+Lp4Dt9pfzggw8GQpC+aNGi7ivt9fX1pFIpDjrooO51lPp2oSvpIiIiRTQUV6xL1RlnnMFxxx1He3s7TzzxBN///vdZsmQJ1dXVffJWV1dzyy23AFBeXs6WW27JDjvskNhPeCDZwVd20J5pwYIFtLW1AXD44YcX/F4jZoiuWJey0047jWOOOYZ77rmHSy65hH333Zedd945Me9+++1HVVVV99Xy+vp6amtrmTt3LhCC9Pb2du655x7e/e53c++997L77rv36mZV6tuFgnQREREZFm9/+9u7h8h7z3vewwEHHMABBxzAxz/+ca699tpeecvKynoNpzdYra2tPP/882y11VaMHTsWgF133ZUFCxbw2GOPsddee/XKn3llVYrryCOPZMaMGXzzm9/kzjvv5Ne//nXOvNXV1cybN4+FCxfS0NBAfX09++23HxUVFQDsvPPOTJ48mfr6esaNG9enPzqU/nah7i4iIiIyIvbbbz9OPvlkrrvuOu69995heY8rrriC1tZWjjnmmO60D37wgwD87ne/I4yAJ6WorKyM+fPn849//IPq6mqOP/74fvMfeuihdHR0UF9fz8KFC7u7ukAYleWggw7izjvvTBwfHUp/u1CQLiIiIiPmnHPOoaysjHPPPXfI133XXXfx+c9/nrFjx/LVr361O3333Xdn/vz5LFy4kK985Su9bghMK8UgbXP08Y9/nG984xtcdNFFjB8/vt+86aD7hz/8IY2Njb2CdAhdXh5++GFuvfXWPv3RofS3C3V3ERERkRGz3Xbbcfzxx3PVVVdx9913c+CBBxa8jnXr1nHllVcCoXvL0qVLu6+YTp06lWuvvZY5c+b0Wuaiiy5i3bp1/OAHP+CPf/wjxx57LHPmzKG9vZ3XXnuNG264AYC3ve1tG/8hZdBmzZrFeeedl1feefPmUVNTw7/+9S+qq6vZd999e80/+OCDu0d92XvvvROD/lLeLhSki4iIyIj62te+xjXXXMO5556b+Pj2gSxZsoSTTz4ZgJqaGiZNmsSuu+7KT37yE+bPn8+ECRP6LFNTU8NNN93En/70Jy699FIuu+wyVqxYQUVFBVtvvTUHHnggF198cZ8uEVK6Kisr2W+//bjjjjuYN28eVVVVveanbxRdvXp1r6EXM5XydmH6eQfmzp3rixYtKnYxRERkE/bMM8+w0047FbsYIjKM8tnPzexhd5870LrUJ11EREREpMQoSBcRERERKTEK0kVERERESoyCdBERERGREqMgXURERESkxChIFxEREREpMQrSRURERoiGPRbZdA31/q0gXUREZARUVlbS3Nxc7GKIyDBpbm7u80CljVHUIN3MUmZ2lpk9a2YtZva6mV1gZnV5Lm9mdqKZ3WtmK81sg5k9ZWbnmtm44S6/iIhIviZPnsySJUtYvXo17e3tuqousglwd9rb21m9ejVLlixh0qRJQ7bu8iFb0+BcCHwauAm4ANgp/r+XmR3m7l0DLP9t4Gzgn8A3gXbgkPj30Wb2TtdRUERESsD48eOpqqpixYoVrFq1io6OjmIXSUSGQHl5OdXV1cyaNYvq6uqhW++QralAZrYLcCawwN0/mJH+CvAz4Hjg6n6WLwc+CzwCHJ4R0F9kZh3AR4A9gMeG5xOIiIgUprq6mq233rrYxRCRUaCY3V1OAAz4SVb6b4Am4KQBlq8AaoBlCVfcl8bXxo0tpIiIiIjISCtmd5d9gC7gwcxEd28xs8fi/JzcvdnM/gUcZWZfBm4EOgjdXT4BXOnuLwxHwUVEREREhlMxr6RPB1a6e2vCvDeAyWZWOcA6PgLcCXwPeAF4BbiE0Nd9fn8LmtkZZrbIzBatWLGi4MKLiIiIiAyXYl5JrwWSAnSAlow8bf2soxV4mRDU/wVw4IPA1+M6vpNrQXe/GLgYYO7cubq5VERERERKRjGD9CZgao551Rl5EplZLXAv8Ii7H58x61ozuxb4lpnd4O7PDUlpRURERERGSDG7uywldGlJGvV9BqErTH9X0T8EvB24PmHe9YTPdsBGl1JEREREZIQVM0h/KL7/vpmJZlYN7AksGmD5GfG1LGFeedariIiIiMioUcwg/TpCH/LPZqV/jNAX/ap0gpltZWY7xi4uaU/H11MS1p1Oe2iIyioiIiIiMmKKdqXZ3Z8ws18CnzKzBcDt9Dxx9C56P8jofELgfShQH9NuJQzfeHQcivFGwrjrxwIHAte7+yMj8FFK26qXYMyWUDWm2CURERERkTwVuzvIZ4HFwBnAMcBK4OfAuQkPKOrF3TvN7DDgq4TA/AeEK/MvAF8Gfjx8xR4FnrkFnvsLPHYlTN0ZPnFfsUskIiIiInkyd40+OHfuXF+0aKAu8KPMr94Jbz3d8/9X39DVdBEREZEiM7OH3X3uQPmK2Sddhsv6pfD/s3ffcZJVZf7HP6di5zA5MMwMg+QoA4gRFMyrrnF1QTDrGlbdVcF1EV1XTOiaXV1XXFf8KYIoQRcDIBiIEiXPDDNMnukwnSs9vz+eW93VPdU93T3dXdXT3/frdbu6bjh17j23bj333HPP7W0bPu7i5bDptvLzi4iIiEhVqXRzF5kKD/8SfhR1Fb/kWNh2n//fuAzedB185QR//92z4OMdEEJl8ikiIiIi46Ka9APBj0qe5VQM0AGe/c8wbzW8+r+Hxm29Z+byJSIiIiKToiD9QBBPlR9/whv89ZhXwbnX+P93fm9m8lRObgDuvgx+/3nY8VDl8iHVJ5+DbB8U8tC2Djb+GXJjPctsDLsfh4Huofdm0Nc+NfkUERGZIWruUs3u+B4c9kJoWjr6PPmsD885H04/Hy45Arq37d2sZfWz/PXOS+GsT0JN87RmvaxfnQ93RLX6t3wZPvQYJGvGXubhX8KPz4aWlXDGR+HYV/v4bffBI7+CQ8+ExqVw48Vw6FnwlLMgUe4htjIhZh4o734UnrwdttwNdfN8WojDES+G1tVw0MkQYn5T8tZ7vEehRBrSjYDBuhuhdRXMPxSSdVC/AGJJv6l5459hy11AgD2bIT8iKE/Uwprnwupn+/Rkre/riRpYdKSf9D3lLIjFYftfPc2Hr4NHr/fPaFoG2V6fb2APrDjVezoq5GD1c6B3N2S6Pf8rToGubX6SsPAwWHbizG5vERGREdS7C1Xau0v3DvjCU2DJcfDOm0efr/0J+PJx8LKvwlPfCDsfgUIWFh+997z/9y/wp6/Biz4Hp75j+vJeTn8nfOEwD7AyPZ7HkVacCi/6LNQv9JOIy14HT/xh+Dx1Czygevi68p+z+jnw2u9DPA3XfciD+tu+7UHi8pN8u5749x4AZrr8ROi413q+apo9YHvwag8ydz8G1/0zrHwGvOIbHmxWk0IBendBw6Lh4we6PBCtbR17+T1bPaA2g1u/CW3rPbBNN8IDV8GOB3y+WAIWHwMdT0DdfK+V7t09PK2mg2DPk3t/RsMS6NkJlt97Wt18OOgUiCehabkH+iEGVoAFh8O6G+Cx30D39qFlitNH07gMjniJp9WxMTpZANJNvk7d23x9sr1jb5tFR8OKk+GEs+GgtUPBfjzpJwp183y7dT4JfW2+P9XN85MQkWpVyAMBYrqILlJJ4+3dRUE6VRqk734cvvpUSDfDBRtHn2/DH+DSF8M5P/Nax335ylO95vlN105dXkd68k5I1XltZ9t6+NUF0LkJtt8Pb/2tBz1Xvdv7cB+PV33Xg6RfvHf4+JPO8xr1zXfCs/7Ja2aLQX3jUujaOvG8t6z0YLSchUd4M4rDXgDP/ZgHftleX69lT933VYH98cj1fhVk96N+AtawxANrgDXP8+ARINXgtde9u2D5Wlj+VDjudR7c1s2DK98Bux6Gvg7AfHws6UF9ywoPbK3g2+Gpb/R1bVo+VIsOfpK1+3Ev0ydvh+0PQKreA/m1b/aTm3jKA4JlJ3pAn+2BTK+XST7j27Jl5b6DBTPvrSjd4PnEvFlM23rP5xO3+DrMPxTmrfF0R0uzkPf1JMCTt3n5per9BG3rPb7+hbyv0/1X+Lhsr8/PiONkst5PNEfW/reshHmHwJJjYPGxcPCpfgITgucT9u/G7XzWT8xjcV+XgS4/uWxd7evds9tPlsygeUV0MlHw+YtyGV82WesnQp2boeVgb2bUu8uvNsw/1NNu3wDt66FrO+T6vSzr5vv3q26eb5tcPyw7AWpafFrLismv31TI53x9iydiqXrfHoXc0PdkLIWC79uxOKy/GXY+5GVmhWhbJqIT4bynHU9B83Jf97oF/v3I9Q1d9UnWQV2r72+5fn/fsMi390D3UBnVzvP9vGfX0H6Vz/qJ386HPK181o8BA11+RSvTM5TXEBv6HiZr/aQyN+Cf2bPLy/GRX/kyNS3eycDCw6H5IN9XGhZB/SJf12yfL5dI+0lyTSu0rvT3uQE/Ue/Z6Z+TqPFtW8j5tpi3ZnzHwkLeK00yPb5s60pPq+MJ38czPVAb7VO18yA/4PtqIeffvYFuz0OIQU2Tl4sVfB8tftd7dvmJenE7tK6C+Ws8nzXNntd4wr8TbesA821T0+TzmPn2yGej73t2+P9W8O9C8bPjKU+vGhTyUR7zkO0fKiMsqqjoGzoGYp7/fCaqhGn3yofeNl8+WefzJev8tz1Z5+td01TptRxdz27o74jWp82/Rw2LvTz72n3fq2nyyrsKUJA+AVUZpG/5C3z7dP/S/+vO0ee758fws7fDe+6ABU/Zd7o3fR5u+BSc9W9eg9y4ZMqyzCPXw9a74YZ/Lz99/lPgPbf7l6RQgF2PeG3v9vs9ENt2HzzySz949Lb5SccbfjIUdPW2ecB/6Jmw5ozytZaP/gZ++Cr/v3Gp/5g9/1N+oC/kYOOfPACrbfVgsukgPzAtP8lrjs1gwWE+HPsa/4FqXQU3ftoD2NFuvG1YHM272n/IVpwCBz8djnnl5JvfPHmH53fHQ35CE095eXVEJ22Ny/z99gcAG/phX3gErHqWb9ctd3vAMCj4du3dBQef5mlmeuCUt/lJVffO6Idn8eTyfCAZ6Ib7LvemNgQPGAo5387dOz3ga13lZdDf6c1ldjzo+/XOhz2oAA+mYgnf7+Mpb76z5DhYdIQHBLkBr+G/73KfN57yoKtlpQdwG//sgVg+6/tYuasAyXpvFte5eXh5x5IeUDQu84Bqz5ZoevAf3Uz33mmVk27yAKp+oe873TvY68SlaN4aD/ziSf+MWMLXseVgD6BiSW9+19vm67PjQf+e5vp83esWeNpb7/FjQf1CDwzmHeL7Zk2zz79nC3Rs8vKwvAdj+ayfCCbrhoKodKOnkx/wE86mZX7CuOdJL+N0owfHNc2e17Z1Xp6D2zDh2yvEomNXzreHFaKgbSAKfiokWecn51bw7VLc74YJvn5POcvLpmeXH6vb1o9/HxivEPPPKp6gJGr8u7Nni5dN8fuQ6yvTxK3Gg+mpzEvxyluI731FL5bweUbmY9KfF/djwuKj/GpuutGPr33tno9krW+bTI9/x2tafLlcv58o1URBc6ohGuqHrnb27sKvgsQ9ALeCr48V/H2xEmDdjV5Z1f5E+SvWUynV4Ouc7fX1qm3x39aaFt+2iZRfZUykhtYpkfbtQPDt3r7exzcs9nXo2ho1UezyY0As4SfB8ZRvp2yfVzL17PR0a1p8+xRPMrLR8a/cld2RWlfBP1amMw0F6RNQFUH67sf9x/jEv/f3626C/3mZ/39R5+jL3fxF+O0n4KNbojPifdh2P3zrGUPvP/KEf7H2186H4eunlJ92zKs8MFzzXP+BHI/ifjmZWsfOzd5G/fTz/QdpKpn5ycTt3/EDyq5Hvdbxru/79IYlHnAVxdO+Dql6P2loWu6Be/sGD1JWPQOO+Bs/EeneMVTrc9Nn4c/f8DQSNV4r/tr/gfr5noeOjZ5WPOG1nLE4EKKArOTEq7cNbvqcH8wKeb/HoXh/gkyffA52PgibboXd67xNfLbPA9f1N5f/AWla7rWZhbzvA51P+hWI1tX+412/yGsBFx8T1ZzG/ceur91P1Lq2+Mnoymd6eXdu9iA4nvL9LdvrP0rJOt93e3d7DfiKU316y0oP9Hc8NPTDOW+1B9cjjy35nK9TPuM/otvu88CjYyOs/72nnesfGuJpryEt1ogO3sgb/KSyptlrXwt532cLOVh6vAfP3Tv8szo2+mf17PL5m1f49zuR8vF97f45Tcs8L/FkNL7N1yWeGgoUk3W+rRoWeZA60O1BUD7jJxlLjvEAfOUzou1dcnWmWLs6uC2yvr49uzyNdKN/Z0uDip5d/jmJtH9W8eS/tnWoNri/A/r3+Pc3nhoKLvvavQImn/Xx89dEgUkU9IXY0BWCfNZ/Swo5/6xE2rdJTVMUGI1QvKl6z2bfzj07h9avttW3Y+NS34YdG337JGqj/XHh0MlPLOEnX9leP0nta/dpmZ6odrbDf2eKJ1rF/LWsjJqkBejY4PPNO8TXN9XgJ0s9u6KyTXilSrG8Uw2eB8v7Ni3kPO2Gxf79iCV8O2V7oxPktH/v2tZFZdbmVxXNfD9rXBp9nzqik53s0EW0eLR+xX0qnvT3IRadxEdXJQe6/arHrkej2v6u6KrWQT490+P7Qare89sX3TsWSw7/3dgfqUavCFhwqG/bEPdtFYsP/51I1Hr+Brp8GybSvn/VzvPKgdpW/794VSrTO3RFNNMT7TPbfTul6v072tfu69TXHlVoZP1kLJeJ1r1r7/zWtnpNf7FyIVHrx4J4GpYe5+P2bI3yXDN0olO/0Pet3t1Dv7OxhH+3Mb9K1LBkaF2K+zcMLR9P+dXOClCQPgEVDdIvaoaT3uQ3vW26Ff5lu++gD17tN0zC2EH6dR+Ge34EF2wa3+eZwSdKgvLVz4Fzf7Hv5XIDY9cI33Ax3PQZ///kt8GZH4fHfusHv0OeOzfaQBbyfkDL9PiBumMjXPNB/4Fb9lSvMUyk/ce41PK1fvB54hZ/X6z9XPUsvwqw+JjquYQqU2Og2/eHbG9Us1TnzQ9Kgz8z31dqWg6MZxsUg79CProRudVPQA6EdRPZX/lsFMj2DAXzmR7/7Q1Ex4GYf49isejKTtTMqXjFoJCFhUf6iUw1KkR5zPVHx4PYUJOZ4gMYa1vnxDFhvEG6fvmrQWm3iJluD9L79wyNG1lzA167EE/52XfDBJomhACv/p73srL5Llh/E/zns+Edv9973o23erC5+zH441fgtT/wM/M1Z+w975O3ezD5zluGPufoV4w/XweCYrvfVL03n1l+EhzxUiB4kJ2Pmkpsvdtr9A45A+77CfzuU17ux77Ga1MH9sAJf+9t9+XAlG7wG1PHUqzNPFAUj2GxOBxUmXagIlUrnoyai0zBle1qFYtBLF2+wq/0vicZpCC9WhTbyw10eVvr0jaRfe1778CfXzP0/0R/yI95pQ+7HoWvrfV2Xx2bhm746tkFv3gfPDzi5tKfnDP8/YfWDTW/2HwnHPXyOXEGPCGlN6rFEz6sfPrQuKe9C048e6jHEBERERH0MKPqUbyhpXgTz0BJTfqezcPn/elbhr+f7INaFjwF3n+/X3K6/b+Gxj/4i70D9AWH7b385w/xG1E33OyX5VXzOznpRgXoIiIiMoxq0itp+1/3Hld8UmJpTXrnZm+vCt6m6/6fDl/m1fvxFNGWFd4k467vw3M+4r0o/O5TPm3eIfDu2/1Gq7r58JuLPBDfs9nboOcHvKeYuvlem3/0304+HyIiIiIySEF6Je1+bO9xxZr0/j1DN4OU9gRx16VD/y87EZ7/795DyP542ru89vyHr4EXfMrvlj70TDj7Cp9ebAbz4s8NLfPMD3g/pJ8/xOc//YKhB8eIiIiIyH5RkF5J5Z7COBB1UdTf4f2Ktz3uNelFsaiN8ztvGapd318Hn+ZPWHziFu+bPVEDr/jWvpernw/vuBkeuNIfJiQiIiIiU0Jt0iup3OPNB4P0Tm+n3LjUg+CbL/HxxcexT+Uj6kOAc670mnnwB600LBzfskuPgzMvGt+T/ERERERkXBSkV1K5PupLbxxNN/mTBts3wG8/6V349ez0zv5TDVObl8Yl8Krvevvy0949tWmLiIiIyIQoSK+k0iC9+Ejf9Tf7zaP9nf5UrFLd2/xpfrm+6enqcP4a+KdH5l7/5iIiIiJVRkF6Jf3560P/F5u+PPJL+NHfDQXpZ31yaJ7OzbDt3unNk55sKSIiIlJxisgqactfyo/fcLO/1jT7Q26KHv2/6c+TiIiIiFScatKrWU0TnPoO720FYNNt/vrSL1UuTyIiIiIy7RSkV7NY0vse/9h2SDUO1bAf9sLK5ktEREREppWC9KpWcmNp80FD/zcunfmsiIiIiMiMUZBezQ49a+j/5uX+uuJp09Ozi4iIiIhUjUkF6SGExhDChSGEW0IIj4YQTovGL4jGHzG12ZwjXvVdqI8eInTuNbDwsKFpTVGQnqqf+XyJiIiIyIyav+AILwAAIABJREFUcO8uIYSFwC3AIcBj0WstgJntCiGcC7QAH5zCfM4NqXpI1vr/ybrh04rNXWLxmc2TiIiIiMy4yXTB+ClgCXAqsBHYMWL6z4Hn7We+5qZ4ym8WBUjWDJ+26Ch/7dk1s3kSERERkRk3meYuLwW+YWZ3MezOxkHrgBX7lau5KpGGeBSkM6Ld+eEvhrVvgdf+z4xnS0RERERm1mSC9AV4M5fRFICaMabLaOJpOPEc/79h8fBpsRi89IvQovMfERERkQPdZJq7bAPWjDH9RLwZjExUIgWnvRtOeZvXqouIiIjInDSZmvTrgLeEEPbqrDuEcCrwRrxdukxUosa7V1SALiIiIjKnTSZI/wSQA/4CXIy3Sz83hPAj4PfAFuCz40kohBALIXwghPBQCKE/hLAphHBJCGHc/QyGEBIhhPeFEO4KIfSEEDqj/98x8VWrsHiq0jkQERERkSow4eYuZrYthPA04GvAm/E7HM/Bg/XrgHeZWds4k/sS8D7gZ8AlwJHR+xNDCGeaWWGshUMIKeAXwBnAD4FvRev0FGDlBFet8lSDLiIiIiJMrk06ZrYJeHkIoQk4HA/UH5tAcE4I4WjgvcCVZvaqkvHrga8Afwdcto9k/hU4EzjLzG6Y2FpUgSNeCg9dM/Q+ofttRURERGSSTxwtMrM9Zna7md02kQA98no8uP+PEeO/A/QCZ4+1cNQk5h+Bn5vZDcE1TjAPlWUGi48Zeq+niYqIiIgIkwjSQwivCyGM2ll3COH7IYRXjyOpk/HuGm8rHWlm/cDd0fSxPAtoBO4MIXwZ2APsCSHsDCF8OoQwqasEM8v8RtEL2+D8TWruIiIiIiLA5GrS34MH16PJ481Y9mUZsMvMBspM2wwsiNqcj+bw6PX9wKuADwOvA/4IXAB8d6wPDyG8PYRwRwjhjp07d44ju9PACkCAWBxqmiqTBxERERGpOpMJ0o/Ee3YZzV+Ao8aRTh1QLkAH6C+ZZzTFpi3zgDPN7Jtm9hMzezlwI/DGEMKo+TCzb5vZWjNbu3DhwnFkd+rd9UQbD27rrshni4iIiEj1mkyQXo/Xlo/GGAqgx9ILjNa+o6ZkntH0Ra9/NrOHRkwrNsd5zjjyUTEdvRmyBat0NkRERESkykwmSF8PPHOM6c9kfE8c3YI3aSkXqC/Hm8Jkxlj+yeh1W5lpW6PX1nHko2ICRoFQ6WyIiIiISJWZTJD+M+A1IYS3jJwQQngz8BrgynGkc3v0+aeMSKMGOAG4Yx/LF284PajMtOK4HePIR8XEMFCQLiIiIiIjTCZI/wzwIPDtEML9IYT/DSH8IIRwH9594sPAp8eRzo/xpjHvHzH+bXhb9B8WR4QQloYQjgghDLZRN7P1wB+AU0IITy2ZNx6lkQOun8T6zZiAYQrSRURERGSECQfpZtYFPAP4T2Ap8Abg7/HeWr4JPN3M9owjnfuArwOvDCFcGUJ4awjhEuCLwE0Mf5DRxfiJwSkjknkv3m79NyGEi0II742WPQX4tJmNp9lNRRUImBn/dfM6+rNjNfUXERERkblisk8c7QT+IYTwbmAB3mZjp5lN9C7I9wMbgLcDLwF2AV8FLjSzsbp5LObjLyGEpwOfitKqwYP5N5nZpRPMy4yLUcAIfPZXD/Otmx7nh7du5IZ/Pr3S2RIRERGRCtuvB/5EQfmkOxk3szxwSTSMNd95wHmjTLsXeNlk81BJAW/v862bHgdg/a6eiuZHRERERKrDpIP0EMJhwKHAfMrc/Whmoz6VVFyxTXpdKk5vRk1dRERERMRNOEgPISwGvg+cVRxVZjZjqK9yGYXXpAfOOW0l/3nTOpprk5XOkoiIiIhUgcnUpH8ND9C/CfwO2D2lOZpDYsHbpN/1RDsAnX1ZNnf0sbyltsI5ExEREZFKmkyQfhbwLTN7z1RnZi4yC9y+oX3w/Tt/cCdX/sPT+cgV9/Ku56zhKYvH8/BWERERETmQTKaf9Bhwz1RnZC7yNunDHTy/jns2dXDlXZv5yBX3Dpv249s38sVfPzJzGRQRERGRiphMkH4zcPxUZ2QuChiFkib9i5vSNKQSXH3PFgDu2tjBf9+ynu17+jEzPnLFfXzlt4/y8LauSmVZRERERGbAZJq7fBC4IYTwOzO7YqozNJfEot5dTjy4hWQsRntvht09A/zmwR2D83zymr/yyWv+ykuOWzo47oEtnRy+RM1gRERERA5UkwnSvwl0Az8JIWwB1gEj+w80M3ve/mbuQFfsgnFn1wArWutork0OC9BLXXvv1sH/r7p7C6986kEzlU0RERERmWGTae5yCJAENgI54GBg9YjhkKnK4IGs2NDlyfY+EvFAXXronOlvjl826nJ3PdHOD/78BJ192WnOoYiIiIhUwoSDdDNbZWar9zVMR2YPNN4m3YsgEQs8tn2orfmLjlkCwNMOmTc47g2nHsypq+fRPZDjX6+6n+M/cf24AvVbHt3FqvOvHRxy+cIUr4mIiIiITKVJP3FU9l9p7y792QINNQno9PcvPHoJ//aKY3jlicupL6lhv/berdy6vm3w/fGfuJ7Pv/o4XnHicnoH8iQTgUe3d3P8ipbBec7+7q3DPvfQf/klixrT/P7DZ1CTjE/b+omIiIjI5ASzkZ0Azj1r1661O+64Y8Y/994LT2CXNfPm7IcBOGxxA49s7+ba9z2To5c1j7pcfzZPOhFj9QXXjTrPhS89ijc9YxUf/dn9/Oi2jTzz0AV89tXH8YzP/G5wntUL6jn/RUfw1INbWdiYnroVExEREZGyQgh3mtnafc03qZr0EMIa4APAqUArezebMTNbM5m055KRXTDGgv+/r/Om8dR+f/Kav9LRm+FHt21k1fw6/uvctdQk46y/+MX84p4tfPk3j7JuVw/v+MGdAGz4zEsmvyIiIiIiMqUm3CY9hHAscBfwViCF3yTaA9QAq/CeXjZOXRYPXMUuGAG+96aTueDFR7KgIcUhC+vHtfz9n3gBl77p5FGnf+V3jwHw03c9fTCwDyHw8hOW8+sPPofPv/q4wXl3dw9MdjVEREREZIpNpib9k0AGOAXYDewA/tHMfhdCeBvwaeDlU5fFA1co+bu8pZbDFjdyx8fOGvfyDekEpx++iC++9nieeegCFjXVDE5bdf61ADzj0PksaNi7KUs8FnjN2hUcs7yZF335Zv7lZ/fzrXNO2p/VEREREZEpMpkg/ZnAt83s4RDC/GhcADCz74QQngV8BnjZFOXxgFV642hTTXLS6ZTrM328zVeOiB6K9KsHtrHq/Gv5+N8cxWlr5vONGx7nF/dsYXlLLS88ZgnxWOD6B7bxomOX8pEXHkFHb4ZkPDbsptax9GfzdPRmWdJcs++ZRUREROa4yQTpjcDj0f+Z6LW0fcYfgIv3J1Nzx1AXjE21leloJ4TAd89dy1u+7zfOfuLqvw6bvrmjj+/esn7w/TdvfJwr7nySHV3ePOYTLzuaFx27hEWN5YPvTW29XHL9w1x19xYA3vLM1Ry9rImjljVx6MIGEvHRW1yZGd0DOR7b0c3jO3vo6s/y2wd38PRD53Pc8ha6B3J09Wcx4OUnLCOdUE81IiIicmCYTGS4HVgCYGZdIYQe4LCS6a2AoqVxiJXUpNdWsCvE5x25mL/861n0ZfM8Per95fDFjXz/zafQVJvgmnu2cvD8Oo5Z3swFV97H9j39g0H6x3/xAB//xQMAzK9PsbsnM+rnAMMCfoC3PWs1b3rGapa11A6Oe2R7Fz+6bSNX37OFXd17p3fLY7v2Gvfhn97LscubuW+z92F50spWXnTMEl587FI6erPMq0/R1Z9lWUst9ekE/dk8f1q3m+vu3cqzD1vI9j39HLm0iWccumACW05ERERkeky4C8YQws+Bgpn9bfT+GuB44O/xG1H/F1hnZs+e4rxOm0p1wfjIhUfxmC3nH7Lvn5W9q2xq6+WbNz3OZbf6fcKHLKxn3c6eYfO86/Q1nPO0lSxrqWVzRx8/unUjzz96Md+88XEe3dHNYzu6AThhRQuHLKznyrs2A5CMB04/fBGHLmrgoNZazGBefYrnHrGIX92/jUyuwP1bOjll9Ty+94cNxENg255+Nrb1jpnnZDywqLGGHV39ZPN77/tHL2uiL5Mnb0ZLbZKFjWnSyTgnHdxKe2+GdTt72LC7h789cTn3b+5k9YIGzn36SlrqUsPSGcjlKRSgNqXzVRERERky3i4YJxOkvw54N/ACM+sLIZwI3MRQk5c+4IVmdssE81wxlQjSzYzHPn40j9hy3j1Lg/Si3kyORCxGKhEjmy/wxO5elrXUkE7EicfCmMve+2QHL/vaHwB/6mptMs7i5hq+d97JrJhXN6F8mBn5gpGIx2jvyXDbhjb+9Phu6lJx7t7UwcuOX8ZdG9vpzeSpTyU4bkUzJ6xooTeTZ3lLLdfeu5Vr7t1CW2+GRCzGQa21bGrrZcNuD/xjAZa11PJke9+wz61Jxlg5r57ugRyLm9IcsrCBWx7dRW8mxzmnrWRBQ5r2ngyHL2ni6WvmU59OkC/YXgF88bv48PYutu8ZYHFTmsWNNbTUJenN5OkeyNHem+GJ3b30ZfI01yZZOd+3UToZZ3nJ1YhieiGMvf1l7ioUjNg+vp9SXn82TyoeIwTI5o1coUA2Z2QLBXJ5I5svkM0XaO/NkMkZfdkce/pyxGKBbK7A0uYalrfWkkrEiMcC6XicdNLT29rRz9bOfjZ39NEzkKO1PkVTTYLGmiRNNQmyUfqNNQlqU3FqEr6sGaQSMRKxoa58Vb6zj5kxkCuQyRfI5grkCl7eubxRMCOViA321laIfvMGoochttQmicfCjBz3CwXzPOYLZHIFsnkjU8x3vkA+ml4oGCFAPBajPuUxQXEfzhWMXL5Af7ZAKhGjuTZJXSrOQK7AQC5PvjAUn4aok41i+4PS0LX4b/E3dOj98DmK74uj04kYxx009ODHmTRtQfooH7YC+Fu8+8Vfmtm6/U50BlUiSC8UjHUXHcVDdjAvuOiXJMdom32g6x7I8fUbHuN9z31KVdY8d/Zl6RnI0VKXpC6VIJMr8NiObhY0pNjRNcBP7tjElo5+YgG27elnS0cfixprCAEe2LJnr/RiAQoGhy5qYM3Cetp6Mjy8rYueTJ66ZJyugdyw+ZtqEnQP5Cjs46taDNK7B3L0Zf0At6SphuNXNPPYjm62dvTztDXzWdpcQ0tdinl1SQ5b3MjJq+exsa2XXV0DbO3sZ0tnH2awYl4dqXigYH5neAiwtbOfeCywtbOf3d0DtNanqEsm2NLRx9Y9/SRigcVNvu5bOvp4Yncv7b0Z6lMJ6tNxAoFFTWn29GXZvmeAk1a20lqfJJ2Is62zn13dAzTVJjl19TwaaxLs7PL3zbVJ2nsybO7o48n2Pja29dIzkCNvvo7LW2pZ1lJLY02SghlPtvfRn81z5NJGalMJsrkCG3b38NC2rsGTl3QiRjoRJx0FSvXpOLXJBJl8nrpUglQ8xuLmGuIhkCsUOHxxI631qcEfzBCgN5Nn+55+9vTnGMjmScQCNck4hy1pJBWP0dmXpWD+IxqPBebVD11xaajxz8gV/Ic2X/B7MHZ1D9Dek6GpNsniphoa0gk2d/Ty+I4esoUCqXiMdCLGoibPW2dflkQ80FqXorMvy86uAfb0Z+nozdLZl6WjN0NHtA8XdfRm2dU9QDoRxzDqUwla61M01yZZs7Ceg+fVDQYH2bxRKBh92TyxEIgFWNCQZnlrLa31KebVpZhXn6K1PkVNwte5OG++YHT158gXPJDNF4x0Ik5LXZKeTI7uft+vQ/Amf6lEjK5+v9ekP5unqTZJfzZPTTJOd3+O3T0Z6tMJmmuTJGKBZDzGvPokTTVJalJxApCMx+jP5tnT59+DXKHAjq4Bdu4ZYFfPAJlcIQowjJ7ovpa23ixd/VkAmmuT1KcS7OoeGGy+N5DL05cpMJDNUzCjJ5OfxJFkZoQAyViMTL5AfSo+GNAZHsTEYx7Ix2OBdDJGQ9qPaZlcAfDAfiCXpz9boD+bZyDn6bTWpwajm1QiRjoZJx2dqBQ/Nx4L9GcLWBRMxmMBMxjIFejL5MnmC8MqbkIIJOOB+lSCfEkEVRqIFfNdGnhZ9E/puGy+QMGMupTvHwM5z3s27ydQxbljwYPYgVyeTK6Amec7GQ/EQiCViA0er2qScd8eWd8e2bwHoeDH8FwUkGajALo1uqLaFX3/OvqypKIOFtKJGLWpOHWp+OCJXG8mj5kNfk4mV6CtJ0P3iN+AiUgnYoPH4EzOt0k6Eacm6cF9bTJOOhknHrwci9uzGHRnckPrmc0NjRsekBfKXomebQ6eV8fvP3xGRT57RoP02a4SQXq+YGy46Ej+aiv5m3/7vxn9bJk52zr7AWitT3L3xg7u3tTB7p4Mdak492/u5PGdPaTiMZ52yDwPRAZyLG+t5YQVLbT1ZNjW2c/D27porU+xcn4dDekEK+fXU5uM0z2Q5fEdPeTNaOvJ8Mj2LsCDjOIP8+M7unl8ZzerFtTTWpfitvVt7OnP0tU/9COQiAVy+zoDGCEZBYUdvVky+QILGlIsb6llIFdgc0cfsRCYX5/iiKWNtNal6Mvm6R3wgGlrZz8tdUla61L8ed1urzXKFVjeUsuChjSbO/rY3NE36ucubEhz2JJG6tMJzIzd3Rk2tvWyo2tgsOalPhWnPp0YvHcCoC4V5/AljdQk4hTMf3wGsl5jk8kX6B3I05/NDwYaxR/j2aqpJkFLnQfeLXUeeIIHQK11KRY0pOmL1rd7IEd7T4b23gyPbO+mLQpOi4GwBz++T+WiwHu2S8QCjTUJ6tMJ5jekaYx6qtrTn6W7P8eChjQLGj3o8tpqD3QA5tWlyBYsOinwbZSIx4b+j7Zbc11ysKa7uTY5GCRvjfbxfMHIFrwGsj86sV7aXMPS5lqWt9bSWJOgvSfDnujEpas/N5h210B2WCAdYDCYyuQKpBMxejJ5+rL5wZPsQCBvRj7vtf4D2QLdAznSCb8SWgzW0lFtbU3S8947kPd9IoqvM7lC9L3ND9VOGuTNqEnGCHjAmTffRulkbPAkzGuEIR7zQDebL9AzkBt8mF8xn6XBf+l7HxdK1ikqz3iMeAj0ZHJ09mUHt3sqHiMRD4M1sQXzz08nY6TjMQi+ztmCn4wO5Dw/PZkcmagmuyYKchPx2OAVlBACyZgH9cVKtvZe/940pP2kt6U2STZfoHsgH53o5enN5AfLsC4dJxYC/VnfjsWT7YWNadJRuol4IBnz11jw7dqfK5apj0snYnQP5OjozdI9kGVH1wABD8IDJSddOT8OD0Q13JlcYXBdYsFPcFMJX8fia3LwffD30bSR8w6N9/liMX+NxwKGn9D0Zvw3IBWP+3rFA4mY72sDuTydfVl6M35Snh5xVcgYKuvSfWNwnyhOHf4yeFVhr2UJ1CRjrF01b8zjxHSZtieOhhDywDlmdtko018HXGZm1VclWkUKZlEXjLoceSAr7XLy1EPmc+oh88eYe+JOWjm5A0wuX6C9N8udT7Rzx4Y2DlvcyNKWKDhoqcUw1u3s8ZrTmB8kezN5DmqtJeA1qbFYGKwNaq6dfBeiMLxpjpmxtbOfzr4sq+bX096boTeTp6kmwcLG9KiXcs1s8ApCY9SlaWdvloF8nmQsRlN0KXg8ipdot3T2E/Datwe37qFnsGlXIJPzwHVZSy1NtQnS8Ti92Ry9mTwbd/eSzfsl6ETMa74z+cJgba2Z12YXzEjEA/FYjFiA+nSCBfVpWuuT7OnLsb2rn67+HMtbalm9wE/OsgUPzLZ3+glIQ02CfMHLs6kmyaLGNI01iTF7TtpXWWTyBZKx2KjNJXozObZ19tPRl6W9J0NbFOD3DORprUtSm4pHgVigKdoG8VggFgtRLXeW+rQHyPHgR8Lu/hy5gtEYNe1IJ2Ls6ctSl07Ql8lTm4qzqDFNz4AHYbkoyGjvzdDVnxsMdLKFAjWJOE21SWqTceIxWNiYZlFjDQsaPPipdDOQ1QvG98A6oOxzLkRkbphM7y77Orop6hwHM+8nfWlz7b5nFpliiXiMhY1pXnjMEl54zJKy8xyzvHmf6STjMZpr97+pVmngHUJgWdR8BaA2Nb7vSAiButTwQ1pzXRKY+AlEMYgrbec/nj7+m6PPWrOwYcKfuZdWOIqmvUbXEo+C8el55oA3BRq7jqUuleCQqVhHEREZ1XQ0hD4Y6JqGdA8ohegyYFOdaklEREREZLhx1aSHEF4OvLxk1NtDCGeWmXUecCYwa3p2qaQYheGNqkREREREGH9zlxOA86L/DXh2NIzUDfwReM9+5+wAl49uOgpqHSQiIiIiI4yruYuZfcLMYmYWw9ucn118P2JoMrPnm9lj05vt2S9vRggGsbnb9aKIiIiIlDeZG0dXAzunOiNzTT7vvbvoYTMiIiIiMtKEg3Qze2LkuBBCAm+zPg+42sy2TUHeDmh5U5AuIiIiIuVNuK1FCOFzIYTbS94H4DfAT4D/BO4LIayZuiwemIpt0glq7iIiIiIiw00mQnwhcHPJ+7/BbyL9PPCGaNz5+5mvA95AtkACf0yyiIiIiEipyQTpK4BHS97/DbDezM43s/8HfAt43ngSCiHEQggfCCE8FELoDyFsCiFcEkIY/+PYhqf3kxCChRDun8zyM+maezaxMHRy5NafVzorIiIiIlJlJhOkp4B8yfsz8OYuReuApeNM60vAF4G/Au8FLgfeB1wdwsTagYQQXgq8CuibyHKVUsjlKp0FEREREalSkwnSNwFPAwghHA0cAtxUMn0R3l/6mKJl3wtcaWavNLPvmNkHgQ/igf/fjTdDIYQG4BvA14Ed412ukg5eUFfpLIiIiIhIlZpMkP7/gHNDCNcA1wB7gOtKpp8IPD6OdF6P97n+HyPGfwfoBc6eQJ7+He+p5mMTWKai1ixoqHQWRERERKRKTaaf9IvxdumvADqBN5pZB0AIoRl4Gd6MZV9OBgrAbaUjzaw/hHB3NH2fQgin4E84fb2Z7Zk9XRpapTMgIiIiIlVqMv2kDwBviYaRuvD26L3jSGoZsCtKb6TNwNNDCCkzy4yWQNQ/+3eA683sJ+P4zNJl3w68HeDggw+eyKJTwgoK0kVERESkvCntpNvMCmbWaWbZccxeB5QL0AH6S+YZy4eApwDvHmcWB5nZt81srZmtXbhw4UQXFxERERGZNvusSQ8hPBvAzH5f+n5fivOPoRe/ybScmpJ5RsvXocCFwKfMbN148lRNDPWPLiIiIiLljae5y42AhRBqo6YnNzJ2g+oQTY/vI90twFEhhHSZJi/L8aYwozZ1AS4B2oCfRQF7UQJIReN6zGzrPvJRGWruIiIiIiKjGE+Q/mY86M6OeL+/bgeeD5xCyRNMQwg1wAnAvmriV+Lt2h8YZfqjwLXAS/c7p9PAdOOoiIiIiIxin0G6mV061vv98GPgo8D7KQnSgbfhbdF/WBwRQlgKNAMbzazYBOafgZYy6X4Db9P+QaA6a9EBTEG6iIiIiJQ34d5dQghPB14CHAY04f2kPwxca2Z/Gm86ZnZfCOHrwHtCCFfifa0fiT9x9CbgspLZLwbOxR9ydGO0/G8oI4TwBaDbzH46sTWbWSHn5xobjnoXqyqbFRERERGpMuMO0kMITcCPgBfi7c5HuiCEcC3w92bWNc5k3w9swLtCfAmwC/gqcKGZHdB3Vi548AcAHPzQfwGfqWxmRERERKSqTKQm/afAmcAtwHeBe/Fa9CbgOOCtePvvHwMvHk+CZpbHbwC9ZB/znQecN840V41nvoor5P1VzV5EREREZIRxBekhhBfgAfolZvahMrP8Bfh+1NTkAyGEs8zs11OYTxERERGROWO8DzN6PfAE8OF9zPdhYCPwhv3J1NygGnQRERERKW+8QfpJwFVmY7fNiNqRXwWs3d+MHfCKmzKUa94vIiIiInPZeIP05XgPLuPxMHDQ5LIjIiIiIiLjDdKbgPH22NIFNEwuOyIiIiIiMt4gPcbEGlGPN905a6jhkJq7iIiIiMhwE+mC8cUhhCXjmO+kyWZmbtGNoyIiIiJS3kSC9Dcw/l5bFIHui/pHFxEREZFRjDdIP2NaczEHKUQXERERkdGMK0g3s5umOyNzj8J0ERERESlPN3hWmvpJFxEREZERFKSLiIiIiFQZBemVEt04auqCUURERERGUJBeKcXeXdTcRURERERGUJBeaeqKUURERERGUJBeIQrNRURERGQ0CtIrRs1dRERERKQ8BemVMtjMRUG6iIiIiAynIL1SFKSLiIiIyCgUpFeamruIiIiIyAgK0ivEUE26iIiIiJSnIL1CQvFhRorRRURERGQEBekVYuqEUURERERGoSC9QjoXngzA9uPfV+GciIiIiEi1UZBeIblkEwC9C4+vcE5EREREpNooSK8Q08OMRERERGQUCtIrRH27iIiIiMhoFKRXSvFhRorSRURERGQEBekVFhSli4iIiMgICtIrJNPTUeksiIiIiEiVUpBeIbG7/xeA7rZtFc6JiIiIiFSbigbpIYRYCOEDIYSHQgj9IYRNIYRLQgj141i2NYTwjyGE66Pl+kIID4cQvh1CWDET+d8fC2sKALTG+yqcExERERGpNpWuSf8S8EXgr8B7gcuB9wFXhxD2lbdTgUvwjlK+BrwHuA44G7gvhHDUdGV6Kqw69EgADm6trXBORERERKTaJCr1wSGEo/HA/Eoze1XJ+PXAV4C/Ay4bI4mHgMPN7PER6V4L/Br4JPDqqc73VAkVPz8SERERkWpVyUjx9XgHhP8xYvx3gF68RnxUZrZhZIAejf8N0AYcM0X5nGa271lEREREZE6pZJB+MlAAbisdaWb9wN3R9AkLITQDjcD2/c3gtCr2vGgK0kVERERkuEoG6cuAXWY2UGbaZmBBCCE1iXQ/BiSB7+9P5qbfYJRe0VyIiIiISPWrX8kRAAAgAElEQVSpZJBeB5QL0AH6S+YZtxDCq4F/Av4P+N4+5n17COGOEMIdO3funMjHTI0QBemqSRcRERGRESoZpPcC6VGm1ZTMMy4hhBcDPwTuBF5rNnb0a2bfNrO1ZrZ24cKF4/2YKaSadBEREREpr5JB+ha8SUu5QH053hQmM56EQggvBK4EHgCeb2Z7pi6b06RYky4iIiIiMkIlg/Tbo88/pXRkCKEGOAG4YzyJhBBeAPwM75LxTDNrn+J8Ti81dxERERGRESoZpP8Yb+vx/hHj34a3Rf9hcUQIYWkI4YgQwrA26iGE5wNXAY8AzzOztunN8lRScxcRERERKa9iDzMys/tCCF8H3hNCuBJ/WuiR+BNHb2L4g4wuBs4FzgBuBAghrAV+jke73wNeFEY0ITGz/53etdgPunFUREREREZRsSA98n5gA/B24CXALuCrwIVmVtjHsscwdIPpl0aZp3qDdNQmXURERETKq2iQbmZ54JJoGGu+84DzRoy7FLh0enI2A1STLiIiIiKjqGSb9DlObdJFREREpDwF6ZWiLhhFREREZBQK0itNzV1EREREZAQF6RWjmnQRERERKU9BesWpJl1EREREhlOQXinq3UVERERERqEgvWLUu4uIiIiIlKcgvVJOezcsPQGOe12lcyIiIiIiVabSTxydu1pWwDtuqnQuRERERKQKqSZdRERERKTKKEgXEREREakyCtJFRERERKqMgnQRERERkSqjIF1EREREpMooSBcRERERqTIK0kVEREREqoyCdBERERGRKqMgXURERESkyihIFxERERGpMgrSRURERESqjIJ0EREREZEqoyBdRERERKTKKEgXEREREakyCtJFRERERKqMgnQRERERkSqjIF1EREREpMooSBcRERERqTIK0kVEREREqoyCdBERERGRKqMgXURERESkyihIFxERERGpMgrSRURERESqTEWD9BBCLITwgRDCQyGE/hDCphDCJSGE+gmk8eIQwh9DCD0hhLYQwuUhhNXTmW8RERERkelU6Zr0LwFfBP4KvBe4HHgfcHUIYZ95CyG8ErgGqAU+BHweeDbwhxDCsunKtIiIiIjIdEpU6oNDCEfjgfmVZvaqkvHrga8AfwdcNsbySeCrwCbgWWbWHY3/JXAncBHw9unKv4iIiIjIdKlkTfrrgQD8x4jx3wF6gbP3sfxzgGXAfxUDdAAzuxu4EXhdFMiLiIiIiMwqlQzSTwYKwG2lI82sH7g7mr6v5QH+VGban4Em4LD9zKOIiIiIyIyrZJC+DNhlZgNlpm0GFoQQUvtYvjhvueUBlu9H/kREREREKqJibdKBOqBcgA7QXzJPZozlGSWN/hHz7CWE8HaG2qx3hxAeHj2r02YBsKsCnyszS+U8N6ic5waV84FPZTw3VLKcV45npkoG6b3AolGm1ZTMM9byAOnJLG9m3wa+PVYGp1sI4Q4zW1vJPMj0UznPDSrnuUHlfOBTGc8Ns6GcK9ncZQvepKVckL0cbwozWi16cfnivOWWh/JNYUREREREqlolg/Tbo88/pXRkCKEGOAG4YxzLA5xWZtrTgD3AI/uZRxERERGRGVfJIP3HgAHvHzH+bXhb8h8WR4QQloYQjgghlLYxvwnYCrw1hNBQMu/xwOnA5WaWnaa8T5WKNreRGaNynhtUznODyvnApzKeG6q+nIOZVe7DQ/gq8B7gZ8B1wJH4E0f/ADzXzArRfJcC5wJnmNmNJcu/Bg/278H7V28CPoAH/yeZmZq7iIiIiMisU8kbR8Fr0Tfgvay8BL/L9qvAhcUAfSxmdnkIoQ/4GPAFvKeX3wIfUYAuIiIiIrNVRWvSRURERERkb5Vskz5XxfAmOQ/h/blvAi4B6iuZqTnoMOCT+NNpdwJd+JNu/4XyZXE4cBXQDvQANwPPHSXtiZbxdKYtw9UB6/EmcV8rM13lPHvNw6+oPoZvs53ADcCzRsynMp69GoCPAvfhx+xdwB+B84AwYl6Vc/W7ALgcWIcfkzfsY/7ZWqYTSXs4M9Mws8OXzV1pZm8zsy+aWdbMfmdmsSrI31wZPmNmXWb2QzN7r5m908x+HJXNPWZWWzLvGjPbbWbbzewCM/sHM/tLVG5n7mcZT2faGvYevmBe7mZmX5vBslA5T++w0szWm9lO8+/2m83sA2b2PTP7uxkqB5Xx9A4xM7vZzPJm9t9m9nYze7+Z3Rptx8/OUFmonKdusGhb/trM2sxswxjzztYynWjaw4ZKF9BcG442s4KZXTFi/HujAn9DFeRxrgxrzay5zPhPRWXxnpJxPzH/YTihZFyDmT1hZg+bWdiPMp7OtDUMH55qZjkz+2C0vUYG6Srn2TvcbGabzGzpPuZTGc/e4bRo23xpxPiUma0zs44ZKguV89QNh5T8f7+NHaTP1jKdSNp7DZUuoLk2FAPAZ40YX2NmPWZ2XRXkca4Px0Zl9K3ofb2Z9ZvZb8vM+6/RvKeUjJtIGU9n2hqGD3Ezu9PMrjGzVdF2LA3SVc6zd3h2tL3eG71PmlldmflUxrN7eEG0zT5UZtptZrZ5BspC5Tx9w1hB+mwt04mmvdegNukz62SgANw2Ynw/3h765BnPkYx0UPS6PXo9DkgDfyoz75+j19Jym0gZT2faMtwHgCPwLl/LUTnPXi+OXjcCVwN9eLvPR4CzS+ZTGc9utwEdwIeB1wAH4219LwZOAi6K5lM5H3hma5lONO29KEifWcvwG10GykzbDCwAUjOaIykVBy4EcsBl0bhl0Wu5Lj2L45aXjJtIGU9n2jJkNfAJ/EbhDaPMo3KevQ6PXr+D3zx6LvAWIAP8AHhTNF1lPLu1Ay8D2oCfAE/gN+69G3gVXv6gcj4QzdYynWjae1GQPrPqKF+w4GdhxXmkMv4DeBoeqD8cjSuWR7lyK1dmEynj6UxbhnwT79Hli2PMo3KevRqj1y7gDPxp1f+N9+rSAXwa/61TGc9+3cD9eC8+rwTeivfmcxlwVjSPyvnAM1vLdKJp70VB+szqxS99lFNTMo/MvH/Dm0J8G798WlQsj3LlVq7MJlLG05m2uLOB5wPvBLJjzKdynr36otcf4bXnRe3AL4AleG27ynh2OxbvbvHXwIfwJ5V/F3gmsA2vSY+jcj4QzdYynWjae1GQPrO24JdCyhXYcvwSSqbMNJleF+FPrf0eHsyV2hK9lrskVRxXeilrImU8nWmLb6cvAtfhP+KHRsPKaHpz9L4FlfNs9mT0uq3MtK3Raysq49nuA3hgc/mI8b3Atfj3ehUq5wPRbC3Tiaa9FwXpM+t2fJufMmJ8DXACcMeM50g+Hg3/g186HfkI3vvwS1WnlVn2adFrablNpIynM22BWmAh8BLg0ZLhxmj62dH7t6Jyns2KN3AdVGZacdwOVMazXTGoiZeZlih5VTkfeGZrmU407b1VQbc7c2k41sbuX/PsKsjjXBoujLb7/9jYD5W43Lyf0+NLxhX7OX3EhvdzOtEyns605/qQNLNXlxneFW2vX0bvD5uBslA5T9/QamZ7zOzJaJsWxy81s+5o+85EOaiMp3f4UrRtPjxifIuZbTF/GE5iBspC5Tw9w776SZ+tZTqRtPcaKl0oc3H4alSQV5rZW83sEvMnT91oevrYTA7vjsrhCTN7o/kXq3Q4q2TeQ81/ALab2fk29MSwnHnfvftTxtOZtobyw6poG458mJHKefYOb4+21/3mD6s63/y7nTGz589QOaiMp3dYaf7kxoKZ/cD8KdEfNX/SrEXbW+U8u4ZzzOxj0bDdzNpL3p8zg9u9mtIeNlS6gObiEDezfzJ/0tSA+QMYvmjDa4A0TP9wqY3txhHzH2lmPzd/ql2vmd1ioz/Sd6JlPJ1pa9h7WBWV8cggXeU8u4dXmtmfzR8o0mVm15vZM1TGB9Swxsy+b37VJGt+BeX3UdmrnGffcKON7sYZ3u7VkvawIZiNbIIrIiIiIiKVpBtHRURERESqjIJ0EREREZEqoyBdRERERKTKKEgXEREREakyCtJFRERERKqMgnQRERERkSqjIF1EREREpMooSBcRERERqTIK0kVEREREqoyCdBERERGRKqMgXURERESkyihIFxERERGpMgrSRURERESqjIL0aRZC2BBCsBFDbwjh0RDCf4UQjqh0HicrhHBjtD6nVzovMvuEEC6N9p/zxjNeKqd47JrgMqdHy904DfmZ8LGn5Fi8aqrzI7ODfrNmr7ladgrSZ87/Ad+PhpuAecBbgL+EEJ5TyYyJHGhCCOdFB/RLK52XahdCuCjaVhdVOi8y/VTe+0fbT2ZSotIZmEM+Y2Y3Ft+EEOYBvwCeAfwnMBtr1N8I1AEbK50ROaBcAHwG2FrpjMh+uQ04EuitdEZEIvrNkllFQXqFmFlbCOHDwB+Aw0MIh5jZukrnayLMTAc6mXJmthUF6LOemfUCD1U6HyJF+s2SWcfMNEzjAGwADDi9zLSGaJoBp5WMXxWN2zBKmqdH028cbTyQBj4BPAYMAE8CXwYay6R3UbTcRcAy4HvANqAfeBB43yj5uLHcupWOB04DfgV04DVqfwDOGmN7nQxcG83fDfwReOW+tskoaSWBc4AfA49E6XUD9wAXAvUj5j+2+BlAGCXNFUAe2A2kRkxbDXwj2ub90TrcALxyH/vGKuC1wC1AZzSuJZrnVOAS4E5gR1SWm4D/BY4ZY92bo+WeiPKyHrgYr0UqW27RcjG8tul3QFv0eeuifWfxJPb/FPBR4OEoH5vxK0cLgUujfJw3YpnRxtcB/wjcAeyM0tsUbeMLyux/5YZLS+ab8LYtzRt+9esKYBfQB/wFeP0Y2yINvDcq544o/+uA/wc8t8z8jcDHonS78O/P3cA/j9z3puD4VG64qGQ+Ayz6/5yoDHqjfeQK4NBJHqcagc8ydJy6asT6fy7KY3Ef/jxQzxj78DjWddWI8fu7H5wEXBUtWwBesb/HM2BRtF3+Gm3nLuDPwFspc2wCWvFj2r1Ae7TMBuCXwNsmWt5jbMPBfOPH14/hx9Z+/DfmK0DrGMsfizf53Bht593R9ilbjiV5C8C7ojLqBjpK5jkM+A5+jOmJtvUjwGWM+F6Ntt9Mx/Zjgt9fZtmxBa/k3Rblec0Y8z0SzbO2ZNyZ+G/lvfgxpJjfbwErR0lntLIrlsmqUZYbPHZNx3aY7qHiGTjQB8YO0peVfMHXlIxfxf4F6X+IduhO4Hr8ILgnmvYbRhzkGQrS/xuvwXwS/9G5EQ9IDfjXMvkY7UtTHP85IAvcD/wUuC8anwPOKJPeC/EDt+GB9GXRuhTwH9GJBukHRcvsBH6PH7CuZygQvgOoHbHMXaOVVzT9gmj610eMf370JTf8xOaKaDv0ReM+Pca+8c3o9Y/ROt8BNEfz/AbI4D9OVwFXMnTQ6wWeXSbdZvzgZ/iP4BXAz6P1/lP0OeXKLQVcHU3rwoPfK4DHo3FPAodMYPvH8R85w39Yr472g134AfnnjDNIx08efl+yTldH2+oGYDvQXzLv+fiPleHB36Ulw1tL5pvMti3m7SvROj0WbaNbGfoun1NmuQVRuRa3xa/w/fGP0WddNWL+lSV52YJ/h6+Jtp1F6z3yJHFVSR5WjbOMvoD/KFn0WrqtSoPNYrqfxr/Tf4zW+8lo/DZgwQSPU7fi37dOvOnf5cC3onkaGfouFk8Efo7vl7cyyj48zmPxqhHj92c/+G607MPAj4BfAy/Zn+MZcCJDwc/6KE/XM3QM/+GI+eujzzf8JPiqaN+6GQ84H5poeY+xDYv72BPR5/Th++bl+EmKAQ9QJlAHzo32HcODosuj7ZGLtsk7yyxT3O++GS37u2g7/yGafgIemBv+O3N5tK/cFpXLt0ak9//Zu+84uary8eOfZ/r2Tdn0hBggEHoJMYYSOgioP0EUUIKIFUGKDUWKXwugX9QvogIqUqQqqIAiKiQgiUBCk16TkBBSNpvN9qnn98dz787s7MyWybYkz/v12tfs3Hruvefeec655567KD/fDMb+o7Tz9yZG6LWlh/zwE3oo4KGVdA54KW/4m17ankR/E+5DC27+9X2XAsvqdux6Oq/z81CB4QO2Hwbzb1hXvj380XOQfibZoE5yhk9ny4J0hwZjE3LG7YiWsB0wP2++y3Pmuz43YwIfyzn582uei500/vAMcGbOcAF+7p8AefNUoMGWAy7MG/ch9EJedJ8U2U9VwPFAKG94LXohc8BFeePO94bfWGSZL3vj5+QMm4IGGgng43nT75qTB/JrdfzhCeDoIus7BqjLGybAFwvlHW/8L7xx/8YL9r3h48gWlAodNz9weIicWnM0QP6BN+6xfux/f1++BUzNGV5DNoh29C1In+8NW0r3glWwwL79tDf9TT2kr5R966fNAZfQ9bz9mjd8eYF1/c0b90+6B7O15JyTXhqWetNfBUSL5N3/yVvO9Jy0Te/HcbqcHn5ovWn85a4DDsgZXonW8Drgsrx5DqX369Sy/P3hTfMzsoH8qJzhk8gGVAWvqz1sw4pC+2YA8sFlBcaXdD3z5lvpjTsPCOSMm4wWJBzwmZzhZ3jD/gIE85YXJa+Q0Zfj3cM+zM1j7wI754yrInvtvyFvvv3Q69ym/GOGBnKN3vhd8sb562oA9i2Qnt95479WYNxoYL+8YX76Ds0ZNqD7j9LP39w8NaKuLT3kh7296d8qMt6vgPpG3vCPANV5w0LA973p/15gWd2OXU/ndX4eGohjNBx/w7ry7eGPAkE6GiwtQEuMTcCBefNMZ8uC9DQwq8B8foB8ed5w/6KzIjez5oz3A7tD84YXO2n84bcXWNZYsoFpOGf4p73hzxbZ5jt62iclHJedveUtzRs+Dq2xaaJ7MDjbm+fVvOF+cHtpkXWd5I2/t0jeuK7EbVjszb97zrAKsjVL+xSY5xj/opWXJ8eitxw3UrgWLIDWBjpgrz6m721v+o8XGLcXWohz9C1IP9kb9rM+rtvPTzcN1L7NS9uSAvOE0WCiyw8G2hzCoTU0NX1Y94e86R8pMn4iWkNbT9cf8sloG/BXgcn92NbL6XuQ/vke8veivOGH9jLcAXMLLK8crRRw5BSGC+yfbteeXrbTP9+m92Oe3vLBy+QE0gXyX7+uZ2iTBUfxSgI/Lz2TM+zr3rDzB+p49zDv9Jx9/4UC4/dAz+sOvCZ73vB7vHkWFFnuV73xPymS7y4qMt9fKXKtKzL9ovx8M9D7j9LPXz9PjbhrSy/L9H8X8uOYCPp7kqZ/16N3vXmq8oZ3O3be8BX5+6VQHhrs/TBYf/bg6NBZKCL5w9YA73fOvTnA61rpnHulwPDXvM+JReZ7xDkXLzLfHj3MV8zf8wc45+pFZCMwBg0M/QcED/Y+7y6yrDuAU/q5fgBE5ADgMPT2VjlaivYPxsy89K0XkQfRk/j/eev1LfA+b85bxbHe5z1FkvCo9zm3yPg/9ZL+cV56dkNrof3zdoL3ORO9xQxaY1UOvO6cey5/Wc65h0RkE9oGM9dhaK3R/c65TQXmy4jIv9Hgei7anKanNE9F2+jH0duZ+cv7r4j8F62J6Ytn0Qv3WSLyBlrg2eKHS/u5b3MVyttJEXkb/eGciP54gDaFwkvz5j4kq8f85Jx7z9sHu6OFzde94e8y+L1Eddtuer+uFLPWOfdEgeH7o4XNN51zT+WPdM7dLyKNaI3XgNiCfPAX51ymwPBSr2e9HfunRaQF2FtEYs65DvRuBMBFItIAPOCcayiy3oF0R/4A59yLIvI82gzl/cBDIhIAjkLP3z8XWVap18hlwHHA9SJyKfCot0/6Y6D3X0nnb44Rd23pxc1oRdUCtFDrOwG9m/EP79rUhYjsgN7pnonehQl6o0JopdBO6HV/MAzGfhgUFqQPnYfQdoYB9OHDg9Fbt3eKyMHOufYBXNfqIsNbvM/oAM9XSjrG5C1vsve5ssg8xYYXJSKVaNu843uYrLrAsFvQH+wFeD9EIhJCf1Qz6ANluaZ7ny8WKIjlqisyvGiPAyJyNnoBjPWw3Nxt6G0/+uPyg/Tp3ufH+vDSmmLbkctPx6oiQQzoD02fgnTn3Jsich7aJvRa4FoReQttp34P8DfnVYH0VQn7Nld/zpVp3mdfL/TTvc9rReTaXqat68dyB0Kh7S71+lAs3/t5Z0UP865kgIL0LcwHvW1Df69n073PB3q5loBeQ991zi0UkSuAb6ABkxORV9Cax7ucc4/1tqASNDrnmoqMW4EG6VNy0lnl/b95gK+RPwLmoEHX34GEiCxD267f4px7o6eVAQzC/pvufZZ6/m5t15bb0OPwcRH5Sk5FX7FKLUTk++izQ8H8cTmKnXMDYbr3ORKvsV1YkD508vtJn4U+mLA/+jDWBf1YVm8voSoWFPWm1PmGYnm9/mIVcCUaoL8EfBOtMWnwaiUiaC1vIfejbSePEpEJzrm1wAfRk/Vh59yqvOn943E72lSmvwoW0Lw7ANei7VcvRG/trgbanXNORG4HTqX/+6bQ9P42vIy21etJoRrFYvoVOPe4IOd+ISL3oDU0R6AF3TO9v4dF5IPOuT7t/wHYt6Xk7b7uC/9YPIL2MtKTjSWko2Q9FLhK0VvFxIDlnWIGIB+UWrlSbHn+sb8PvQb1pPP65Zz7tojcgFYuHIaeG2cDZ4vILc65M0pMZzE9HRvJm8bfpgQFat/z1BdcWZFKLOdcK/BBEZmNXusPQdu4zwO+JSJfcs79upd1DvT+29Lzd6u6tjjn1onIQ+gdjQ8BfxSRMd73ZvLugojIx4CL0Sal56Nx0Fr/DoiILEGPYSm/+V14d3EKGbHX2HwWpA8T59wrIvI59GL8ZRG51jn3ljc64X1WFpl96qAncOj5t8N2KDJ+WpHhPfmY93mKc+7FvHE7FZvJORcXkTvRLr9OQ59gL1orgJ7kO6Nt0t8qML5UJ6EXqmuccz8tML7QNvS2H6HwvvQvVM845z7d5xQW56djmogEigR30/u7UK/A9BvvDxF5P/rDfwTwGfTB574oZd+Wyq813aWP0/vH4nbn3G8HMB1bCz/vTO9hmp7yd38MVj4o9Xq2Cm2ydI1z7uH+rNA5twJ97ujnotXVR6HnxgIRud0591B/lteLUSJSXaQ23d9mfx9sRAszEbQde7HKkZI555bhNVsRkRjwefTh45+LyN19aQoygPtvKM/fkXJtuRkNyhegzRtPQdvR31qggOX/Ll/snPtdgWX195zrKV4qFittNdfY3mpkzSByzt2PliLDaMnSV4/WyI4RkbEFZj26wLCt3b+9z48XGX9qCcsc7X0WKin3trxbvM8FIlKL1hC0oN2z5fPbEH6swLgtUTT9IrIr2lVbvmfQrq1misg+BeY7hu5NXUBrFJLAsV4zoS3i3W1Yjt6aPbFAOvZA27dv6XqexAvY85bnX7iLVUSUsm9L9Q/v80QR6cst3MHKT8X0tq+G2tPow887ezWkXYjI8Qxce/TBygelXs8G5Ng79Q+ybW77c2701SfyB4jIbmgTtjjaMw/OuRTazWUQfc5nUDnnOpxz16Dd/EXJe+6oj8vYkv03lOfvSLm2/AXtoedYEamj50qtns65I+hbc8pca7zPQgWVYrHSUF9jS2ZB+vC7xPs8XUSmAzjnEmQfwLg0d2IROZ3SAtaR7o9oP7v7iEiXpj8icgLau0d/+W87PDtveUeivQkU5T3Q9hr6g/M99GJ/j3d7Nd/V6G29y0XkrPxbbCISEJHDvQC5lPQvyA2cvVuJv6PAj4SXvpu8r9fkXri9h+P+t9CKvBrqX6EP8/5JRGbkTyMiE0TkPK99fl9c431eISJ++1S8NP2SftzO9PbfB/PX7TVb8i/Eue1W/Vq8WUUW2e99Wyrn3DNoM4oxwN3eOjqJSK2IzM8Z9Gf0galjReSnhX58RWQPETkzb9hkEXnV+5ucP08PettXQ8rpm0r9gtfPvUIyACIykSJ5uESDlQ9KvZ79Gm1u8wURuUhEurXzF5H3i8jJOd8/KiIHSV5jbxGpIfsAa3/Ojb66TER2zFlfJdp0SNAa1Macab+HNin6pYh0C9RFJCwiHxKRD/QnASJytojsXGD4nmiNfobibbz9aQd6/5V0/pZiqK4tfUhHHH1IOozGLHPQZxP+XWBy/5z7nHf99tc7Hf0N6q+F3ufXRKQiZ3n7o/mukCE7RlusP13B2F///+ihn/ScafwXvtyQM2w+2Rc//Bd9ScN/vWE/ph9dnuWM/zQFuqWj9y6lbqJwV3mLCm1bseEF9sn0vOHHorUUjuzLPx5HL7R+v8mv92Pff5xsF17PoLcu/ZegXOGP62H+b+fM7yjwAqacaY9E25A6tIbg7+ibTheTfcnHlX3ZDznjR3nLcmify/4LXZrQC92fihyXGrLdZtajAcOf0b7cn0T70HfAvLz5ImS7Skt4096F9sP7Itm+nWN93P/5LzP6i5eP69Fa9v68zMjvc30TWit3mze/v29fo2uXb1G05yCH3ga/GQ38ztzCfdstbX08J8aS7eO6xdsvd3j5o9ALR6ahbf/9bV7kTf8w2a4tn8ibZzrZvFowTxVJ8wSy3XY+hganvwE+nDNN0XMlZ70r+nI9KjY8b5rclxltJJuHm9EX1QzIy4wGKx9syfUMrRjITdO/0AfgH0UDRAfcmTP9z3KmfRB9sP2vZF/a9jhdu7vt9Xj3sE3+sV7p7ad29AUwd5M9F1+mcDeun0S7ZnRoLbf/crMnyL7D44t58/R2jfZfLPSGd6xuQ88V/7fzR72dn4Ox/yjt/O0xTxVK+1BdW/p4fs3zj5f3990i0+2Us29XennnQS8vPUq229P87exp+9d441aj5/BiLw/8sFgeGqz9MNB/w7ry7eGPvgXpfl+nCWBazvAj0JJoK/qj8S/gQEr88WOEB+neuDloULjZ2+4n0Fqng7x5uvUh28v+PxK9kG4i+2rtBd643n4AppJ94+pKelEtJgUAACAASURBVOkvFe2t5yq0MNWCXiDfRm9JngdM6ut+yJlmAvpWwxVkX43+U/R2f8Hj4s1Xi7al91+/vYLsK9Xf9OabWWSdH0V/QNd6eXIDGmT8Cjimn/s/gjblet1Lx3ve9ozvIV91G45e2L+L1pqs8vbFevQh16+R92IMb5690QDC76u3S94vZd/2tM97y/to7yEXoIWfJvRH6W00sCg0fZmXbx5H828CDdL+g9YQ7ZU3/XRKCNK9eQ/z9m0j2f7rL88ZX/RcYRCCdG+6Ki/PrvTyzko0T1f2tJ97WN6KQvtmMPJBznQlXc/QwsN30Pzd5KVrJRrEfIuub6jeB73uLEGDFf88exxtm13o3Rc9Hu8etqfzWKPn9uXo9STu5c2fA6N7mH9n9GVrr6HXxxY0wL4P+Fz+vD3lO2/8CehzKM+hhf8OL233Ax/sy/k5WPuP/p+/PeapQmkfqmtLP84x/w2eLjePFphuJ7TC5l0vra96eSlabDt72f4dveU1eMt7lmyFTE/XrkHZDwP5J15Ch4WIfAvt13l/tE/llc656SUs5zj0gua3hXsYfcPV8oFLrRlOInIx+jayXzjnzhnu9GytRPumfQsNGEa5ge2twxjTB1vr9cxrkrCcEn+rjTH9M9xt0n8IHI4GDb11N1WQiJyI1paVoW8O+zHaDdNiEZk0QOk0Q8Br8zylwPBj0KYnkH2g0/RARGYXaGM5Gd1/QeD3FqAbM3jsemaM2VLD/TT/js65twFE5EWKdzlYkIiE0dtrq4CDnXMt3vAH0TZal6O3q8zWYTZwn+ibKFegtxFnom/9ArjCFXgDoSnIf7HHi2hzjylk30b6Cl17EzLGDDy7nhljtsiw1qT7AfoWmI+2A/6NH6B7y30Obb/0CS+QN1uHF4Ab0HZp89FuD8ehAedHnXPf7mFe09WP0DtUe6F9Qe+Lthe8DJjruva8YIwZeHY9M8ZskWFtk57Lr0nvTzs3r037D4GjnHP/yhv3A/SW4h7Ouf68IdEYY4wxxphhNdxt0reU3+b83QLj/GH96S/YGGOMMcaYYTfcbdK3VLn3Weg1wx1503QhIp/Ha69eUVGx/6677jrwqTPGGGOMMSbH008/Xe+c6/Xtqlt7kN7mfXZ7Kxvab2juNF04525A2wsye/Zst2zZsoFPnTHGGGOMMTlEZGVfptvam7us8T4LNWnxhxVqCmOMMcYYY8yItbUH6Uu9zw8UGDcXffPW60OXHGOMMcYYY7bcVhOki8hEEdlVRHLbmD+Kvr73syJSmTPt3uirp//gnEsObUqNMcYYY4zZMsPaJl1ETgd28L7WARER+Y73faVz7tacya8AzgAOQ/tAxzmXFJHzgLuAf4vIr4Fq4AJgA9ontDHGGGOMMVuV4X5w9Cz0JQ+5vud9PgrcSi+cc38QkXbgO8D/oj29PAx80zln7dGNMcYYY8xWZ1iDdOfcof2Y9tPAp4uMewB4YEASZYwxxhhjzDDbatqkG2OMMcYYs70Y7uYuxhhjzHajo6ODDRs20NHRQSqVGu7kGGMGQCgUIhaLUVdXRywW632Gvi53wJZkjDHGmKI2b97MunXrqKurY8KECYRCIURkuJNljNkCzjlSqRQtLS288847jB8/npqamgFZtgXpxhhjzBCor69nypQplJeX9z6xMWarICKEw2FGjRpFNBpl7dq1AxakW5t0Y4wxZggkEgnKysqGOxnGmEFSVlZGPB4fsOVZkG6MMcYMEWveYsy2a6DPbwvSjTHGGGOMGWEsSDfGGGOMMWaEsSDdGGOMMcaYEcaCdGOMMcYYY0YYC9KNMcYYM6AWLVqEiHT5q6ysZL/99uOnP/1ptxc5HXrooV2mDYfDTJ48mVNPPZWXXnqpy7TTp0/vttxp06Zx3HHHcc0119DY2Nhj2u6//35OPPFEpkyZQjQapbKyklmzZnHWWWfx8MMPD/i+MMXl5pNzzjmn4DTr168nEokgIhx66KEAzJ07l2g0SltbW7fpjznmGESESy65pNu4//znP4gI5557brdxIzFfWD/pxhhjjBkUp556KscddxzOOdauXcstt9zChRdeyCuvvMINN9zQZdpoNMpvfvMbANrb23nyySe5+eab+etf/8rSpUvZZZddOqedMmUKV1xxBaBvcV2zZg2LFi3ivPPO4wc/+AF33HEHhx9+eJflt7e3c9ppp/HnP/+ZXXbZhQULFjBjxgzS6TSvv/46DzzwADfeeCO33347p5566iDvGZMrFotx++23c/XVVxONRruMu/XWW3HOEQplQ9bDDjuMJ598kiVLlnDkkUd2Dk+lUixZsoRQKMTChQu7rWfRokWd8/tGdL5wzm33f/vvv78zxhhjBtPLL7883EkYMgsXLnSA+/GPf9xleEtLi5syZYoTEbd+/frO4fPnz3cVFRXdlvO///u/DnBnn31257AddtjB7b777gXXu2jRIlddXe0qKyvdG2+80WXcGWec4QD39a9/3aXT6W7zZjIZd88997gHH3ywX9tqSufnk1NPPdUB7q677uo2ze677+4+/OEPu4qKCjd//nznnHMPPfSQA9zFF1/cZdolS5Y4wJ155pkuHA671tbWLuOPPvpoJyKuvr6+c9hA54u+nOfAMteH+NSauxhjjDFmSFRUVDB37lycc7z11lu9Tn/MMccA8Oabb/Zp+fPnz+fqq6+mpaWFK6+8snP4f//7X26++WYOPPBArrrqKgKB7uGPiHDiiSdy7LHH9nFrzEDZb7/92Hvvvfnd737XZfhTTz3FSy+9xJlnntll+EEHHUQ4HO5WW75o0SIqKyu58MILSSaTLF68uHOcX8u+5557MmbMGGDk5wsL0o0xxhgzZPzgfPTo0b1O+8YbbwAwduzYPi//9NNPJxqN8re//a1z2D333APAWWedZS+UGqHOPPNM/vGPf7B69erOYTfeeCPjxo3jhBNO6DJteXk5c+bMYenSpbS2tnYOX7RoEQceeCB77LEH48eP72zeArB06VJaWlq6NHUZ6fnC2qQbY4wxw+i797/Ey2uahjsZXew2qZrLPrT7Fi+nra2N+vr6zjbp1113Hc8++ywHHHAAM2fO7DZ9fX09kG2TfsEFFwCwYMGCPq8zGo0yc+ZMXnjhBZqbm6mqquLFF18EYJ999uk2fUNDA5lMpvN7JBKhurq6X9s5JB68CNa+MNyp6GrCnvDBK3ufrg8+9alP8Y1vfINbbrmFb3/727S3t3PnnXfy2c9+tkt7dN9hhx3G4sWLWbx4MUcffXRnTfnFF18M6F2V3Jp2P2D3Hz4FRny+sJp0Y4wxxgyKyy67jLq6OsaNG8dee+3FL3/5S0488UTuu+++btO2trZSV1dHXV0d06ZN4+STTyaVSnHTTTd1NnvpKz+Yampq6vJZKMiaOXNm53rr6uo47bTT+ruZZgCMGTOGD3/4w9x0000A3HvvvWzevJnPfOYzBaf3a8T94NuvKZ8/fz6gQfqyZcs6a9oXLVpEIBDgkEMO6VzGSM8XVpNujDHGDKOBqLEeqT7/+c9z8sknk0wmeeGFF7jqqqtYvXo1sVis27SxWIz7778fgFAoxPjx49lll10KthPuTX7wlR+057r33ntJJBIAHHXUUf1e15AZoBrrkezMM8/k+OOP5/HHH+fGG29kzpw57LbbbgWnnTdvHtFotLO2fNGiRZSXlzN79mxAg/RkMsnjjz/OEUccwZIlS9hrr726NLMa6fnCgnRjjDHGDIqdd965s4u8D37wgxx00EEcdNBBfPGLX+TOO+/sMm0wGOzSnV6p4vE4r7/+OhMnTqSqqgqAPfbYg3vvvZfnnnuOfffdt8v0uTWrZngdc8wxTJ48me9+97ssXLiQX/3qV0WnjcVizJ07l8WLF9PS0sKiRYuYN28e4XAYgN12242xY8eyaNEiqquru7VHh5GfL6y5izHGGGOGxLx58zj99NO56667WLJkyaCs49ZbbyUej3P88cd3DjvppJMA+O1vf4v2gGdGomAwyIIFC/jXv/5FLBbjlFNO6XH6ww47jFQqxaJFi1i8eHFnUxfQXlkOOeQQFi5cWLB/dBj5+cKCdGOMMcYMmUsuuYRgMMill1464Mt+9NFH+epXv0pVVRXf+ta3OofvtddeLFiwgMWLF3PRRRd1eSDQNxKDtO3RF7/4RS677DKuu+46ampqepzWD7p//OMf09ra2iVIB23y8vTTT/PAAw90a48OIz9fWHMXY4wxxgyZnXbaiVNOOYXbbruNf//73xx88MH9XsbmzZv5/e9/D2jzljVr1nTWmI4bN44777yTGTNmdJnnuuuuY/PmzfzoRz/iL3/5CyeeeCIzZswgmUzyzjvv8Mc//hGA973vfVu+kaZk06ZN4/LLL+/TtHPnzqWsrIzHHnuMWCzGnDlzuoyfP39+Z68v+++/f8GgfyTnCwvSjTHGGDOkLr74Yu644w4uvfTSgq9v783q1as5/fTTASgrK2PMmDHsscce/OxnP2PBggXU1tZ2m6esrIw//elP3Hfffdx0003cfPPNbNiwgXA4zNSpUzn44IO54YYbujWJMCNXJBJh3rx5PPzww8ydO5doNNplvP+gaENDQ5euF3ON5HwhdnsHZs+e7ZYtWzbcyTDGGLMNe+WVV5g1a9ZwJ8MYM4j6cp6LyNPOudm9LcvapBtjjDHGGDPCWJBujDHGGGPMCGNBujHGGGOMMSOMBenGGGOMMcaMMBakG2OMMcYYM8JYkG6MMcYYY8wIY0G6McYYM0Ss22Njtl0DfX5bkG6MMcYMgUgkQnt7+3AnwxgzSNrb27u9UGlLDGuQLiIBEblARF4VkQ4RWSUiV4tIRR/nFxE5TUSWiEi9iDSLyEsicqmIVA92+o0xxpi+Gjt2LKtXr6ahoYFkMmm16sZsA5xzJJNJGhoaWL16NWPGjBmwZYcGbEml+SnwFeBPwNXALO/7viJypHMu08v83we+DTwCfBdIAod6/x8nIh9wdhU0xhgzAtTU1BCNRtmwYQMbN24klUoNd5KMMQMgFAoRi8WYNm0asVhs4JY7YEvqJxHZHTgXuNc5d1LO8OXANcApwO09zB8CzgeeAY7KCeivE5EU8Elgb+C5wdkCY4wxpn9isRhTp04d7mQYY7YCw9nc5VRAgJ/lDf810AZ8qpf5w0AZsLZAjfsa77N1SxNpjDHGGGPMUBvO5i4HABngqdyBzrkOEXnOG1+Uc65dRB4DjhWRbwL3ACm0ucvZwO+dc28MRsKNMcYYY4wZTMNZkz4JqHfOxQuMexcYKyKRXpbxSWAhcCXwBrAcuBFt675gANNqjDHGGGPMkBnOmvRyoFCADtCRM02ih2XEgbfRoP7vgANOAr7jLeMHxWYUkc8DnweYNm1af9JtjDHGGGPMoBrOmvQ2oFhnkrGcaQoSkXJgCVDtnDvDOXeHc+5O59zJwF3A/4jILsXmd87d4Jyb7ZybXVdXV+ImGGOMMcYYM/CGM0hfgzZpKRSoT0abwvRUi/4xYGfgDwXG/QHdtoO2OJXGGGOMMcYMseEM0pd665+TO1BEYsA+wLJe5p/sfQYLjAvlfRpjjDHGGLPVGM4g/S60Dfn5ecM/h7ZFv80fICITRWRXr4mL72Xv84wCy/aHLR2gtBpjjDHGGDNkhq2m2Tn3goj8AjhHRO4F/kb2jaOP0vVFRleggfdhwCJv2ANo943HeV0x3oP2u34icDDwB+fcM0OwKcYYY4wxxgyo4W4Ocj6wAu1l5XigHvg5cGmBFxR14ZxLi8iRwLfQwPxHaM38G8A3gZ8MXrKNMcYYY4wZPOKcG+40DLvZs2e7Zct6awJvjDHGGGPMlhGRp51zs3ubbjjbpBtjjDHGGGMKsCDdGGOMMcaYEcaCdGOMMcYYY0YYC9KNMcYYY4wZYSxIN8YYY4wxZoSxIN0YY4wxxpgRxoJ0Y4wxxhhjRhgL0o0xxhhjjBlhLEg3xhhjjDFmhLEg3RhjjDHGmBHGgnRjjDHGGGNGGAvSjTHGGGOMGWEsSDfGGGOMMWaEsSB9W5dOgXPDnQpjjDHGGNMPFqRvy5yD742BWz4y3CkxxhhjjDH9YEH6tqr+Dfjdcfr/8kfh+vmwacWwJskYY4wxxvSNBenDad1L8JcvQyY98Mt+8JvwzpLs9/eeg//bGza+NfDr6q9UYrhTYIwxxhgzolmQPpzu/CQ8+/vBqeFuWa+f+38aPnp9dvhvjhj4dfVVw3L4zVHw/Tr42zeGLx3GGGOMMSNcaLgTsH0bpAc6UwnY+Ca8/4tw7JUgAjOPgaumQ/smaGuA8tGDs+6e/PVCWP2U/v/U9eAyMHoG7H0KxGogEOw+z5pn4fk7IVwOE/eG3f+fDndOt8uX/90YY4wxZitmQfpw8ntd2dLgMt4CV0zuPnz0jtlll42CM/8OvzsWXv4zzP7Mlq2zJx2bIRiFcCw7bONb8NYjcMg3YNfj4Q9nwNJf67iHvqWfdbvC4ZfAuFlQPRnu/Sy8cn/XZQdvh8n7w60nwqblcNAFEG+GJdfoOk+/F6YfpNOuWgoT94JQdPC21RhjjDFmEFiQPpw6u0bcwiD9D2cUHj76fV2/T5sLtdPgpUEM0p2D3x0PyTY4Zxk8fwf85WwdJwFdb/VEOP1P8N+7YdEV2Xk3vAp3fbL7Mo/6HqQT8MzNcOdpXcct/EH2/3QcbjoedjoKZn0I7v9Kdlz5WPjA2RCugGBYCy1lo+DZW+GEn2rzoOrJEC7TgkGkAsrHQFlttsbfGGOMMWaIWJA+nJz/wOgWNnt581/6Ga2B+Gb9//Q/wY6Hd51OBPY9XQPbTStg1PQtW28u5+Dn+0NDzoOp36+DTCr7fZ/TNEAHDXoPvQjmf1PnDQQ0aP/nZVqQWPUETNgTznwQolU6z+zPwN+/BWtfgEO+Crt9FJ74pW7LMT+A9kb4x3fghbvhzX92TV+iBR7+n8Jpf/Ee/QyEIZMsPM3+Z8LUOTpN5TiYMT87LtnR9a7BtqSjSQs19W9owSXRosfOPya9SXZAMKLHN1cmDS3r9O5HrAZWLtbC0KR9dXjrBhi/hxaS+iOVgDceAglCxVi9q5NOQnsD7HBg94KrMcYYM0KJsxfdMHv2bLds2bKhX/HVu0Lze3DO0zB2p9KW4Rx8fzzM+ZwGqk/9GhKtcND5hafftEJ7eQH4+K2w24dLW2++1/4Od3wi+330DGh4W/8/7W5tEz8UnIOnfwdP3wRHXg7TPqC14+kkbHhNg7WG5VrTv+E1DQKb1kAopoHnqqdgwh7ahKh2GrxynzbVcXk98IzfQ9vQN6zQgtFuH4Fxu0HleF3nuF0HdrtaNsDbCzUt+35S07b8MVj3Muz7KW2zn47rtrbW652BcbP63pQq2Q71r8PYXbR50FsPw+M/gxWP060QGYzC5P30zkj1JIjVwvjd4L3nYc1zUFGnaUm0aa9CoTKoGKPTl4/xjsWrkOroOU2BkD6HsMOBmrbqyfoZrdY0SgCmHKCFiPWvaAFi9TLY+EbxZQYjmr5pc2H87lA1Uc/BUdO12VSiFSbspU2m7BkHY4wxg0BEnnbOze51OgvSR0CQ/uWlUDeztGW01sOPd4Rjr4K5X+zbPJfXZP//wr+13XZP1jwLrz0IB38NQpHC01yzn9ain3KHLq9mig5vb+x/behIk+zQYDPerLW9q56E1x/S4HD0jtC2UQPoXBKAPU6Cw78DNVN13pi33/sa/K16Ste14nF4/e/Z4cEoVE2AxpX6vaJOly9BqBqvBTGX0cBz8v5w4Plaq1w+VpcXb9Ya5fZNWhjZtAIe+R7EmzQwBr0DEgjDXp/Q4zduN+8ug8C6F+HNh3U5bRuzBZhQTIPmDa/pg8mZNOx0JCRbvX3noHmt7reJe2uAn4rruIl7aUFj3Yu678btprXrbz+q+75yvOalyvG6/5re1bTmBvrhcqjbBfZboMtv3ah3OMIVmvZ3n4H1L2swv2opNK0uvu9rd9DC1pTZ+hcI63zxFl13Wa0+gN3eoNuQbNdjssM8qJs1vHdWMunCD2EX4z90nWzX4557l8Q5PT6tG3Q7W9ZpQTBSofmuok7ni1RYoWZrkE5By1o9V4aj8wBjDGBBer8Me5B+9pOl17y+9zxcf0j/asVf+CPcc1b2+zeWF75gtzXoj/2tJ8K7y2D8nhpYzf2iBny5wf3VszRouuCF0rZja9e8ToPmdFL7p3/nCa3pBg2eU+36/7jd9S5Hy3qtFZ6wp7afrxyv38tGazD494uygXm4HKa+H464VIPtJ36ly97xMJiwN/znWq1ZTsU1yJpxqNYQv/MfDXTbN+lyIpW67EJ2OEiD21VPaCA6blf4wDm9P3TbsRkiVXrXJFYDlXVbuie7S6cgGMoGk85pIQR029obtaa+bFT/ltuyQYPP6olaeIhU6nLfeQJe/CO8918NaPoiGNW7B6DnwegZWjgbN0uPhQS0ABVv1vNozI5dC6/OaWGpY7PeZZCA3i0JhvUuVSalBSK/UJNohkxG0w96/sZq9TjUv67rHLWDDku06LFxTv9PtOqdpHA5dDTqPNFqLaS5jN6xKBut62jZoIWs3lRO0DtQ42bp9gVDeteicoJuQ6JVtzcU07/K8VD/mhboGt/xCjpemiLlgOg+8O/WRCp0nupJ2ePcsk7fNeHn6erJml/TSV0naOGqZrIen2SrNgnMb3qVr3mtFuYCIX1+p2kNRCuzhRgJ6DpSHfoXq9F0BcKazkBIr5tNa3R/Jlr0OIRiXiHY6bY0vqPTlI+B5jVQMc5rotWkjymNnqHHrGyUXotDUT1Gm1ZqPpGALrutQbe3cpwuo7JO1+Myen6kEzpNW4M2FfSPZ0WdVjKMfp9WqlRP0jzbsj6bxyKVWugLhrXg6jK6zYlWPRclqMfLL8DFamHsTL1+hMs1HX7hrWUDtK7X5WVSug8zKV1mMKL7LlKhdwvXv6x5u3yMnisV4zQNzkGsWiun2jfp8nyZtKarbaOOa35PPyvq9HiEyvSciFRofqiZrNtUPkYL25vf1XM4Vqv7OlLhNYFM6fal2vXTX1cmpcsNhLLpD5dntyNSocd8OAqv8WbvODZpE0AR3X/++Rcu12kySd0Wl9ZtcA7a6nX/tm3UYxAI6T6MVml+6Ny+nP+DES28j6SCeiajeXLzaq1Y8Qumzun2ZtJ6nKf0GicPikEN0kWkCrgAOBoYDyxwzv1HRMYCZwN3O+de7feCh8nwBemz9OL8pSV6670UrzygD1t+bqE2QeiPXx2oNZcAF7yUrf1OJbRmddnv9EJdzDFXwNwvaWb/wXiYd642MTGq8R3461f1hyMUheX/1h+0js3dpw2VZQN50KDpgLNg9llQO7X0NLTWa7v9VFyDwKoJMHWuXoCrxuuFq3IcTNxnZF1gR4r6N2HDK3rMqiZorXzZKP0xj1Zr4Bku1x+ppjVayFn7ogbKm1drMxw/eM/nP7wcq9Ufk6Z3e0iI6LoiVfpjGa3UIK1irI5r36R/5WP0OtC8Tns/irdonmtv1On9ecPlmi8jFTB2Zw0MYzU6vOEtnT5SrsFk1QQNkkJR/bFOdWhA3bJef8T9ZxbWvwwbXi++vb2RQLbw1ZNIlZ4ruc+79JV//PzgMJ0AnK47XO49K5FTMAuXa7CcaNUgJBDUQmMo6gWhQQ12mtboD39Hky4vk9KKjHCZ/rU3akDkB0yJFk3LmB31HK0YA22bNFgsG6Xp8gtg+fuoegqUj9K0Rqu0QJWO6/S5gbAEvECqXI9t+Vj9nRm/m6az/jVt+rdphQa0fdn3/RWMAKKBYbzAda8noVjvTeIKCXgdA1TU6fnRWq/HI9HqnWNDWDEpAT3O4TIt5EWr9Dz2/6+ZoteRRIsGw2WjvM4KXLaAGq3S/dCx2TtGotviB9nJds1T/jNV616GNc8M3Tb6AmFNe9koTbMEvYJBVLcxWqXHwf9LJ7OBcu1Ur2DpvEqEdi1Mvve8fo9WaX5ob/TOWXT7QxGvgiThFdAT2WV2bM5OW8yo6XDe84O+awrpa5De7wdHRaQOeByYAbzpfZYBOOfqReQMoBa4sL/L3u74QdGWXBw3r9LP2h36P++n/wpXefP967twktcl4j8vhSd/1XXawy+Bxdfoj4nf1vyhb8GKf2uzjkxKAz2TVTsNPvmH7HfnNFhe96LWlu54uAZni67SGq555+pFpXktzPnswPQoUzFWa+BNacbu1PfnRWomQ81Jej74UnEN1pNtWpNZNUED941vQNN7WpPd3qg/xod8TQOpsTt7TYPW6A/N1LlakPJrh0eydFIDdgloYNG8VgPqslG6nck2/QFuWa8/zJP21Vr/cLlXU5rR8TjdB5mUBlaJNg2eN7/r1fxXai39xL28uwQZDZRTcV1OOqEBcSapQVo6qYHS5tW6zwNBTWMop1lSsk3XOW6WdgcL2lysP81CMhmtqe/pvQ2ZjO6TYKTnYxpv0TT6ha90wttPvfxsZzJeLXc/Ct1+M5hNKzWvRSp1nX7wmOrQSgcJZIMuvzCSaNN1VU/Wfbv+Fb1Dkk5qTa6IHpfKcXpNC4S82uewV9MeyE7b0QRjdtJjUD5a83/Dci/QTmbvBpWPhtgorWjA21a/oBWtKr7tznl5sEN/Oxvf0f1bNip7xyXe5AWJ7brOQEgrUULRbH4JBLJ3K9JJPTaJNg0sE636f6JF15VozRby4s26TX7BbdMKPc7RSl1OR6OmR4JeQbLY28hFtzMQ8tLksk0UqyfCYRfr70+0SrcJvHOiw9u2Nj1vgmFdlwS8wrVkm0ZWjNUCoEvr/k+0Zu/E5f+f6tD95t/Z9O/KpVN6TBvf0X0SDGWPv/+XbNO7xpm0HrdweTafT9xbj028Rdcxce/sOROpzN7RCoa9O2gRL7+2a+VH7VS9O1Q1Uadr35S9QxcIagFqhOt3TbqIXA+cAhwGvAOsB450zj3iU8d+dQAAIABJREFUjf8JcIRzbu8BTuugGbaa9J/sru1iv/CYZr5S/OM78OQN8J11pdeE3ncuPHOLNpnZ9QS47kCtFQP4+lua2YOh7A8QaFB53UHZZZSN1ml7u5VsjDHGmJ5lMnpXxA/wo1UaXIIWGuy3dqvW15r0Uo7yCcAvnXPPUPi+0dvAFtyf3474QXUpt219Te9pyXlLmioc5N30uPt07XN9/csw7ytwWaOWpv2am9yLwoQ94Ts57QHnnWMXDWOMMWYgBAJ6523MjtlmL34bcPut3W6UcqTHos1ciskA22in0QPMD6zv/UL/533kB9rd3It/hKpJW5aO0e+Dj16v/79yn94eO/w7vQf+oSh87hGtfZ979palwRhjjDHGdColSF8L7NjD+H3RZjCmN/6tq0L9Omcy8NevabOSfN8fD4/9CH5zhH5/Z8mWp2XvU/ThU4D3f6H3Xj18k/eHU27T23HGGGOMMWZAlBKk/w04S0Qm5o8QkfcDC4C/bGnCtgvSQ1/GbfWw9Nf6mvtcmUz3J95PuX1g0jN5Pzj3GTjisoFZnjHGGGOMKUkpQfp3gRTwLHAF2i79DBG5A3gMWANc1ZcFiUhARC4QkVdFpENEVonI1SLS50duRSQkIl8RkWdEpFVENnv/l9CGZIj19MKRuNf1YX53ff4Dnbl2Pb77sFKN2bH33gOMMcYYY8yg6nc05pxbKyJzgWuBz6CvXTgdDdb/BnzJOdfQx8X9FPgK8CfgamCW931fETnSuZ77JhSRCHAf2tPMbcB13jbtDJTQJ+EQ66kmPV6kf/KN3uMAH78VnrsNjvrewKfLGGOMMcYMq5KqTJ1zq4CPiEg1sAsaqL/Zj+AcEdkdOBe41zl3Us7w5cA1aDePvbXjuAQ4EjjKObewl2lHnp4ezIw3Zf/Pfc13yzr9nPaBvr9h1BhjjDHGbFW2qB8f51yTc26pc+6p/gTonlPR4P5necN/DbQBn+ppZq9JzHnAX5xzC0VV9TMNI1duTXrum+ea12pn/eVjhj5NxhhjjDFmSPQ7SBeRT4jILT2Mv1lEPtaHRR2Adtf4VO5A51wH8Jw3vicHA1XA0yLyf0AT0CQiG0TkhyKydTeszg3S//Y1uHqW/r/ice/NYtZPqjHGGGPMtqqUSO8cNLguJo02Y+nNJKDeORcvMO5dYKzX5ryYXbzP84GTgG8AnwCWAN8CftvTykXk8yKyTESWbdiwoadJh0dukP7K/fqK8EQbrH6q+DzGGGOMMWabUEqQPgvt2aWYZ4Hd+rCccqBQgA7QkTNNMX7TltHAkc65Xznn7nbOfQRYBCwQkaLpcM7d4Jyb7ZybXVdX14fkDrLnbofrD8l+z22T7vMfGt3xiKFJkzHGGGOMGRalBOkVaG15MY5sAN2TNqDYG3NiOdMU0+59PuGcezVvnN8cZ34f0jEy/PlL8N7zkPTKJ/Hm7MuOfIuu1M89ThzatBljjDHGmCFVSpC+HDioh/EH0bc3jq5Bm7QUCtQno01hEj3Mv9r7XFtg3Hve56g+pGNkaavXz3gzlI2CafOy4177q35O+8DQp8sYY4wxxgyZUoL0PwEni8hZ+SNE5DPAycC9fVjOUm/9c/KWEQP2AZb1Mr/fOHtKgXH+sPV9SMewaUsV6IJx7Yv62dEE0SoIhrtPUzttcBNmjDHGGGOGVSlB+pXAK8ANIvKiiPxeRG4VkRfQ7hNfA37Yh+XchTaNOT9v+OfQtui3+QNEZKKI7CoinW3UnXPLgcXAHBHZL2faoLeMFPCPErZvyCzc0MOLVePNGqRP925aVE7Qz9E7Fg7cjTHGGGPMNqPfQbpzrhk4ELgemAicBnwS7a3lV8A851yBpx67LecF4BfAiSJyr4h8VkSuBn4CPErXFxldgRYM5uQt5ly03fq/RORyETnXm3cO8EPnXF+a3Qybgq8yave6m3/9QVj7Ahx0AXw5p0eXaP+6gn9qeQMfvvZx1jS29z6xMcYYY4wZEUp94+hm4GwR+TIwFo03NzjnXD8XdT6wAvg8cDxQD/wcuNQ511M3j346nhWRecD3vWXF0GD+TOfcTf1My5ATCuyuP38JJuyZ/R4MQ90ucNi34f6vwNHf63W5Hck0P/r7a9y4eHnnsHlXPgLA+UfuzPlHztzitBtjjDHGmMEj/Y+rtz2zZ892y5b11gR+4D10yREcE+xhvRV18PU3+7XMZDrDzhc/2Kdp7z/nIPacUtOv5RtjjDHGmNKJyNPOudm9TVfyWzlFZCawEzCGAi03nHNF30pqVMGa9BzusO+QTGV4t7Gd940t3H79Hy+t5bpH3+J3n57DLf9ZwdX/fL3L+N8smM3eU2v51aK3qIgG+fkj2aD/Q9c+DsDeU2q48dMHsGJjK29taOXk/acgUrAxjjHGGGOMGQL9rkkXkfHAzcBR/qACkznnXHAL0zZkhqsm/Z+XHMZRwWeKjp/XcQ1rGNv5/fwjd+bk2VOZXFsGwKqGNg7+0cKC8y6/4riCgXZ7Qru4v+U/K7jiwfzu5dWH9p7EITuP5et//G/nsK8fswtfPmynXrepmKdXbuL+59fwhfkzmFhTVvJyjDHGGGO2Zn2tSS8lSP8DcCL6kOgjwMZC0znnHu3XgofRcAXp/7rkUA4NPE9ICje/n95xe8HhL373GJ5avpHP3NQ9zeOro/z04/swb6exBebsKpXO8HZ9K0f/9LE+pXfxRYczubaM9c0dPPZ6PfNn1vHe5nZue+IdgkFhfVOc51c3cujMOj41dwdu+c9KXnmviUgowHOrGjuXc+SscUyoidHUnmLm+EoOmD6a2558h90mVXPkrHFc/+jbrGxooy2RYs/JNZw8eyobWxI0tMY5YtZ4ysJBVm5s47lVjbz83mZeW9vMkbPGEwkFuO/5NVRGQ0wZVcZLa5pojaeIhYP89owDmFATI5XOEBAhEBicOwXrmjpYubGN2vIwM8cXf8g3mc6wqTWBQx/ufaehjZqyMGMro4SDwvvGVjB5VBnRUJB0xtGWSFEeCREskG7nHKs3tdOaSJHJQMY5Ms4hCNVlIdY1xSkLB6kuC7G5PUkwIERDAUB4t7GdWROqGFcdwznHxtYEZeEgkVCAtze0EgoKNWVhKqMh1jfFeau+hTWN7VREQuw9tZbpY8q7FAYTqQzhoNAST5FMOza1JWhsS+AcjKuKUVsRpioaGjF3apxztCfTlEcK31R0ztGaSNPQkiCRzpBxjkQqQzyVobEtQVUszKTaGFUx3UeFjo8xxhiTazCD9EbgNufcl0tN3EgzXEH6I5fMZ07gVSrFe8vopP1gjdasfznxFf6amdun5dz+2fdz3/NrOGGvSRy405h+B0DOOdY1xXE4xlZGOeAH/6KxLcmdn59LbXmYVNpxws8f73EZkVCAusoo7xbpRaauKsqUUWU0tiV5b3M7Hclenwtm+phyVmzs6aWzEAkGSKS7Lmt0RYREKkNZJEgkGODdxnYCArN3GM0ra5to7khx4r6T2XeHUbTFUzR1JLn/+ffYYUw582fWsaElzpvrWjhmjwmUhYO8vq6ZlRvbmDyqjJaOFHVVUdY3d/DU8gY2tiSIhYNUxUKEgwFefq+JdKbrOTWxJsaYyggTqmN0JDPUt8R5dW1zr9sPMKYiwsZWfadXMCDUloWJhgKICOmMBuOJdIbGtmSfllfMKO84N8dT/ZqvKqbB7ZRR5TR3JFm9qZ1QQEhlil9XJtbEmDWxGuccGaeB/YaWOC0dKTpSacZXxZg+tpxEKsOUUeWkMhne2tAKDsIhoTIaYq8ptcTCQZrak2xqS7DDmAom1cRojqfY1JqgI5mhPBLs3HcNrXESqQz1LQlaEyniyQyb25Od+TUUECqiISoiQaJhvQnY3JGiNZ6iPdnTC5bz9kc0RLVXqPFPw0QqQyioy586qpyasjCpjENE868IbPaOX0s8RVsi3VkYSKYzJNKOSFAIBwOEvM+KSIiySJBkOkNrPEWDt83JTIaasjDxZIaOVJp4MkMsHCAcDDCxJkZlLMyo8jBlYS38TaiJUR4JUR4JUhYJMrYyQjoD6YzTP+doT6RoiadpT6bpSKRp7kgSDASIp9I0tCbY0BynI6UFnapoiPJokPJICOccIkIwIDS2JclkHGWRILFwkIpIkNqKCFO9gmgkFKA8ovu9I5km7hWEOpLpznySTGdIpR2pTIaOZIZESs/78miQjINMxhEMCJFQgGgoQCQYIBLy/oIBKqKaV/3xoWAA5xzOoX84KqMhassj3QpbzjniqQxtiTSpTIZQQNObzjgcUBEJDmjBM51xdCR1n6czmsZkOkM640hlHPFUWscnMiTSaQRBBO+6oOnLOEcooNufSmc6r5OxcJDKaIiMc5RHglSXhamOhQkGhKb2JG2JNIGA0BZPeXk0SEtcz81YSPNJ2jsGmg49Th3JDM0dSTJOz6dQUGiNp3BALBQkGg4QECEU0IaeFdEQNWVhvXYGAoRDoun18nkoKDinlQ7pjCOTgbRXAREJBYiFgoSD0uN+d968Ke8PdHkdCc1jqYwj6RW+a8rCRIIB0s5pnvTyj3N6jDP2/N42KRoankYfgxmkNwFfc87dUGriRprhCtIXXXIIewbeZox4AdvX3oRfHw6b3+Gk+GU87XbhtPdP47wjduaRV9fz+ydW8tKarr1brrjy+CFJ6xV/e4XrH3u787t/MUtnHLd8Zg4H7zwWEcE5x6V/eYnnVjXyzWN3ZWJtjBljK7pcSDMZx7uN7VTHwqxr7uCeZ1az28Rq6lsSZDKOMZUR9phcw8zxVTy/qpHfPL6cT8yeyhvrm7lr6Sr2nVbLvlNHse+0WmbUVSLAOw1tJNMZpo4u7wxifW+ub+HGxct58d3NxJMZUpkM65viXQLSPSZXs74pzvrmOCL6o+0TgdqyMJvakoSDQjLtqIqGmDWpmp3HVdIaT9EST9HUkWL/HUYx532jWbaigdfWNjOxpozmjiSb25O8t7mDaChAdVmY3SfVMKYigsOx/w6jmDVR19/YniSdcby9oYW361tZt7mDcdUxRpWHaepIsqktSTKVIe0coYAQ8IKgXSZUMaYiSkAgFAwQEGhNpGlsS1BbHiGV1qCnLBwk6P1IptIZxlfHWLqigdWb2ikLB5lRV0FHUgO/aaPLQTRY7UimGVMR4X1jK6iritKeTPPcqkZefa+ZtHO8vraZuqoosyZW09yRpDoWpiIaYnRFhNryMOmMo6E1QUNrgudXN7Kivo1gQAiIBk2jKyJUx8LEwkHeXN/CuuYOYqEgqxraiIQCTB1dTiQYIJXJsKktyfL61s7jUxEJ0pooHEgHBEKBAFWxkBeERomFAxpQxkJM8/JLSzzN5vYkCS8wRKA6FqIyGmJsZZTRFREioYAGgd6Pd215RI9rYzst8RTNHVrg29yepNXLW+kMxMIBrwCUZFVDO5vbk4S8IDDhHctR5REAKqMhKqJBAiKdAWYoENAANZMhmdagoqVDCw8BEapimkadVu9iREMBouEg0WDAC3jTvLe5IxvQpzIERfpVAMk9H5wXiNWWRxhXFSUaDtAWT9Oa0IJNW0LT5nB6vsRCRIKBzmAuv2A9kgREKxWqYmHaE2naEqnOO0PFlIWDlEeCiEAq46gtCxMKBjqPc26AHQzoORv0zl2gMyDvSGZoT6Y7CyCmZ1HvnAyKdAbcwYAwtjJKWyLF5nYtNBhTyLTR5Tz2jcOGZd2DGaT/FVhhNelb7tFLDmbnwGomidc3+jdX4n57FFL/OsfFf8jLbnq3IHz+jxey0qtdvva0fTlhr0lDlt7mjiTrmjrYsa5yxDRXKFUm43i7voX6lgR1VVFmeA/mvtvYTlU0TEU0yD9eXkdZOMgHdhxDLBykI5kmGtKae60B3br3wdZsc3sSHFTGtInJmkYNfiujIUZVRIgEA7Qn0lSXjZymNSNRY5vWwLfEtQa1oTVBKBAgENDCTTCgNU1+IacsHKQiEsKhDyP1pdmY/xuTexyS6QwbmuOsaWwnkdKgvTWe1vWFg1rICOmnNk/T9ISDQijo1ZSH9DUf7V6BICBaAx33lpdIZTqbJsVTaVrjaQICybTWRCfTmS410IJe4+pbEqxt0gJNWUS3tyKqhbrySJBQUGum25Npgt42rW+O05FMk3EQDGjBNpV2nYURvwAVFCHtNFjPeHcrQGu3y8LBzjsNsXCAsrD+3xnUB4RwUAvmudOHg9naXuccAe8um3+3LZnOEAoI4VAA5yCeTNPUkSQUCNCa0MqFpna906HbqLXslbGQN7+jMqp3mOJeYSIYCBALBYh5xyrmpbXKOx+TaS1Q+gVOv3DmnN6dcQ5a4xpE+wWgVDrTOZ8WSnXf+EF4ICAERfOcX5hu6kjpfnRO7zR5665vSVARDVJbFum8axLKyatlEU23f3dKEJo6ksSTaYIB6cxDyZTe8QoIdh3ZBlWXhTl97g7Dsu7B7N3lQmChiDzinLunhPkNWospOFIumH30NhimdbdTqHzsf2iigjs+1725y7Wn7sf1j73FTz6+T+eP1FCpioWpim0bbzsNBISdxlWx07iuw6eM6nypLcftObHLuJjXDGK4bo+ZrJqyrvlwUm0Zk2q7PpA81OfH1qjWq8HXV0wMjkLBTTgYKHjMSlG9jVyTjDEmXylB+q+AFuBuEVkDvA3k3zN1zrkjtjRx27K0cwiOZO4hiFTwVN3J/F88xDdPOZoP7Dim23x7Tqnh2tP2G8KUGmOMMcaYoVZKkD4DcMA73vdpA5ec7UcmAwEcDVSx4/+7DGYcSks8xWduewHYicmjrJtCY4wxxpjtVb+DdOfc9EFIx3YnldHmLhkC/LZlLu9bEyC3N8txVdHhS5wxxhhjjBlWJb9x1GyZTAYCog/GfO+BlwH40Ul7dY4fW2lBujHGGGPM9sqerBomnTXpLnsI1jVpf+mLvnZo50OKxhhjjDFm+1NSTbqI7AhcALwfGEX3YN8553bcwrRt0zIOtBfhrD8+sxqAHcaUF57JGGOMMcZsF/pdky4iewLPAJ8FIuiDpK1oH17T0Z5e3ik2v1EO57VJz3ZP5vd/bv2xGmOMMcZs30pp7vI/QALYG/C7WTzPOTcJ+AJQC2wzLzoaNE57d3FYQG6MMcYYY7oqJUg/CLjBOfcadLbWEADn3K+BB4ErByZ52y59Y1/3IP34vBfoGGOMMcaY7U8pQXoV8Jb3f8L7rMgZvxgN5E0PnFeTnsk7BO3J/PdCGWOMMcaY7U0pQfo6YAKAc64ZbY8+M2f8KMC6JumF3ybd5Q3f1JYoOL0xxhhjjNl+lBKkPwcckPP9UeA8ETlERA4FzgGeH4C0bdOc17uLX5N+xgd2AOD2z84dzmQZY4wxxpgRoJQg/XZgjIj4762/BKgBFgIPow+OfntgkrftcvgPjqrdJlWz4srjKYvYTQhjjDHGmO1dv/tJd87dBdyV8/1ZEdkd+Cja/eKDzrm3By6J2ybn/OYuWk4KB+29UsYYY4wxRpX0MqN8zrlVwDUDsazthXNda9ItSDfGGGOMMb5SXmaUFpHTehj/CRGxLkr6JNsF43/e3jjMaTHGGGOMMSNFKdW3vb19x97O00cCnW8c3dAcH97EGGOMMcaYEWMw2lhMA5oHYbnbFG3ukumsSZ9QHRvmFBljjDHGmJGiT23SReQjwEdyBn1eRI4sMOlo4Ejg8QFI2zbNb+jit0k/5/CdhjM5xhhjjDFmBOnrg6P7AJ/2/nfAId5fvhZgCdpXuumB30+6X5NeFRuQZ3iNMcYYY8w2oE/NXZxz33XOBZxzAbQp9af873l/1c65o51zbw5usrd+Dg3S/Sb8sZD1j26MMcYYY1Qp1bfvAzYMdEK2N85pQxe/uUsgYM/bGmOMMcYYVcrLjFbmDxORENpmfTRwv3Nu7QCkbZvm16Q76wzHGGOMMcbkKaWf9B+JyNKc7wL8C7gbuB54QUR2HLgkbpvy26QbY4wxxhjjK6ULxmOBf+d8/xD6EOmPAf8lRxdtYbq2A65LP+nGGGOMMcb4SgnSpwJv5Hz/ELDcOXeRc+5O4DrgiL4sSEQCInKBiLwqIh0iskpErhaRihLShYjcLSJORF4sZf6hlN9PujHGGGOMMb5SgvQIkM75fhja3MX3NjCxj8v6KfAT4GXgXOAPwFeA+0WkX2kTkROAk4D2/sw3XPx+XVxvExpjjDHGmO1OKUH6KmAugIjsDswAHs0ZPw7tL71H3rznAvc65050zv3aOXchcCEa+J/S1wSJSCXwS+AXwPq+zjecnAORbBeMxhhjjDHG+EoJ0u8EzhCRB4AHgKb/z96dx8lRlfsf/zwzmSX7nkASwrCFfZHNiEDYUVB/XlwucCGAeLkuoILLlUVEvYoLiOKOCAFZZVVAlEWGJUEgCMi+hxBCICH7OpnM8/vjOZ3p6ememZ6te5Lv+/WqV8+cOlV9uk519VOnTp0C/po1/33Aqx1YzzFEhPqznPTfAyuB44oo0/eJkWrOKWKZknIyQzAal5+0V4lLIyIiIiLlpDPjpJ9P9Ev/OLAEmOruiwHMbCjwMaIbS3v2ApqAR7MT3X21mT2Z5rfLzPYmnnB6jLsvjcFmyt/60V0c9XkRERERkRY6M076GuDkNOVaRvRHX9mBVY0DFqT15XoL2MfMqt29odAK0vjsvwfucvc/deA9s5c9BTgFYOLEicUs2i2yh2BsckXpIiIiItKsM91dCnL3Jndf4u5rO5B9AJAvQAdYnZWnLV8HtgG+2MEiruful7j7nu6+5+jRo4tdvMsyI6Q7Rm1VZa+/v4iIiIiUr3Zb0s1sfwB3fyD7//Zk8rdhJXGTaT61WXkKlWtr4Fzg/9z9tY6UqZxkWtLHDq1ln61Glro4IiIiIlJGOtLdpR5wM+ufup7U03Yv6szIgu01D88FdjCzmjxdXsYTXWEKdnUBLgQWArekgD2jH1Cd0la4+9vtlKNkDGfrMUPoK/3oRURERKR3dCRI/wwRdK/N+b+rHgMOA/Ym6wmmZlYL7Aa01xK/OdGv/dkC818G7gA+0uWS9oB4mJGDAnQRERERydFukO7u09r6vwuuB84CvkJWkA78N9EX/epMgpltCgwFZrt7pgvM14Bhedb7a6JP+xlA2baixxCMGiddRERERForenQXM9sHOBKYBAwhxkl/EbjD3R/u6Hrc/Wkz+xVwqpndTIy1vj3xxNH7gWuysp8PnEA85Kg+LX8PeZjZBcByd7+xuE/Wu6JPOmpJFxEREZFWOhykm9kQ4FrgQ+Rv/j3TzO4A/svdl3VwtV8BZhFDIR4JLAB+AZzr7k0dLVtfFG3o6u4iIiIiIq0V05J+I3AI8BDwB+DfRCv6EGAX4LNE/+/rgSM6skJ3X0fcAHphO/lOBE7s4DrrOpKv1Nw9gnR1dxERERGRHB0K0s3scCJAv9Ddv54nyxPAFamryelmdqi7392N5dzgrA/P1ZIuIiIiIjk6+jCjY4A3gG+0k+8bwGzg2K4UamOQGSddLekiIiIikqujQfoewK3ubT+/PvUjvxXYs6sF2/Cl7i7WrQ99FREREZENQEcjxPHECC4d8SIwoXPF2Xisb0lXdxcRERERydHRIH0I0NERW5YBgzpXnI1HpqOLYnQRERERydXRIL2C4p4yqj4c7Wjuk65NJSIiIiItFTME4xFmtkkH8u3R2cJsTNYPwaimdBERERHJUUyQfiwdH7WlmFb3jZLGdRERERGRQjoapB/Yo6XYCOnGUREREREppENBurvf39MF2dh4ZghG9UkXERERkRyKEEvFNbqLiIiIiOSnIL2EqmjEK6pKXQwRERERKTMK0kvE3akwx62y1EURERERkTKjIL1k0gA4pioQERERkZYUIZaIN2WCdHVKFxEREZGWFKSXiNGU/lAViIiIiEhLihBLxH1d/KGWdBERERHJoSC95FQFIiIiItKSIsQSMc90d1FLuoiIiIi0pCC9RNzjxlFXkC4iIiIiORSkl0imJd1QkC4iIiIiLSlIL5H3Zj0NqCVdRERERFpTkF4iVU/9EYCGhW+WuCQiIiIiUm4UpJfIqiFbxB9N60pbEBEREREpOwrSS6WiCgDXw4xEREREJIcixBIxvNRFEBEREZEypSC95HTjqIiIiIi0pCC9ZFJLukZ3EREREZEcCtJLxDzT3UVBuoiIiIi0pCC9RDJ90l1BuoiIiIjkUJBeMuruIiIiIiL5KUgvkebRXRSki4iIiEhLJQ3SzazCzE43sxfMbLWZvWlmF5rZwA4sO9zMvmxmd6XlVpnZi2Z2iZlt1hvl74pMn3TXeZKIiIiI5Ch1hHgR8FPgOeA04AbgS8BtZu0+5ef9wIVEv5FfAqcCfwWOA542sx16qtDdI9PdpbSlEBEREZHy069Ub2xmOxKB+c3u/oms9NeBi4GjgWvaWMULwLbu/mrOeu8A7ga+C3yyu8vdXXTjqIiIiIgUUsqW9GOIduSf5aT/HlhJtIgX5O6zcgP0lH4PsBDYqZvK2UMiSDfdOCoiIiIiOUoZpO8FNAGPZie6+2rgyTS/aGY2FBgMvNPVAvYkS71d1JIuIiIiIrlKGaSPAxa4+5o8894CRplZdSfWew5QBVzRViYzO8XMZprZzPnz53fibbpmWGO858AVs3v9vUVERESkvJUySB8A5AvQAVZn5ekwM/sk8FXg78DlbeV190vcfU9333P06NHFvE232KThdQBqV7/b6+8tIiIiIuWtlEH6SqCmwLzarDwdYmZHAFcDjwOfdndvZ5GSert6CwDemnBkiUsiIiIiIuWmlEH6XKJLS75AfTzRFaahIysysw8BNwPPAoe5+9LuK2bPUp90EREREclVyiD9sfT+e2cnmlktsBswsyMrMbPDgVuIIRkPcfdF3VzOHlFBU/yh0V1EREREJEcpg/TriXEIv5KT/t9EX/SrMwlmtqmZbWdmLfqom9lhwK3AS8CFNUomAAAgAElEQVTB7r6wZ4vcjfTEUREREREpoGQPM3L3p83sV8CpZnYz8bTQ7Yknjt5PywcZnQ+cABwI1AOY2Z7An4mx1i8HPpw75ri7X9Wzn6IrNE66iIiIiORXsiA9+QowCzgFOBJYAPwCONfdm9pZdieabzC9qECesg3Sm584KiIiIiLSUkmDdHdfB1yYprbynQicmJM2DZjWMyXrec1Burq7iIiIiEhLihBLxNKFAjNVgYiIiIi0pAixRDI90V1d0kVEREQkh4L0ksn0RlcViIiIiEhLihBL5MFhHwNgwei928kpIiIiIhsbBekl8lr/nalbfQ1r+m9S6qKIiIiISJlRkF4ik7ccCcAWowaWuCQiIiIiUm5KPU76Ruu490/kkO3HsOnQ/qUuioiIiIiUGbWkl4iZKUAXERERkbwUpIuIiIiIlBkF6SIiIiIiZUZBuoiIiIhImVGQLiIiIiJSZhSki4iIiIiUGQXpIiIiIiJlRkG6iIiIiEiZUZAuIiIiIlJmFKSLiIiIiJQZBekiIiIiImVGQbqIiIiISJlRkC4iIiIiUmYUpIuIiIiIlBkF6SIiIiIiZUZBuoiIiIhImVGQLiIiIiJSZhSki4iIiIiUGQXpIiIiIiJlRkG6iIiIiEiZUZAuIiIiIlJmFKSLiIiIiJQZBekiIiIiImVGQbqIiIiISJkpaZBuZhVmdrqZvWBmq83sTTO70MwGFrGOI8xshpmtMLOFZnaDmW3Rk+UWEREREelJpW5Jvwj4KfAccBpwA/Al4DYza7dsZnYUcDvQH/g68BNgf2C6mY3rqUKLiIiIiPSkfqV6YzPbkQjMb3b3T2Slvw5cDBwNXNPG8lXAL4A3gf3cfXlKvxN4HDgPOKWnyi8iIiIi0lNK2ZJ+DGDAz3LSfw+sBI5rZ/kpwDjg0kyADuDuTwL1wH+mQF5EREREpE8pZZC+F9AEPJqd6O6rgSfT/PaWB3g4z7x/AkOASV0so4iIiIhIrytlkD4OWODua/LMewsYZWbV7SyfyZtveYDxXSifiIiIiEhJlKxPOjAAyBegA6zOytPQxvIUWMfqnDytmNkpNPdZX25mLxYuao8ZBSwowftK71I9bxxUzxsH1fOGT3W8cShlPW/ekUylDNJXAmMKzKvNytPW8gA1nVne3S8BLmmrgD3NzGa6+56lLIP0PNXzxkH1vHFQPW/4VMcbh75Qz6Xs7jKX6NKSL8geT3SFKdSKnlk+kzff8pC/K4yIiIiISFkrZZD+WHr/vbMTzawW2A2Y2YHlAT6QZ95kYCnwUhfLKCIiIiLS60oZpF8POPCVnPT/JvqSX51JMLNNzWw7M8vuY34/8DbwWTMblJV3V+AA4AZ3X9tDZe8uJe1uI71G9bxxUD1vHFTPGz7V8cah7OvZ3L10b272C+BU4Bbgr8D2xBNHpwMHuXtTyjcNOAE40N3rs5b/FBHsP0WMrz4EOJ0I/vdwd3V3EREREZE+p5Q3jkK0os8iRlk5krjL9hfAuZkAvS3ufoOZrQLOAS4gRnq5F/hfBegiIiIi0leVtCVdRERERERaK2Wf9I1VBdEl5wViPPc3gQuBgaUs1EZoEvBd4um084FlxJNuzyZ/XWwL3AosAlYADwIHFVh3sXXck+uWlgYArxNd4n6ZZ77que8aQVxRfYXYZvOB+4D9cvKpjvuuQcBZwNPEMXsBMAM4EbCcvKrn8ncmcAPwGnFMntVO/r5ap8WsuyV319S708893Ozu/+3uP3X3te7+D3evKIPybSzTD919mbtf7e6nufvn3P36VDdPuXv/rLxbuft77v6Ou5/p7l9w9ydSvR3SxTruyXVraj1d4FHv7u6/7MW6UD337LS5u7/u7vM9vtufcffT3f1ydz+6l+pBddyzU4W7P+ju69z9Mnc/xd2/4u6PpO34o16qC9Vz902etuXd7r7Q3We1kbev1mmx624xlbqCNrZpR3dvcvebctJPSxV+bBmUcWOZ9nT3oXnS/y/VxalZaX/y+GHYLSttkLu/4e4vurt1oY57ct2aWk67u3uju5+RtldukK567rvTg+7+prtv2k4+1XHfnT6Qts1FOenV7v6auy/upbpQPXfftGXW389420F6X63TYtbdaip1BW1sUyYA3C8nvdbdV7j7X8ugjBv7tHOqo9+m/we6+2p3vzdP3m+lvHtnpRVTxz25bk0tp0p3f9zdb3f3urQds4N01XPfnfZP2+u09H+Vuw/Ik0913Lenw9M2+3qeeY+6+1u9UBeq556b2grS+2qdFrvuVpP6pPeuvYAm4NGc9NVEf+i9er1EkmtCen0nve4C1AAP58n7z/SaXW/F1HFPrltaOh3YjhjyNR/Vc991RHqdDdwGrCL6fb4EHJeVT3Xctz0KLAa+AXwKmEj09T0f2AM4L+VTPW94+mqdFrvuVhSk965xxI0ua/LMewsYBVT3aokkWyVwLtAIXJPSxqXXfEN6ZtLGZ6UVU8c9uW5ptgXwHeJG4VkF8qie+65t0+vviZtHTwBOBhqAPwInpfmq475tEfAxYCHwJ+AN4sa9LwKfIOofVM8bor5ap8WuuxUF6b1rAPkrFuIsLJNHSuNnwGQiUH8xpWXqI1+95auzYuq4J9ctzX5DjOjy0zbyqJ77rsHpdRlwIPG06suIUV0WAz8gfutUx33fcuAZYhSfo4DPEqP5XAMcmvKonjc8fbVOi113KwrSe9dK4tJHPrVZeaT3fY/oCnEJcfk0I1Mf+eotX50VU8c9uW4JxwGHAZ8D1raRT/Xcd61Kr9cSrecZi4C/AJsQre2q475tZ2K4xbuBrxNPKv8DsC8wj2hJr0T1vCHqq3Va7LpbUZDeu+YSl0LyVdh44hJKQ5550rPOI55aezkRzGWbm17zXZLKpGVfyiqmjnty3RLb6afAX4kf8a3TtHmaPzT9PwzVc182J73OyzPv7fQ6HNVxX3c6EdjckJO+EriD+F7XoXreEPXVOi123a0oSO9djxHbfO+c9FpgN2Bmr5dIvp2mK4lLp7mP4H2auFT1gTzLTk6v2fVWTB335LoF+gOjgSOBl7Om+jT/uPT/Z1E992WZG7gm5JmXSXsX1XFflwlqKvPM65f1qnre8PTVOi123a2VwbA7G9O0s7c9vuZxZVDGjWk6N233K73th0rc4DHO6a5ZaZlxTl/yluOcFlvHPbnujX2qcvdP5pk+n7bXnen/Sb1QF6rnnpuGu/tSd5+TtmkmfVN3X562b2/Ug+q4Z6eL0rb5Rk76MHef6/EwnH69UBeq556Z2hsnva/WaTHrbjWVulI2xukXqSJvdvfPuvuFHk+eqnc9faw3py+menjD3ad6fLGyp0Oz8m7t8QPwjrt/05ufGNboMXZvV+q4J9etKf9Ul7Zh7sOMVM99dzolba9nPB5W9U2P73aDux/WS/WgOu7ZaXOPJzc2ufsfPZ4SfZbHk2Y9bW/Vc9+ajnf3c9L0jrsvyvr/+F7c7uW07hZTqStoY5wq3f2rHk+aWuPxAIafessWIE09P03zttXn5N/e3f/s8VS7le7+kBd+pG+xddyT69bUeqpLdZwbpKue+/Z0lLv/0+OBIsvc/S53/6DqeIOatnL3Kzyumqz1uILyQKp71XPfm+q9sPpe3u7lsu4Wk7nndsEVEREREZFS0o2jIiIiIiJlRkG6iIiIiEiZUZAuIiIiIlJmFKSLiIiIiJQZBekiIiIiImVGQbqIiIiISJlRkC4iIiIiUmYUpIuIiIiIlBkF6SIiIiIiZUZBuoiIiIhImVGQLiIiIiJSZhSki4iIiIiUGQXpIiIiIiJlRkG6iIiIiEiZUZDeRWY2y8w8Z1ppZi+b2aVmtl2py9hZZlafPs8BpS6L9D1mNi3tPyd2JF16jpmNSMejt8ysMW3/80pdrs4wsxNT+ad14zp1rNvI6bjUd23Idacgvfv8HbgiTfcDI4CTgSfMbEopCyayoemJQG0DdylxPFoJ/Ik4Tj1Z0hIVkNXwUVfqsmxs9L3qGm0/6W79Sl2ADcgP3b0+84+ZjQD+AnwQ+B3QF1vUpwIDgNmlLohsUM4Efgi8XeqCbAzMrAr4KLAKeJ+7Ly9xkUTKkY5LUnYUpPcQd19oZt8ApgPbmtmW7v5aqctVDHdXcC7dzt3fRj+EvWlT4lj/lgJ0kfx0XJJypO4uPevfWX+PzfxhZnXpktisfAuZ2QFpfn2hdDOrMbPvmNkrZrbGzOaY2c/NbHCe9Z2X6YNqZuPM7HIzm2dmq83seTP7UoFy5O2nmZ1uZh8ws7+Z2eLUF3+6mR1aaIOY2V5mdkfKv9zMZpjZUe1tkwLrqjKz483sejN7Ka1vuZk9ZWbnmtnAnPw7Z97DzKzAOjczs3Vm9p6ZVefM28LMfp22+er0Ge4zs6MKrGv9ZXsz+7SZPWRmS1LasJTn/WZ2oZk9bmbvprp808yuMrOd2vjsQ9Nyb6SyvG5m55vZgLb615pZhZlNNbN/mNnC9H6vpX1nbJ63apOZVZvZWWb2YirHW2b2OzMb3cYyhfqqDzCzL5vZTDObn9b3ZtrGZ2blqwcuT/+eYC3vB5mWla/obZtdNjPbzsxuMrMFZrbKzJ4ws2Pa+Fw1ZnZaqufFqfyvmdl1ZnZQnvyDzeyctN5l6fvzpJl9LXff6ywzc+CN9O/m2dsqJ99YM7vI4l6a1Wa2KG33/yyw3jb7cFuBLivtfCc+nsq1ecr+ek7d1pEjfQ9+nuo1sy9/x8y6pQHKzHY0s++Z2cNm9raZNVgcO28xsw8WWCb7eLtV2t/etjiufCUr3ySLY9eCVPdPmNl/p3mt6ihruaL2m+7+XrWzvTL5zcy+aGb/Tt+dd9N3a0Iby25h3X98HW9xDHjOzJam7fVqqr9P5KyvV45LKW/mWPFwKnPmt/h71o2/4WnZCovfyXssftfWWPxu/Dnfti22bG287+OpzK2OfVl57k55PpmV1qnfxALr79RxKs3rlu3QZe6uqQsTMAtw4IA888aleQ5slZVel9JmFVjnAWl+fYH06UA9sAS4C7gDWJrm3QNYznLnpXmXES0Fc4Bb0zrWpXnfylOO+nyfLSv9x8Ba4BngRuDplN4IHJhnfR8C1qQ8TwHXpM/SBFzY1jYpsJ0mpGXmAw8A16XtsSSlzwT65yzzr0L1leafmeb/Kif9MGBZmvc8cFPaDqtS2g/a2Dd+k15npM88Exia8twDNACPpzq5GXgp5V8J7J9nvUOJE0AH3ktl+XP63A+n98lXb9XAbWneMuC+tOyrKW0OsGUR278SuDMtuzyt+0ZgAfBaKpMDJ+YsNy03nWgweCDrM92WttV9wDvA6qy83wQeSnlfSevLTJ/NyteZbZsp28XpM72SttEjNH+Xj8+z3KhUr5lt8Tdif5yR3uvWnPybZ5VlLvEdvj1tO0+fuzpnmbqsMtR1sI6mpTrJlGv9tsrKMwl4K+V5g+bvUUNK+01Hjw159v26Aun5vhO7prItT/NuzKnbUWkdJ6b5twLPAe+mbXc3sDrN+0NH9+N2jnWXEsenp4h98gaav3uNwNF51nVemn8NsJjoLnh9KuMpKc/70jwHXgauBe5N68wcCz3Puovab+iB71U72zGzf/6c+G24J+1Ps1P6W7n7RE8dX4nf33ezPs/NxP0YM4AVwN9KdFwaDvwza513Efty5jv4DDCiwD5V7G94LXEscuK39x/EvvYAsf89mZO/6LK1sS98KS0zrcD88ansC4Gabjpu5/7W1NO541S3bYeuTj3+Bhv6RNtB+kk0H3QsK72OrgXpTgRjm2TN24rmg/6UnOXOy1rud7Q8iH+S5h/wgTnL5d3Bs9KbgJOy0g34RZp3X84yA4mDmgNn5Mz7KPHjVHCbFNhOg4EjgX456cNoPjB9M2feV1L6ZQXW+Vyav3dW2gQiAG4APp2Tf7usfeCgAvtGA3BYgfc7HBidk2bA5/LtO2n+r9K8B0nBfkofQ/OJUr56y/z4/x0Ym5VeAXw/zXugiO2f2ZavAptlpQ+l+ccq34FzWm46MCWlPUbrE6vKPNv2RNr4AejCts2UzYFv0fJ7+7WU/nqe9/prmnc3KZjM2R+n5JThsZT/R7T8gcred7+bs566rLLVFVFPmeUKHW8yZbkUqMpK35Xm4O/onGXq8+1jefb9ugLpbX0n8i6bp+6dOBEckjXv/cSxpAnYoohtlPfzpP1yszz5P5o+w0JgQM6887LK9/vsbZpV/5nv6UVARU75Mw0unme5ovYbeuB71c52zHzuZcD7s9KriWDdgbtylumR4yvw7TT/l3nmDQI+kJM2jd45Lt2U8lwJDM5Kr80qw5Vt7FPF/Ib/Os17Etg8Z17/3O3WmbK18TlHpbpZRs53JM3/37S+X+ekd+W4fWJOej2dO05123bo6tTjb7ChT+QJ0olgaSpxBrYU+GDOMnV0LUhfB2yfZ7lMgHxeTnrmCz6LrAN71vzMD8YBOel5d/Cs9GvyrGsUzQfO7B/8E1P6EwU+87VtbZNO1Ms2aX2P5aSPIVp4ltL6oLtnWuaFnPRMcHtugff6RJp/c4F947ed/AzT0/I7ZqUNJFqBHNgtzzKHkydIT/WyOu2Tw/MsV0G0FjqwSwfL91rK/+k883YhAqV8B85puenAp1Lazzr43pn9aVp3bducss3Is0wVEZS1OKgDe6S0BWSdNLXx3h9N+f9RYP6mRKvXAlqeJIwHXkjT+CI+a12h7xawf1bZB+WZf0aa/0hOen3uPlZg368rkF7wO1Fo2Tx1v5ScE6I0P3O16MRC75FnmTY/T4Flrk7LHJmTfl472/SANH8e+Y/H55M/SC96vynB9ypz7Dk/z7zRNB+7ts9K75HjK82NGR/vYNmn5e433b39gJ3T/BfIuVKW5g9I+8Vaslpq6cRvOLAJ8Tu8lg6csHa2bO2sM3M19b/yzHsmzZtcxP7V3nH7xJz0+tztUmAfquvJ7dCVSTeOdp/7rHU357lEa8Ir3fxeb7j783nSX0yvmxZY7h/uvqbAcju1sVwhf8tNcPcFZvYeMJIIDDM34uyXXv9UYF3XAkcX+f5A9HMHDiQuBQ8gzrozlTEpp3zvmtmdxA/ex9P7ZkxNr1fkvMWH0utNBYpwf3qdXGD+Le2Uf0wqzw5EK3Tme7lJep0EPJv+3p34jC+5e6sh9Nz972a2iLhcl+1AoAa4zd0X5VmuycweJILrybS8nyJfmTcDtiCCghvzrO/fZvZvojW2I54gTj5PNrOXiR/kLt/EVeS2zZZv315rZq8RQfmmxAEe4lI9qcxLOlCsNvcnd387bYMdiZPNl1L6W3T/KFH7p9dbPf9NpdOIIGoPMxvo7iu66X3b/E500Ex3X5An/UXgIxR/PMvLzIam9e1KfK+q0qxM/9hJRLeTXHcX2KaZY+GfCxyPryW6TuTqzH7TI9+rDrg2N8Hd55vZXcRxd3+iRRR67vg6M73+yMwqiBb8Ym+c7u7tl/mst7l7Q+5Md19pZjOJK8R7Et0sshXzG34gsa/e7e6v90LZ8rkC+Bjx23p1JtHMdif205fc/Z+5C3XhuN0demI7dJqC9O7zd+LsqgLYjDgQjwOuM7P93H1VN77XnALpmQNQTTcv15lyjMxZ3/j0+kbr7G2mF2Rmg4hLqEe2kW1InrQriQPAVNKPicWNZkcTrb9X5eSvS6/P5DkRy1boZsmCo+SY2ReIIKi2jfVmf4b2tmNmXm6QXpdeP2kFbkjLUvCmzzzleNPdmwrkmUUHg3R3f8XMvgxcAPwS+KWZvUr0nbwJ+KunZoyO6sS2zVbMd2Vien2pg0WrS6+/NLNftpN3dBHr7YxMPeb9EfcYpWoJ8UO5CdG1qTt0x8hR3X08a8XM/oPoBzysjWyF9qFCn7Gzx8K69Nrh/aYnvlcdVOgzzEqv2TeQ1qXX7j6+XkF0VzmB+KzrzOwpoj/5VfkaOXL1wParS69fM7OvtZM33+ftjeNSZ8uWz+3E1ceDzWycu89N6YUaxLp63O4Odem1O7dDpylI7z6546RvTxwM9gB+AJxexLraG3WnUFDUns4u1xvra/PoXMAPiQD9WaJ/20xgYWrxrCZaefO5DVgEHGpmm7j7PODDxBfuXnd/Myd/pj6uIS5xFSvvCVq6AvBLog/tGURr3Bxglbu7mV0DHEPx2yZf/sxneI7oX9mWYloouu0H3t1/ZWY3Ea2WBxMnuiel6V4z+7C7d2j7d8O27cy+3dFtkamLfwC5+1qu9zpRjmIUs28VU9ftHcO6o9Giu49nLaSrRdcQwcL3iRP6N4AVaR/6AXGjeaFt2J0NM9DJ/aY7v1dFKLSvWJ75PXJ8TY0HJ5rZj4nPfgCwD3E18qtm9j13P7e9lXfz9st81kdpvpJQSL4Tnd44LnW2bK3f2L3BzK4DvgAcC1yQGsSOSeVq0SDWg7+JheQ7TnX7dugKBek9xN2ftxhO6y/AF83sl+6eaYXKXEIZVGDxzXq8gL3vrfS6eYH5EwuktyUzbNPR7v5MzrytCy3k7mvSgePzxIHjp7RxZk/8IG5D9JnsrpZEiL6WBlzs7hflmZ/vM7S3HSH/tsz8qP/L3U/scAkLy5RjoplVFGhNryt2pemE6dI0YWbvJ4Kjg4HPEDdNdURntm1nZQ7U23Ywf6YurnH3P3RjOToj0zK3Rb6ZZjacaEVvIm78zih4DEs/wpvkpvdBRxIB+k3ufk6e+Z3dh9r7DhdK7/R+043fq47anOgnnS8dmrcB9NzxFQB3f45onPhx2jc/SXTjOsfMri3QdTR3Hd21/TJ1eJe7f6uYz9EJnT0udXfZriCC9KnEFYnDiXvD/uGtn8XS3cftzhynerOO2qVx0nuQu99GtKZXAWdnzVpAtBiMNLNReRY9LE9aX/dgev10gfkFx59uw4j0mq9Vqb31XZlep1qMqftR4pLhzXnyZvonfzLPvK4oWH4z244Ypi3Xv4hhqCaZ2W55ljuc1l1dIFrf1gIfSt2EuiRdbXiduLyab6zdnYj+7V19n0dIP4w568scfAs1NHRm23ZWpk/iUWbWkcuwPbU/dcYD6fXjBfaLE9LrzJz+6JnL1vkCgExf2M5qr257S1v70Cig4PMg2pE5Fn7MzPJ1ySl07Oq2/aYL36uOanV/kZmNpHmbPZg1q9e+D+7e6O7XEfu90XxfQbHr6ez2y3zW/0j95HvSfcQx/wAza6tRJ6NHyubujxI3Ye6cfrPaahDr7uN2Z45TvVlH7Sp5ATYCmTOx4zMD5qebEaan9BaX28zseDoXsJa7G4kxa3czsxZdf8zsI8Rd9MV6Ib1+IWd9hwBfbWvBdLPKi0Sf6e8RweZNBW6Mu5AYRuo8Mzs594tr8bCIg1KA3JnyT80OkNKP2eXkOdCn8k1L/16cHRSmm20uyPdGqSXoN8TNvLeY2Za5ecxsE4uHdnT0B/ri9Hq+ZT2kJJXp1xRxSTJtvw/nvnfqtpQ5ac1udcm0xG1fYJVFb9vOcvd/EZdlRwJ/Su+xnpkNM7MpWUm3EjekfcjiAUKtAnsz28nMTspJG29mL6RpfO4ynSz7A8R4xCOBn5nZ+h8tM9uZ5saF3Fat+9LrF9J+l1lmK2KUqa5or257S2Yf+oRlPejL4iFpl9J2P/W23E+MbLEJ8MPs44mZ7Q18scByRe83PfC96qjTUteFzPtVEceLgcA9qXU7o0eOrxYPbWsV1KVjVaaBo817I7p7+6VjxV+ImyavsjwPkLN4qFOhfaDD3P0d4BIiEL3ZzFpcYTWz/pb14MEeLlumUexU4kbSFeS/Ubi7j9tFH6d6s446pCtDw2hqMYTPAW3kyTzw5ZKstCnEWa4TI2lkHpKxFvgJbQ/BWF/gfU4kz/BPNA/fdF6B5aZRxPBFhdLzbJO6nPQP0fyAlMzDjB4iLqX/LKW/VMS2/zTNQ379i7j8mHmQT95hzHKWPytreSfPA5iy8h5C9GN34iz/b8QDSqbT/MCMH3ZkO2TNH57W5URXgsxDiZYSB6tbCtTLUJqH3FpAnADdSow1/Agxhr4D++QsV03z+K8NKe/1xBjfz9A8Vn1tB7d/7sOM/pz24wVEK3sxDzPKjLm+iHiYxdVp+cy2fREYlpW/hhg5yIl7Ea4gAqeTurhtW5Wtg9+JUUSwm9kWd6b9cTr5H2Y0kej7n/nM9TQ/0CYztOU/c5apo3lfzbtPFShzZrlZBeZPIlqcnNhnryX278x3tdUQd2n7Z/bB+Wn/uy991mtofwjGguWn+SEoS4l9O9PNYGRbx7mOHu86Wq9EcPNkSl+S9p+b0ud9h7ihtNX7dOT9iRbBzEPXMg8zuoc4/meOhQ15litqv6Gbv1cd2I6Z/fPi9Fnuprkvv6f9rNVwgPTM8fXWNH82cR/SVcRVr8wDkq7v7eNSyjOMuJLgRLA6neYHiL2Y0ucVs0/lK3tKryUGtXDiHq17ie/n/eR/mFHRZevgfjGB5ocuOXBFgXzdetym88epHtkOnZl6/A029ImOBemZcZQbgIlZ6QenHWFF2gnvAT5I++Ok1xd4nxMp4yA9zdubCAqXpM/9T6IVfd+0TKvxqdvZ/ocQly4XEa0x/wSmpnlO20H6ZlkHjjfIeUBCnvzjiIeI/JsIxFYSP4x3AV8GxnV0O2Tl2QT4Q8q7mghuL0oHibz1kpYbRvSln00cfGcRJ3cDiafdOTCpwHv+B/GjNS/tk/OJk6bfAIcXuf2ridbWl1I53k6fZ2wb+1WrdKKv4XeIA+ibaVu8S9zk+jWyHliTtcyuxOgB72XV47SubNu2tnl7+z7xg3g6cfKzlAgGXiN+2PPl75/2m4eI/beBaIl7mLi6s0tO/jp6IEhPecYSweGrqR6XpM/a6omaWcuMIQLVd9IyL6S6qqBrQXoFcA5x01bmCaLrl6GXgvSUPpT4nr2cyjIn7VPjC71PR9+fuAT/p7T/riK+g5+n+UnKcwss1+H9hogOLY0AACAASURBVB74XrXzmTJ1ZcTJ1rPpPecTAeuENpbt1uMrMczjz9NnzeyjbxK/s0cDlaU4LqU8/dJ+fA/N3V/nEYH9hbRuYGlzn8pX9qx5lUS/+fvT/rKa+L27hTxjyBdbtiK+Y3dn7R8Ht5GvW4/bdOI41ZPbodgp88CDkjCzM4k7rfcgblx6w93rOrGeI4iD+q40ny1+wzs2NqiUATM7G/g/4Ffufmqpy9NXpb6HrxInQMO98PCIIlKGzOy/iFbfO9z9I6UuTzEsDe/q7t01+obIRq3UfdJ/ABxEBBWtHrDSEWZ2FHHW2h/4OtGauD8w3czGdVM5pRukPs8T8qQfTnQ9gea+a9IGM9vTrOWgwqmf8pVEy8lVCtBFypOZDTWzSXnS9yZ+wyD/jXUishEpdUv6lu7+Wvr7GeIRynVFLF9FXK5oJB4Tuzyl70b0D/2Du5/S3eWWzkk3iP6FuJw5i+iLPom4QQPiUdJn5V9aspnZAuIy9zPEZdUJND+N9HniUtzi0pVQRApJox89TVx6f4W4rL8l0VfdgGvd/djSlbBz1JIu0r1KGqRn62SQfgjRz+lcd/9ezrx7iUe2jvLuf1CDdELqinEmcdPsJsTYpYuIE6rfufutJSxen2Jm3yCGjdyGGLaqgeg3ewvwM3dfWsLiiUgbLMaf/zYxDNwE4gmKy4gGjCuIPszl8eNcBAXpIt2rrwfpZxJdZg5193ty5n2f6EKxk7sX8wRFEREREZGSKvXDIroq0+f8rTzzMmnjyfOYczM7BTgFYODAgXtst912PVJAEREREZGMxx9/fIG7j24vX18P0gek1zV55q3OydOCu19CDPTPnnvu6TNnzuz+0omIiIiIZDGzNzqSr9Sju3TVyvSa79HKtTl5RERERET6hL4epM9Nr/kekZ1Jy9cVRkRERESkbPX1IP2x9PqBPPMmE0/9e6n3iiMiIiIi0nV9Jkg3s03NbDszy+5jfj/xGPLPmtmgrLy7AgcAN2j4RRERERHpa0p646iZHQ9snv4dDVSb2Tnp/zfc/Y9Z2c8HTiDGla0HcPe1ZvZl4HrgQTP7PTHe7OnAfGIcWhERERGRPqXUo7ucTDzYJlvmoUT3A3+kHe5+g5mtAs4BLiBGerkX+F93V390EREREelzShqku/sBReQ9ETixwLzbgdu7pVAiIiIiIiVW6pZ0ERGRjcaaNWtYuHAhy5YtY926daUujoh0g8rKSgYPHsyIESOoqck3KnjnKEgXERHpBWvWrGH27NkMHz6curo6qqqqMLNSF0tEusDdWbt2LUuXLmX27NlMnDix2wL1PjO6i4iISF+2cOFChg8fzqhRo6iurlaALrIBMDOqq6sZNWoUw4cPZ+HChd22bgXpIiIivWDZsmUMGTKk1MUQkR4yZMgQli1b1m3rU5AuIiLSC9atW0dVVVWpiyEiPaSqqqpb7zVRkC4iItJL1MVFZMPV3d9vBekiIiIiImVGQbqIiIiISJlRkC4iIiIiUmYUpIuIiEi3qq+vx8xaTIMGDWL33XfnoosuorGxsUX+Aw44oEXeqqoqxo8fzzHHHMOzzz7bIm9dXV2r9U6cOJEjjjiCiy++mMWLF7dZtttuu42jjjqKCRMmUFNTw6BBg9h+++05+eSTuffee7t9W0hh2fvJqaeemjfPu+++u37I0gMOOACAyZMnU1NTw8qVK1vlP/zwwzEzvvWtb7Wa9/DDD2NmnHbaaa3mleN+oYcZiYiISI845phjOOKII3B35s2bx5VXXskZZ5zB888/zyWXXNIib01NDZdeeikAq1at4pFHHuGKK67gjjvu4LHHHmPbbbddn3fChAmcf/75AKxevZq5c+dSX1/Pl7/8Zb7//e9z7bXXctBBB7VY/6pVqzj22GO59dZb2XbbbZk6dSpbbrkl69at46WXXuL222/nsssu45prruGYY47p4S0j2Wpra7nmmmu48MILWz0I6I9//CPuTr9+zSHrgQceyCOPPMKMGTM45JBD1qc3NjYyY8YM+vXrx3333dfqferr69cvn1HW+4W7b/TTHnvs4SIiIj3pueeeK3URes19993ngP/kJz9pkb58+XKfMGGCm5m/++6769OnTJniAwcObLWeCy64wAH/whe+sD5t88039x133DHv+9bX1/uQIUN80KBB/vLLL7eYd8IJJzjgX//6133dunWtlm1qavKbbrrJ77zzzqI+q3ReZj855phjHPDrr7++VZ4dd9zRP/axj/nAgQN9ypQp7u7+97//3QE/++yzW+SdMWOGA37SSSd5VVWVr1ixosX8ww47zM3MFyxYsD6tu/eLjnzPgZnegfhU3V1ERESkVwwcOJDJkyfj7rz66qvt5j/88MMBeOWVVzq0/ilTpnDhhReyfPlyfvjDH65P//e//80VV1zBBz/4QX70ox9RUdE6/DEzjjrqKD70oQ918NNId9l9993Zddddufzyy1ukP/roozz77LOcdNJJLdL33XdfqqqqWrWW19fXM2jQIM444wzWrl3L9OnT18/LtLLvvPPOjBw5Eij//UJBuoiIiPSaTHA+YsSIdvO+/PLLAIwaNarD6z/++OOpqanhr3/96/q0m266CYCTTz5ZY9WXqZNOOom77rqLOXPmrE+77LLLGDNmDB/5yEda5B0wYAB77703jz32GCtWrFifXl9fzwc/+EF22mknxo4du757C8Bjjz3G8uXLW3R1Kff9Qn3SRURESug7tz3Lc3OXlroYLewwbgjf/uiOXV7PypUrWbBgwfo+6b/97W954okn2GuvvZg0aVKr/AsWLACa+6SffvrpAEydOrXD71lTU8OkSZN4+umnWbZsGYMHD+aZZ54BYLfddmuVf+HChTQ1Na3/v7q6miFDhhT1OXvFnd+EeU+XuhQtbbIzfPiH7efrgOOOO45vfOMbXHnllZx11lmsWrWK6667js9+9rMt+qNnHHjggUyfPp3p06dz2GGHrW8pP/vss4G4qpLd0p4J2DM3nwJlv1+oJV1ERER6xLe//W1Gjx7NmDFj2GWXXfj1r3/NUUcdxV/+8pdWeVesWMHo0aMZPXo0EydO5FOf+hSNjY1MmzZtfbeXjsoEU0uXLm3xmi/ImjRp0vr3HT16NMcee2yxH1O6wciRI/nYxz7GtGnTALj55ptZsmQJn/nMZ/Lmz7SIZ4LvTEv5lClTgAjSZ86cub6lvb6+noqKCvbff//16yj3/UIt6SIiIiXUHS3W5eqUU07hU5/6FGvXruXpp5/mRz/6EXPmzKG2trZV3traWm677TYA+vXrx9ixY9l2223z9hNuT27wlRu0Z7v55ptpaGgA4NBDDy36vXpNN7VYl7OTTjqJI488koceeojLLruMvffemx122CFv3n322Yeampr1reX19fUMGDCAPffcE4ggfe3atTz00EMcfPDBzJgxg1122aVFN6ty3y8UpIuIiEiP2GabbdYPkffhD3+Yfffdl3333ZfPfe5zXHfddS3yVlZWthhOr7PWrFnDSy+9xKabbsrgwYMB2Gmnnbj55pt58skned/73tcif3bLqpTW4Ycfzvjx4/nOd77Dfffdx29+85uCeWtra5k8eTLTp09n+fLl1NfXs88++1BVVQXADjvswKhRo6ivr2fIkCGt+qND+e8X6u6yoXvwQnhFD2cQEZHS22effTj++OO5/vrrmTFjRo+8xx//+EfWrFnDkUceuT7tE5/4BAB/+MMfiBHwpBxVVlYydepU7rnnHmprazn66KPbzH/ggQfS2NhIfX0906dPX9/VBWJUlv3335/77rsv7/joUP77hYL0Ddma5XDvd+Gqo2DFAlg2r9QlEhGRjdy3vvUtKisrOffcc7t93ffffz9f/epXGTx4MGeeeeb69F122YWpU6cyffp0vvnNb7a4ITCjHIO0jdHnPvc5vv3tb/Pb3/6WoUOHtpk3E3T/5Cc/YcWKFS2CdIguL48//ji33357q/7oUP77hbq7bKjWLIfLs8b0/MlW8Xrav2DkVqUpk4iIbPS23nprjj76aK6++moefPBB9ttvv6LXsWTJEq666iogurfMnTt3fYvpmDFjuO6669hyyy1bLPPb3/6WJUuW8OMf/5g///nPHHXUUWy55ZasXbuW2bNnc+ONNwKwxRZbdP1DSqdNnDiR8847r0N5J0+eTP/+/XnggQeora1l7733bjF/ypQp60d92WOPPfIG/eW8XyhI31DddU7+oZoevxwO+7/eL4+IiEhy9tlnc+2113LuuefmfXx7e+bMmcPxxx8PQP/+/Rk5ciQ77bQTP/vZz5g6dSrDhg1rtUz//v255ZZb+Mtf/sK0adO44oormD9/PlVVVWy22Wbst99+XHLJJa26REj5qq6uZp999uHee+9l8uTJ1NTUtJifuVF04cKFLYZezFbO+4Xp8g7sueeePnPmzFIXo3tdeijMeRQ+/hvY5T/h7afg92kH+/ZiKMNB+0VENmTPP/8822+/famLISI9qCPfczN73N33bG9d6pO+IXKPAH2PE2G3Y6GiEsbvDvueEfNfvqukxRMRERGRtilI3xA0rYNf7gXnDYW3HofvpMt8tTl9r/b7arw+fWPvlk9EREREiqIgfUOw4KWYAH5/UHP69v+vZb6aQbDnyfDszXFjqYiIiIiUJQXpG4JfT26d9pm7YMIerdO3/wg0NcL9P4JVi3u+bPm88TCseK807y0iIiLSByhI35B88VEYtAlUVsPE9+fPs1kK6GdcDD/aHJ77c++Vr2ElXLx7DA35m31g6dzoPy8iIiIiLShI3xAM2xx2/hSM3hY+9xB85ZnCeasHwA4fb/7/iat6vnwZ//g/WPhq/L18Hvx0+xhx5vUHYPWStpd1bzugX7sK8jyEQERERKQvUpDe161rhCVzYNjE+H/QaBg8tu1lPnkZfON1mPwFeO1+WLOs58u5Zjn86wrY5Wg462044KxIn/sEXPFR+OHEuOk118v3wO+mxM2wlx0Oy9+Ftavhio/Bz3eFhy6CO78J398Evjscpv9cwbqIlC0Neyyy4eru77ceZtTXLZsLvq45SO+IikoYMAK2/xj889dw/gQ48624sbQ7rFkGVhmt9k9dB7f8T5SvYXkMC1k9AA74X9juCJgzEx75Hcx/Pm56/fzDsPQt2GIK3HgSvHB783rffAQu2Kble91zXsv/7z43gvjJn4O/nRk3yubrmy8i0suqq6tZtWoVAwYMKHVRRKQHrFq1qtUDlbqipEG6mVUAXwb+B6gD5gN/As519xUdWN6AY4BTgUlADTAbuB74mbsv7ZmSl5FFb8TrsM2LX3azrMfn3nMeHHlB18vTsBIuPwIWvg77nQH3fifSF8+G6sEwMesm1012jmnPk+De78KDF8JvPtB6nSfeAePeB/NfhD8cGje+7nEifORn0XK+ZilM+Wak/+l4qP9BTABPXh199DfdDfY5FSZ9GNY1QL/aWO7d52DsjrEdVy6A2uHw2j+i+9Dwuq5vDxGRZNSoUcyZM4dRo0YxePBg+vXrh+nBciJ9mrvT2NjIsmXLWLBgAWPHttOboQglfeKomf0c+BJwC3AnsD1wGvAgcIi7t9lvwcy+D5wF/AO4FVgLHAD8J/AI8AHvwAcs2RNH578IM34BH/15tG53xhNXw5+/AKf9C0ZuVfzyS96Ci3aAcbvDKQUezfzKPXD/j+HY66H/8MLruuxDMPvh1unv/zwMGAlbTml5YpDrzm/CC3dEEL18HozYCv7ngZYt/GtXxbjwhVr9G1bAzadEC/zYnaNVftXC1vkq+kVQ35YxO8CK+bD3/8C+p0cdrV4SAX5VbfSRf+fZCO43/yBUVrW9vq5oaoqrDe+9ClsdCDWDo5vT0rdh/B5Q0QM911Ythtfq42SlXw0sfyeukoyaFFNfCS7cYeXCuHrUV8osG6zVq1czf/58Vq9eTWNjO8cgEekT+vXrR21tLaNHj6a2trbd/B194mjJgnQz2xF4GrjF3T+RlX4acDHwX+5+TRvL9wOWAC8Ae2UH9GZ2FfBfwPvc/cn2ylKyIP1X74f5L0QXj7E7dG4d93wnRmo5623oV925ddx9brRInzUXqgdGIPbcn2HgmAhwH7gA3nsZDjwH9v9a/kBnzky49ODm/w//Abz9VLSA7/XZjgew628Q9c6fuEAEs8MmNr/vm4/BHWdA4+oYU363/4JX74snsQ4cDcM3j4c/LZsXgfiSORHgz30ilq+sjsB45XswYBRM+hC883R8RgCriGB+k51gzPYwchuoHdL58kNsh9n/hKeujQdQrU0Xl4ZtDpvuAi/9PU5oNtkFhoyHqv4wZFycRIyaBDv8vziZ6Ig5M+Hd52HLA2DVInjxTnj4V7CmwA29w7eIwH23Y2PbVPWH52+HRbNiW1bWAA4LX4vtNmGvuJoxZBzMeSzSG9fElRQzePUfUDUg9pcVC2J/2/KAuMl52GZxklJRAY0N8f5Na+M+h8FjYd3aWKayOk7OHrwgTuTG7ghzn4z3WbMENns/7PgfcYI2Ysuoe/f4vMO3iK5jtcPiO6BgPr8V70V9dvZYI6W1eDYsnx91OLxO9ShSIn0hSP8/4Gxgf3d/MCu9FngPuN/dj2hj+f7ACuBOdz8yZ96Pga8Dk9z95fbKUrogfXK0jn5+RgQUnXHDSfD2k/ClJzpfjtfq4cr/F0HO11+B+h9GX/VC9jwZtj4k+pRnXH4kvPEQHPStCH62Oqjw8n1J45rYFk9dB/1HxAg6r94bP3YjtoTdp0Zw++/rWy+786fhoHMiaIUIMCsq2z/5aGqKB07ddQ4sezvSRm8XN/rWDIqbZec9A9seEYHsfd9PJxALmwN5iJOPsTvBB06FIZvG1Qz3uDdg5NYw79/RWv70n/KP8rPVwbDHCbENsLiXwCqiK9OsB+MqwuI3mvPXDIm6f60+3rt2aLzPkjmw4GVYt6Y5b+2w2N9WvBv/D9s8gu1lc5v/z6x74JgIpEdNggUvRhkqa6BhGVQNhLUrgazj2MitYdNd40rV0AlQPShODp6+sXn9EPdNeFPLZTPvvdn7o+V9i/1hm8PaPsl0j5OCyjK4xadhZXThGrFlXPXKPtlobIAlb8Z2XbM8TuzWLIF5T0ddLJ0bJ6g1g+NEZeXCGI3pvVcBj+WXz4vtP2QCjNomuowtfRvGvw823xc23yeOZZau7LR1srP8XVj8JiyZHVfIlsyJE7XaIbH/9KuN7V47LPa94Vu0XJ97fA+XvAmDN416a1ge+113nGSta4zj87vPx3dg9ZI4yW9YEdtj3drIN3BUfLeqBsR2XLsqyrHwtZhfWRX7mTdFmSv6xWdcNi+2ee0wWL0YRmwBY3aMbdq4Jq46Dt401r92VdTHolnRULBqUUwr34NFr0f+fjXx2Qek/KsXRz2sWxvbY/FseCdr5C+rjBPgEVvF/jJyq/i+NK6J8i+fD4PGRF0MGBHrrugXn6FxVeSzilhmxfxoMBhWBwNHdmz7usfVzKbG2LbVg2JbLZoV+9yiWfH/gBGxfWuHRZ5Bo6Nuls+LPOsa4jOua2j594KXYhtn9ucBI6PhpnpwfO6RW8e2zdT10rfSsaUKKqriOJ3529cBFvsaxL65diWsXhrrqKiMe6Eqq6IeagZHWTP7oXvqZtl9fZULWtcYn33x7NhHfF0cn2qHRB0O3jQ+55plsU3xqEtvinpfOjeWW70k9kWAoZtFPfcfEd/FzPpqhjY/2bwcjn/5LHsn9s+aQc37b+b7WFFZ3P183agvBOl/Bw4BBrj7mpx504kAe3Q766gH9iO6vNwENBLdXX5JtNAf35GylCxI//UH4ge1M0F6/Q9hwp7Rym2VcNIdnS9HUxP84n1xwDvkvAgCc4dE3OMkePzylmnHXAfbfjj+vvh98eP1tZc6X46+IvPjkhu4NTXBnEfh+duihX3Wg3FQqOgXB/XVi+MHb8/PxDqe+3P8v8unouX99fth0NhovX/ijxGcHnhWtIgPGNHyvTI/ypnymEVr8pqlEXy9Vh/98d98tDnQz5YJDCD2nw98IW4kfubm+BGs26/trkmZ9333+ThoN6yIQLj/cFjwShz4slvpmtbFVYFVC+Ozjtku0le8F63ig8bGZ2hYET92A0fGD/Wzt8QPztqV8N5rEQzWDov9c+hm8Rn61cDgcfHDMnFyBIr5gurGhjhYV1TG927W9AhyhtdF8NV/RHRdmvd0jDS0alH8sA4aC3X7RtmWzInA0pvifYeMi/sZGpZFgLXZXhFMDq+LoGDQ2Ah0qvrHftC4Ov5uy5rl8T79h8X7PHsrvPtspC+bF9tr9ZIIHpbNje01Zvuo/1UL00kLze/fsCJ+fFctSiclBVhlLNOwIk72aobC8IkRzFTWRP2M2SHW9d4r8M5zEaD0HwZzn4pgG9JVFGL7DBwNeJS3sibK5k2xfd55pu3y5Bo8Ln2m0RFgzH+xOYho8Tkq4uStdkgEziO3SgHIiqibqv5xwjhgZASzjavj7+FbRPqLd8a+mgn6clWkYKSyGrCWJ8bZ+qWrWE3rokyZaV1D1GG//hGYr1oU61o2r+WJbLssBV7D4rvQuDq+Dyvmx3vXpv2nqjbOQwcMjxPOkVtHfbz3avNJ2MLX8m/Lzhi0SXwvBoyIz75qYRwbl78T37eKytgO7kV+3iJVD4aRW6Zgc3m8Nq1tmadfbXyPGle13/2xM6wCyATq62K/7D8s9qGBo+N4mTmx6D886jOTVjM4vr/9h8f+vmpxc4NEptunr4sg1Cztbx7H/pXd9LDAzBXRfN+DXDVD0sncsOayVA+K79aAkfE5MsExKVBet7b5ONGvNnVDXRvH6obl8fuyfF6su7I69vHM72nmZDkTw1YPiEaKhuVpWhF1vvydwmUeXgdffqrLm6kz+kKQ/jQwxt1b9bA3sz8BnwJq3L3g3mFm44ErgKx+FjjwfeLm0w59uJIH6Z+bHt0kOuqSA2Huv5r/3+mT8Mk/dK0sjQ3w4y1i5wbY76vRBeLYPwEeP2xzHo8f51tOaV5u60Ojr/oPxkW3lsO/37VybEjeeRZu+Vy0WG91UHTp6D88fpTbs9txcSNvewFdexpWwuPTYj1vPxk/EmYRuE/8QAT0Y3dsbu2XZusa4ZW74V9XRl3WDIGh46NFCeIHYPXS+L92aAT2bz9ZeMz/iqr4ARq5dZwQVPVPwX5tdNuZNT21YOV5EvDAMRFsDR4XP0Y1g6N8Q8ZFIDD/hSjDwNFRryvejbSVC6MVsXpgtLAOr8u6x+DdWM+obeIHf9CY5pObpnXFdzdbPDueJvzO00A64Vq9ONY1YERqSewfgcWCl2O/2/LAKHP1gHQ1pSGWWflenIiua0gtxgsjcF6zNILQqgFxVWvsjvF5Fr8ZLaHVA1MwsyryrlwIS+c0b/8lcyIwzLQk9usfn3nN0uYgbXhdfF+rB0ZXsk12Ti38Q6POKqtbttSvXBjHzbWrorxVA1JwMiL/yaJ7BBuV1S23cWNDNJRkroC8MSO2w+rFsb7aoXHyO2hM5KkZ2n33orjHSd7i2bGfVQ+MfW35vOaTv9VL0tXAfpGnX2183iVvpX2nOoL9d56JwGjVonTVIAWltUPj+7M+UCMCabMUiC6NE84RW8Z3ZHhd7Csr34ttvPK9FKwujPeqHRb7br/a+L+yKr2mv6sGtGzdbVgR+8bqJbGvvPt87EtNjbGO4XWxXzStje9W5mSqqbH5qtvgTdPVkhVRJzWD43sEsW80rklXW1KQmH0FpXpAvP+qxem+q3fiM1dWx/ZZtSh9vnTSlr1PZmROEKsGRt1bRQTyEO+7rjEeZLj1oXFy2n94aiiqjGPV6iVxNcAqovxrlgKWrhhUpi6TE2LfrRkS9Zw5wVo6t7kRwCpj2cwxEG++srNqUfNVlkx9rVzY8iQwc/JSWZWu1BYI1Yak4+2aZZGvakD6nGuifFicA7lHuaoHpXoZ1HzcG7197HcNK1NdZp0w1wyC7T/a+e9NF/SFIP1VoMrdW11rMLMrgeOB4e5e8Nn1ZjYK+AExqsvfiJr+BPBJ4Bx3LxgxmtkpwCkAEydO3OONN94olLXn/HqfaCErJkhvaorxwLMdeDZM+UbXyzP9Yrj7W/HF/t9Zbed9fBrc9uX4+z+vguuPi/HXd/pEm4ttlDIt3RkrF8YP+pBx8f/sh6NVcJtDieBmed+6MVNaWrU4WifXLI0ft+XvRjCw9K1oZXzvlfihWbsyfihWLox8dftGsDN0QgSsa5bFfrL1wdFSLt0nc+9LJshd1xjBS1NjBIj67kmpNTXFCdqqRXEyUDusb99DsK4xXUXJ+W41NaXAfnWcFFVWRwt+v3Qf2Aaqo0F6KTsRrQTGFJhXm5UnLzMbAMwA/uXuR2fNus7MrgO+a2Y3uvuL+ZZ390uASyBa0ostfPcq4u2Xz2udtu8Z3VOMyZ+Plqa9T2k/7x4nRn/nSw+OAL1qQPSRltZyD0q5XVc23ycm2TD0H6ax+cudWcvvZWW/6HoiUi4qKlJ//BHt5+0LCvVZr6jo+H0MG6FSPnF0LjDKzPLdSTEeWNBWVxeitXwb4IY8824gPtu+XS5lT+pMa03mZqRMYD5u9+67YaOyCo74MYzaumP5x+8Rfc0yf3e1a4aIiIiIAKUN0h9L79/i7rQ0ustuQHudxMen13wdJ/vlvJa3YrocLU53l7/vOPj24sJjm/cGM/jUtLg0f9j3SlcOERERkQ1MKYP064l+Hl/JSf9vYABwdSbBzDY1s+1SF5eM59LrCXnWnUl7rJvK2kM60ZKeGQJqyPjy6De5xf7wlX/H+NYiIiIi0i1K1tLs7k+b2a+AU83sZuCvxBNHvwTcD2Q/yOh8IvA+EKhPabcDjwJHmNkDxBCMBhxFDMt4g7tnDYFSzopoSV/0RtzN3dGH1IiIiIhIn1Pq7iBfAWYRo6wcCSwAfkEM5OxDyAAAIABJREFUn9jmALruvs7MDgHOJALzHxPR7svA/wI/7blid5NMQ3gx3V0WvBgjf4iIiIjIBqukQbq7rwMuTFNb+U4ETsyTvox4kNFZPVC83tPRB3q4x4Nddvpkz5ZHREREREqqlH3SJaNQS/qcx+NJaRmZR/WO3Kp3yiUiIiIiJVHq7i4C8VS1XA0r4NKD4u/z0hMMl6Qn52WeeCgiIiIiGyQF6SWVOqXn6+6y5K3mv1enR2Evnh3/K0gXERER2aApSC8HmRbybA3Lmv++6WR4+S7Y+tD4f2QHHzYkIiIiIn2S+qSXUmac85tObj2vYUXz3y/fFa+v3B2vtUN7tlwiIiIiUlIK0stVdpCeTSO7iIiIiGzwFKSXVBtPDC0UpA/epGeKIiIiIiJlQ33SS8naCtKXt/x/96kwYBRM+d+eLZOIiIiIlJyC9HKx6A0Yvnnz/7kt6RP2ikBdRERERDZ46u5SLha+2vL/TJA+vC5eh4zr1eKIiIiISOkoSC+l7CeNVg1sOa9hOVTWwO4nxP/D6nqtWCIiIiJSWuruUlJZQXpFTlU0rIDqgfCBL8LWB8MojY0uIiIisrFQS3opZT9ptGktvP1U8/9rlkPNIOhXA5vu2vtlExEREZGSUZBeSlkN6Vx2OPxuf3j+9vh/zTKoHlySYomIiIhIaam7S0l566SnroWxO8CLd/R+ceT/t3fn8ZGVdaL/P9/KnnR6b+gFmx1BRAFb3B0dwY25g4oOLii44YyKgvfnOi7oOOL8FPC6jDNwHXe8iBdUwH1GVHSURVAE2ZduabrppvfOnnruH+eku7pSSSrppKuSfN6v13lV6pznPPVNPQ351lPf8xxJkqS6YJJeS6lCkn7H1dkmSZKkWctyl3rzjHfu/vm0b9QuDkmSJNWMSXq96dm6++fyFV8kSZI0K5ik11LE8H23fGv3z8uP33exSJIkqW6YpNdUhSR9sDd7POKF0Ln/vg1HkiRJdcEkvZZa54587Nnv3ndxSJIkqa6YpNfSnFFmytsW7Ls4JEmSVFdM0msqwaLDd18g2rHf7kNzl9cmJEmSJNWcy4fUWunFo2dcBXOXQcvcyheVSpIkaVZwJr2Whm5mFA3ZY8scaJ1ngi5JkjTLTShJj4jOiPhwRFwXEXdHxNPy/Yvz/UdObpgzVQJid7lLQ3NNo5EkSVJ9GHe5S0QsAa4DDgHuyR/bAFJKGyPiDGA+8K5JjHNmSimbNS/kM+nevEiSJElMbCb948BS4CnAsxi+2Pf3gOftZVyzSMDTz85+bO6obSiSJEmqCxNJ0v8G+NeU0u/J6jXK3Qc8Zq+imjXyt++v3gPnbYXGltqGI0mSpLowkSR9MVmZy0iKQOvEwpllhspdJEmSpBITSdLXAYeOcvw4YPXEwpmNTNIlSZK0p4kk6T8A3hgRy8oPRMRTgNeR1aWrGs6kS5IkqcxEkvSPAgPAzcD5ZIXVZ0TEt4BfAmuBf6mmo4goRMS5EXFHRPRExJqIuCAiqr6CMiIaI+IdEfH7iNgZEVvzn98y/l9tH0uVSvolSZI02417zb+U0rqIeCrweeANZPUaryVL1n8A/ENKaVOV3V0EvAO4ErgAOCp/flxEnJhSKo52ckQ0A98Hngt8E/i3/Hc6HDhwnL9aDeTrpEuSJEklJrQwd0ppDXBKRMwFHkuWad4zjuSciDgaOBu4IqV0asn++4HPAq8ELh2jmw8BJwInpZR+Pr7fog6kZI4uSZKkYSZ0x9EhKaVtKaUbUkrXjydBz72KLEX9TNn+S4Au4PTRTs5LYt4JfC+l9PPIdI4zhjpgli5JkqQ9jTtJj4jTIuJroxz/akS8vIqunky2XOP1pTtTSj3ALfnx0TwL6ARuioj/BWwDtkXEhoj4RERMg9t3WpMuSZKk4SYyk/52suR6JINkZSxjWQ5sTCn1Vjj2ELA4rzkfyWPzx3OAU4H3AKcBvwHeD3xptBePiLMi4saIuHHDhg1VhDsFXCddkiRJFUwkST+KbGWXkdwMPK6KftqBSgk6QE9Jm5EMlbYsBE5MKX0xpfTtlNIpwLXA6yJixDhSShenlFallFYtWbKkinCngheOSpIkabiJJOkdZLPlI0nsTqBH0wW0jHCstaTNSLrzx9+mlO4oOzZUjvNXVcRRW86kS5IkqcxEkvT7gWeOcvyZVHfH0bVkJS2VEvUVZKUwfaOc/5f8cV2FYw/njwuqiKN2XCddkiRJFUwkSb8SeEVEvLH8QES8AXgFcEUV/dyQv/4JZX20AscCN45x/tAFpwdUODa075Eq4qghy10kSZI03ESS9E8CfwYujog/RcQ3IuLrEXEr2fKJdwKfqKKfy8iy1HPK9r+ZrBb9m0M7ImJZRBwZEbtq1FNK9wO/Bk6IiONL2jbkfQwAP5nA77fveOGoJEmSKhh3kp5S2g48A/h3YBnwauA1ZKu1fBF4ekppWxX93Ap8AXhZRFwREW+KiAuAC4FfsOeNjM4n+2BwQlk3Z5PVrf8sIs6LiLPzc08APpFSqqbspsZM0iVJkrSnid5xdCvw1oh4G7CYLNPckNK4i6zPAR4AzgJOBjYCnwM+nFIabZnHoThujoinAx/P+2olS+Zfn1L6yjhjqQFr0iVJkjTcXt3wJ0/KJ7zIeEppELgg30ZrdyZw5gjH/gj87URjqCnLXSRJklTBhJP0iDgCOAxYRIWajZTSiHcl1RAvHJUkSdJw407SI2J/4KvASUO7KjRL7F6rXKNxJl2SJEllJjKT/nmyBP2LwH8Bj05qRLOJ66RLkiSpgokk6ScB/5ZSevtkBzP7WO4iSZKk4SayTnoB+MNkBzIreeGoJEmSKphIkv4r4ImTHcjsZZIuSZKkPU0kSX8X8NKIOHWyg5EkSZI0sZr0LwI7gG9HxFrgPmCwrE1KKT1vb4Ob8Sx3kSRJUgUTSdIPIbvicXX+fOXkhTPbeOGoJEmShht3kp5SOmgK4pi9nEmXJElSmYnUpGuyuE66JEmSKjBJrymTdEmSJA03kZp0IuJQ4FzgKcAChif7KaV06F7GNvN54agkSZIqGPdMekQcA/weeBPQTHYh6U6gFTiIbKWX1SOdr1JeOCpJkqThJlLu8jGgj+yGRkPLLL4zpbQceAswH3jb5IQ3CziTLkmSpDITSdKfCVycUrqT3UXVAZBSugT4IfDJyQlvhvPCUUmSJFUwkSS9E7g3/7kvf+woOf5rskReY7LcRZIkScNNJElfDywFSCltJ6tHP6Lk+AKgYe9DmwW8cFSSJEkVTGR1l1uAJ5c8/wXwzoi4nizpfzvwh0mIbZYwSZckSdKeJjKTfimwKCLa8ucfAuYBPwf+k+zC0Q9MTngznTXpkiRJGm7cM+kppcuAy0qe3xwRRwMvJVt+8YcppfsmL8QZzHIXSZIkVTChmxmVSymtAT47GX3NLl44KkmSpOEmcjOjwYh49SjHT4uIwb0LaxZxJl2SJEllJlKTPlZWadZZrbU3Q9HPM5IkSdrTRJL0sawEtk9BvzPL3T/LHu/9z9rGIUmSpLpTVU16RJwCnFKy66yIOLFC04XAicB1kxDbzLb94VpHIEmSpDpV7YWjxwJn5j8n4Nn5Vm4H8BuytdI1KpdflCRJUmVVlbuklD6aUiqklApkNeenDz0v2+amlJ6fUrpnasOeCSzdlyRJUmUTWYLxYGDDZAcy67iqiyRJkkYwkZsZPVi+LyIayWrWFwJXpZTWTUJsM5xJuiRJkiqbyDrp/39E3FDyPICfAd8G/h24NSIOnbwQZyhn0iVJkjSCiSzB+ELgVyXP/wfZRaSfAoZucvS+vYxr5oupWP1SkiRJM8FEMsXHAHeXPP8fwP0ppfellP4P8G/A86rpKCIKEXFuRNwRET0RsSYiLoiIjgnERUR8OyJSRPxpIufvW86kS5IkqbKJJOnNQOltMp9LVu4y5D5gWZV9XQRcCNwOnA1cDrwDuCpifFPNEfE3wKlA93jOqxnLXSRJkjSCiSTpa4CnAkTE0cAhwC9Kju9Htl76qPJzzwauSCm9LKV0SUrpXcC7yBL/V1YbUETMAf4V+ALwSLXn1ZZJuiRJkiqbSJL+f4AzIuJq4GpgG/CDkuPHAfdW0c+ryDLVz5TtvwToAk4fR0z/TLZSzQfHcU5tOZMuSZKkEUxknfTzyerSXwJsBV6XUtoCEBHzgL8lK2MZy5OBInB96c6UUk9E3JIfH1NEnEB2h9NXpZS2xXRJfqdLnJIkSdrnJrJOei/wxnwrt52sHr2riq6WAxvz/so9BDw9IppTSn0jdZCvz34J8JOU0rereM3Sc88CzgJYuXLleE6dJPWXpN+2ditX/P4hXnzMMp504IJJ7//ndz7Cj25dx5LOFvoHi6T8Nee3N3PU0k6ecsgils5tZXNXH49fPo9Cof7eo0oGi4lbH9pKYyHY2TvA4s4W9p/bypyWyv957ewd4N9/eR89/YPs19nCYxa2c8jiDrZ295PI/mWsWNDG9p4BNu7oZc2mLrZ09TNQTGze2cemnX2s397DQ5u7aWlsYE5rIw8+2kUELGxvZmFHMysWtDG/rYm5bU1s7+lnW/cA67f3sKNngMGUWD6vDYBNO/sopkRzY4GDF3ewfH4by+a1srCjmZbGBhZ2NDGnpYmBYpGUoLWpgfbmBlqbGmioMD49/YNs2tlHQyFobijQMzBIV98g27r7AegfTPzpoa3MaWlkMCUaIugvFmltbKBvsMjO3gG29wwAsHpT9jut3dJN/2CiramBQiF4eEs3+89tZeWidg5a1M7c1ib6B4vMzX/ftqYGmhqC1qYG5rY2Maelkc7WRhobXFFJkjR9TGQmfUQppSLZ7Ho12oFKCTpAT0mbEZN04N3A4cBLq3zNXVJKFwMXA6xatSqN9/y9tg9m0ovFxFV/XMsj23p5+ZMOYH57Ext39LGks2VY24e2dHPyZ68D4EvX3c+H/uZxvOjxS1k+v23M1+nqG+C6uzeyZnM3v1+9mYMWtXPG0w9iv85WAFJK/O7+Tbz+y7uW16cQUEzQ0dxAR0sj1/zx4T36XDq3lYZCsKN3gEVzmjl8vzkcvXweTzt0Ecc9Zj4AD2/tYf22Hh7a0s3W7n72n9vK4fvNYUF7My1NBdqbJ+ef96M7elm9qYuGQnDw4g4efLSLv2zuIiX487rt/OhPD3PX+uGXYSzpbOGx+3cyv70pS0xbG2koFHhocxcbd4z2z3pk7c0NLGhvZtGcZo5ePo/u/kF29AxwwsEL6GhuZGt3P+u29fCruzewtbufnv4ibU0NdLQ0sHhOCws7mimmxJ/XbQOypL5QCLZ09XPF7x9iR+9A1bE0NxQgsrEc0jdQpDhJ/zUtntNCc0OwdF4rrU0N7OwboLtvkCWdLezoHeCHtz7M5q7+qvub397EqgMX0tnaSCGChgIUIuhoaWTzzj7u3bCDLd399PQP0t03SHP+IWVBezNzWhrp7h+kf7BIQyFY0N5MW3MDhQjWb+the88A/YNFtnT1s70ni6m5sYGWxgJL8w8989qaaGoocMCCNtqbG+jpL1JMiXltTayY30ZrUwO9A4P0DRRpbizQ0dJIU0OBhggKBQiyx8ZCgUJAW3MDjYUCxZTYtLOPdduy/22mlOjpzz5UJRIpH4+UH4Osj5b8NTpbG5nT0rjr55bGAtPmG0lJmsHGzGIi4tkAKaVflj4fy1D7UXSRXWRaSWtJm5HiOgz4MPDxlNJ91cRUX6buj+BB77sGgONXzuf3q7cA8M8/+DPHrZzPzfnz/zhzFX995P67zvndfY8C8Ja/OoSv/eZB/unq2/mnq28H4AVH78+Dj3bxwscv5ae3r2dhRzMPPLqTV59wIIPFIp/+yV3DYvjCz+/lhIMXsrWrnzvXb9+1/9I3P4Vl89pYMb+NwWKitSlLCLZ29fOrezZkM8aDRW5avYV7HtlBa1OBtuYG7n5kBz++bT38FOa0NDJQLNLTXxz1fVg2r5Ujl3ZyzAHz2bC9l29dv5qnH7qIAxd1sGJ+K4VC0NtfZPGc5jwJL/CUQxbSP1Dkpgc3c88jO/jjQ1vZsH2kz5LZZ60j9uvkLc8+hONWzqelsYEt3X2s3dLDAxt3cvvD27ht7VYeu7ST9uZG+geLHHzYYk45bgXHr1zAwGCRex7ZwbptPTQ3FJjT2sjAYOIvW7qZ09LAkjmtzG9v4sBF7TQ1FGhtaqjmnwAAA/m3FU3jmEHe1tPPuq09bOnqp3dgkEe29dIzMEhTliXuSmC7+7MNyLK/XGNDcMCCdoop0TdQpCVPVBd0NBERBHDI4jm7PqNGQEMh6Bso0pT//h3NjWzv6WdeW9OYyeLWrn529A3Q3FBgS1cf23oG6O0fpL+Y6O4bZHtPP9t7BtjRO8CaTV38fvVm+gaLFIvZNyDFlNjRO8D8tiYOXtLBQYs7aGtqyBPmYvbNRVcfD2/tob25gcaGYLCYuPuRHXT3DZJSYn7+oamhEByxfycdLVny3DtQpLtvgPXbeln9aBdbuvvo6S+ytbv6Dxa10FjIPrjMaWmkvbmBCOhsbSKAwZQoFhNz25poLASD+dgH2Vj2DRQZnKxPaZI0hfaf28pnX3VcrcMYVQzNrIzYIKJI9me4LaXUV/J8xFOAlFIaNZuIiB8DJwLt5SUvEfFr4IiU0pJRzv8esAo4iT1n268lS+5fDOxMKT08/Ow9rVq1Kt14441jNZtct38fvv3a7Ofzqv3yYWwPbenmGZ/8rwmff88/v4iGQnDDA5s5/4d/3pXUj+VZhy/mUy9/Igs7mvnT2q28///eyp3rt3PCQQtJZLOF733hkRy+f+eEY1v9aBc3r9nMr+7eyJyWRo5c2snSea0sn99GMSXWbulm/basPGTjjl5ufHAz923YOayfhR3NbNqZ/ZOJgJSgubFASon+wd3/tPef28IzD1vCUcs6WTG/jXXbetja3c/Sua0ctWwuDYVgZV5uIVVjaJa7p3+QlqYCDYVg444+1m/roadvkJam7ENNb14m1D9YZLAIg8UiEBRTyvclegeKDAwWiQgWdjSzX2dL9kEooCP/FilidwKdyX4YKBbp7S+ys2+AHT0Dux639w6ws3f3z9kHkezDG2QfqCKCbd39DBSLNBYK2R+DlHZ9IGycJmVqkma3WibpEXFTSmnVWO2qqQd4A1lS3l/2fG/dADwfOIGSO5hGRCtwLDDWTPyBZHXtt41w/G7gGuBv9jrSqTBFXyfflc9a/92qA/jxbeu58q1P55Alc/jfv7qPiOCNzzyYa+98hDNLSk+GPOexS3bV7Z5w8EKufOszGBgsMlBMDBQTP/rTOh6/Yi6LOlrYtLOPR7b37CrpKJ3xPH7lAn587rNJKU3q1+YrF7WzclE7pxy7ouLxI5fOHbYvpcS27gE6WxvZ2TdAZ55Qd/UNMFDM6pzXbe1h2bxWegeK3Lx6Cw2F4KDF7SybN3apjzQeEUFbcwNtzbvnMFbMz75ZkiSp1Jgz6VP2whHHAH8ArkwpnVqy/2zgs8BrU0rfyPctA+YBq1NKXfm+E4H5Fbr+V7Ka9ncBD6eUfj1WLDWZSf/z1XDZa7KfJ3Em/UvX3c8/XX07N33wRBbNGV57XmqwmCgE1p9KkiTtI5M5k17e8dOBk4EjgLlk66TfCVyTUvrvavtJKd0aEV8A3h4RV5CttX4U2R1HfwFcWtL8fOAMspscXZuf/zMqiIhPAztSSt8Z32+2j5Ukxv2DRf773kdpb25gS1c/y+e38bjlw2eFK1mzqYut3f185TcP8PGXPJ5r/riWztZGFnY0j3lupdU5JEmSVHtVJ+kRMRf4FvBCKl/1+P6IuAZ4TUppe4XjlZwDPEC2FOLJwEbgc8CH85ViZrDdb+GnfnwnF/9yz2tff3Lus1m5sJ3Wpgb+/Rf30lAIjj9wAUfs37lrab+hC0SHfOemv+zu3dlxSZKkaWs8M+nfIbvQ8zrgS8AfyWbR5wJPAN5EVv99GdlFm2NKKQ0CF+TbaO3OBM6sss+DqmlXc7F7xY3yBB3g+RdlJflvfc6h/Ou1e97A9TOnHcsFP71zxK4/dsrRkxSkJEmSaqGqJD0iXkCWoF+QUnp3hSY3A1/NS03OjYiTUko/ncQ4Z54qZ7rLE3SAcy67ZdfPRy7t5EfnVLUqpiRJkqaJahdQfhXwIPCeMdq9B1gNvHpvgpodxleO8ozDFvHO5x2+++yAi057ogm6JEnSDFRtucuTgO+mMZaCSSkVI+K7ZLPuGs0IM+nffdszeMkXfs1Ljl3OO553OC/5wq/Z1jPA8SsXcO5JR/CiY5ayYXsvzzp8xCXkJUmSNM1Vm6SvIFvBpRp3UmX9+Kw2QpJ+7GPm88AnT971/I/nvYC71m/n0CVzgGwt8COX7pMIJUmSVCPVJulzgWpXbNkOzJlYOLNJ9eUuR+zFXTolSZI0/VRbk15gfHcZrbbf2cslEiVJkjSC8SzB+OKIqKbQ4kkTDUaSJEnS+JL0V1P9qi3jmXWfnUquwd1/bgvrt/XWMBhJkiTVk2qT9OdOaRSz3JyWRtZjki5JkqRMVUl6SukXUx3IbNPTP0hryfNXnbCS+zbsqFk8kiRJqh/jKXfRJPrmbx/kjSXPz3/ZMTWLRZIkSfXFVVhqZHD0+0JJkiRpFjNJr5G2RpdglCRJUmUm6TXS3ORbL0mSpMrMFGuktXH3W2/hiyRJkkqZpNdIc8Put75YNE2XJEnSbibpNVJa7XLMAfNrF4gkSZLqjksw1siy+e0AvKL3w3zt1CfUOBpJkiTVE2fSa2RoJv0fTzmOtuaG2gYjSZKkumKSXiMpXyc9XIlRkiRJZUzSa2TXpaJm6ZIkSSpjkl4jKRUBCEzSJUmStCeT9FrJp9LDmXRJkiSVMUmvkd016SbpkiRJ2pNJeo0kTNIlSZJUmUl6jaRd5S61jUOSJEn1xyS9ZobWdzFLlyRJ0p5M0mtkqCa9YI4uSZKkMibptZIvwUg4BJIkSdqTGWKNDBW7FCxKlyRJUhmT9BrZdeGoNemSJEkqY5JeI0M16RalS5IkqVxNk/SIKETEuRFxR0T0RMSaiLggIjqqOHdBRLwzIn6Sn9cdEXdGxMUR8Zh9Ef/eGVonvcZhSJIkqe7Ueib9IuBC4HbgbOBy4B3AVRFjXlH5FOACsmz388DbgR8ApwO3RsTjpiroybDrjqOWu0iSJKlMY61eOCKOJkvMr0gpnVqy/37gs8ArgUtH6eIO4LEppXvL+r0G+CnwMeDlkx33pBmqSa/1xyRJkiTVnVqmiK8iu5PPZ8r2XwJ0kc2Ijyil9EB5gp7v/xmwCXj8JMU5JXbPpJulS5IkaU+1zBCfDBSB60t3ppR6gFvy4+MWEfOATmD93gY4lRJDNzOy3EWSJEl7qmWSvhzYmFLqrXDsIWBxRDRPoN8PAk3AV0drFBFnRcSNEXHjhg0bJvAyeyftXoNRkiRJ2kMtk/R2oFKCDtBT0qZqEfFy4H8CPwa+PFrblNLFKaVVKaVVS5YsGc/LTIqhHL321+5KkiSp3tQyQ+wCWkY41lrSpioR8WLgm8BNwN+ltDsNrkexq9ylxoFIkiSp7tQySV9LVtJSKVFfQVYK01dNRxHxQuAK4Dbg+SmlbZMX5tToW3MzAGGWLkmSpDK1TNJvyF//hNKdEdEKHAvcWE0nEfEC4EqyJRlPTCltnuQ4p0TziifwUCxl/n4rax2KJEmS6kwtk/TLyFYLP6ds/5vJatG/ObQjIpZFxJERsUeNekQ8H/gucBfwvJTSpqkNefKs+tu/Z8VH7mTOvIW1DkWSJEl1pmY3M0op3RoRXwDeHhFXkN0t9CiyO47+gj1vZHQ+cAbwXOBagIhYBXyPbH2ULwMvirLlDFNK35ja30KSJEmafDVL0nPnAA8AZwEnAxuBzwEfTikVxzj38ey+wPSiEdqYpEuSJGnaiTpfBGWfWLVqVbrxxqpK4CVJkqQJi4ibUkqrxmrnIt2SJElSnTFJlyRJkuqMSbokSZJUZ0zSJUmSpDpjki5JkiTVGZN0SZIkqc6YpEuSJEl1xiRdkiRJqjMm6ZIkSVKdMUmXJEmS6oxJuiRJklRnTNIlSZKkOmOSLkmSJNUZk3RJkiSpzpikS5IkSXXGJF2SJEmqMybpkiRJUp0xSZckSZLqjEm6JEmSVGdM0iVJkqQ6Y5IuSZIk1RmTdEmSJKnOmKRLkiRJdcYkXZIkSaozJumSJElSnTFJlyRJkuqMSbokSZJUZ0zSJUmSpDpjki5JkiTVGZN0SZIkqc6YpEuSJEl1pqZJekQUIuLciLgjInoiYk1EXBARHePo48UR8ZuI2BkRmyLi8og4eCrjliRJkqZSrWfSLwIuBG4HzgYuB94BXBURY8YWES8DrgbagHcDnwKeDfw6IpZPVdCSJEnSVGqs1QtHxNFkifkVKaVTS/bfD3wWeCVw6SjnNwGfA9YAz0op7cj3/xC4CTgPOGuq4pckSZKmSi1n0l8FBPCZsv2XAF3A6WOc/1fAcuB/DyXoACmlW4BrgdPyRF6SJEmaVmqZpD8ZKALXl+5MKfUAt+THxzof4L8rHPstMBc4Yi9jlCRJkva5Wibpy4GNKaXeCsceAhZHRPMY5w+1rXQ+wIq9iE+SJEmqiZrVpAPtQKUEHaCnpE3fKOczQh89ZW2GiYiz2F2zviMi7hw51CmzGNhYg9fVvuU4zw6O8+zgOM98jvHsUMtxPrCaRrVM0ruA/UY41lrSZrTzAVomcn5K6WLg4tECnGoRcWNKaVUtY9DUc5xnB8d5dnCcZz7HeHaYDuNcy3KXtWQlLZWS7BVkpTAjzaIPnT/UttL5ULkURpIkSaprtUzSb8hf/4TSnRHRChwL3FjF+QBPq3DsqcA24K69jFGSJEna52qZpF8GJOCcsv1vJqsl/+bQjohYFhFHRkRpjfkvgIeBN0XEnJK2TwSeA1yeUuqfotgnS03LbbRuueIDAAALf0lEQVTPOM6zg+M8OzjOM59jPDvU/ThHSql2Lx7xOeDtwJXAD4CjyO44+mvgr1NKxbzdV4AzgOemlK4tOf8VZMn+H8jWV58LnEuW/D8ppWS5iyRJkqadWl44Ctks+gNkq6ycTHaV7eeADw8l6KNJKV0eEd3AB4FPk6308p/Ae03QJUmSNF3VdCZdkiRJ0nC1rEmflSKiEBHnRsQdEdETEWsi4oKI6Kh1bLNJRBwRER+LiN9GxIaI2B4Rt0TEP1Yai4h4bER8NyI2R8TOiPhVRPz1CH2Pa4ynsm/tKSLaI+L+iEgR8fkKxx3naSoiFkbEpyPinvw92xARP4+IZ5W1c4ynqYiYExEfiIhb8/9nb4yI30TEmRERZW0d5zoXEe+PiMsj4r78/8kPjNF+Wo7pePoeJqXktg834H+R1cxfQXaR7IVAP/BfQKHW8c2WDfgksJ3sAuWzgb9n98XMfwDaStoeCjwKrAfeD7wVuDkftxP3Zoynsm+3iuP+6XzcE/D5fTUWjvOUj+uBwP3Ahvy/7TeQXZ/0ZeCVjvH038gmFX8FDAL/QVYmew7wu/x9/BfHeXpt+fvyKPBTYBPwwChtp+WYjrfvYa9V60GaTRtwNFAE/m/Z/rPzAX91rWOcLRuwCphXYf/H87F4e8m+b+d/GI4t2TcHeBC4k7xsbCJjPJV9uw0b2+OBAeBdVE7SHedpupElb2uAZWO0c4yn6Ua23HICLirb3wzcB2xxnKfXBhxS8vOfGD1Jn5ZjOp6+K/7etR6k2bSxOwF8Vtn+VmAn8INaxzjbN+CYfIz+LX/eAfQA/1mh7YfytidMZIynsm+3Ye9nA3ATcDVwEGVJuuM8fTfg2fn7dXb+vAlor9DOMZ7GG/CC/D17d4Vj1wMPOc7Td2OUJH26jul4+660WZO+bz2Z7BPY9aU7U0o9wC35cdXWAfnj+vzxCUAL8N8V2v42fywdt/GM8VT2rT2dCxxJtuRrJY7z9PXi/HF1RFwFdAM7I+KuiDi9pJ1jPL1dD2wB3hMRr4iIlXmt7/nAk4Dz8naO88wzXcd0vH0PY5K+by0HNqaUeiscewhYHBHN+zgm5SKiAfgwWUnEpfnu5fljpSU9h/atKNk3njGeyr6Vi4iDgY8CH0spPTBCM8d5+nps/ngJsJDsnhpvBPqAr0fE6/PjjvE0llLaDPwtWe3yt8nKBe4A3gacmlK6JG/qOM8803VMx9v3MCbp+1Y72VrulfSUtFFtfAZ4Ktk6/Xfm+4bGo9K4VRqz8YzxVPat3b5IdlHhhaO0cZynr878cTvZDe++mVL6D+BZZDOvn4iIAo7xTLCDrCzi08DLgDcB9wCXRsRJeRvHeeaZrmM63r6HMUnft7rIvvqopLWkjfaxiPgnslKIi1NK55ccGhqPSuNWaczGM8ZT2beAvNzh+cDfp5T6R2nqOE9f3fnjt1JKfUM785nX7wNLyWbbHeNpLCKOAX4D/DSl9O6U0pUppS8BzwTWAZfk34Y6zjPPdB3T8fY9jEn6vrWW7KuQSgO2guwrlL4KxzSFIuI8srvWfplsKcZSa/PHSl9JDe0r/SprPGM8lX3Pevn7dCHwA2BdRBwWEYeRLdcHMC/fNx/HeTr7S/64rsKxh/PHBTjG0925ZInN5aU7U0pdwDVk/10fhOM8E03XMR1v38OYpO9bN5C95yeU7oyIVuBY4MZaBDWbRcRHgI8AXwPelPLLrkvcSvZV1dMqnP7U/LF03MYzxlPZt6ANWAKcDNxdsl2bHz89f/4mHOfpbOgCrgMqHBva9wiO8XQ3lNQ0VDjWWPLoOM8803VMx9v3cLVedmc2bWTL+422vubptY5xNm1kF4kmsgR9xJtKkM3cDAJPLNk3tM7pXey5huq4xngq+57tG9lSfC+vsP1D/n79MH9+hOM8fTeyWfJtZDPqc0r2LyOrYb5rX4yDYzzl43xR/t68p2z/0Ddhm4BGx3l6boy9Tvq0HNPx9F3x9671wMy2Dfgcu+9U9SbgArI7T13LLL/72D4eh7fl4/Ag8DqyWdXS7aSStoflfwDWA+9j9x3DBoAX7M0YT2XfbiOO/UFUvpmR4zxNN7K7TyayP/Tvyt/jB8lWeHm+Yzz9N7JylkfJEqSvk5UmfoDsovAEvNVxnl4b8FqyUtMP5u/n5pLnr91X73s99T3stWo9SLNtI/uq7n+S3Wmql6we6UJKZoDc9sk4fCX/j2yk7dqy9kcB3yNbLaILuI4Rbuk73jGeyr7dKr6HB1EhSXecp/dGttrHb8luKLId+AnwDMd45mxkt1j/Ktm3Jv1k36D8EniZ4zz9NrKktqq/wdN5TMfTd/kWeQeSJEmS6oQXjkqSJEl1xiRdkiRJqjMm6ZIkSVKdMUmXJEmS6oxJuiRJklRnTNIlSZKkOmOSLkmSJNUZk3RJ0pSLiOdERIqIM2sdiyRNBybpkjQNlCS5/1/+fH5EnBcRz6lxaLtExLF5TAfVOhZJmu4aax2AJGlC5gMfyX++toZxlDqWLKZrgQfKjv0SaCO7nbskaQzOpEuShomIzsnsL6VUTCn1pJQGJ7NfSZqpTNIlaZrJS1zuz59+JC+DSRHxQFm70yLiuojYHhFdEfG7iHh5hf5SRHwlIp6Xt98BXJUfWx4RF0TELRGxOSJ6IuL2iHhvRDSU9HEe8OX86c9LYvrKUMyVatIjoiMizo+IeyOiNyLWRcTXIuLA8t956PyIeH1E3Ja3fzAi3jPxd1OS6pPlLpI0/fwZOBe4CLgSuCLfv2OoQUR8HPhH4EfAh4Ai8FLg8oh4e0rpC2V9rgJOBS4Bvlqy/wnAy/LXuRdoAl4EfBI4BHhL3u4KYBlwFvCJPEbycyqKiEbgx8AzgO8AFwCHA/8APD8iVqWU/lJ22t8D+wNfArYApwP/EhF/SSldOtJrSdJ0EymlWscgSRpDPnv+c+DdKaVP5xdn3g98NKV0Xlnb44GbgPNTSh8oO/Zd4K+BFSml7fm+oT8EJ6WUflbWvg3oSWV/LCLi68CrgQNSSg/n+84km01/bkrp2hHif31K6Sv5vjcDFwOfSim9p6TtycDVwDdSSq8tO/9h4HEppS35/nbgQeCelNLTRn4HJWl6sdxFkmae1wAJ+GpELC7dgO8DnUB5QvuH8gQdIKXUPZSgR0RzRCzM+/kx2d+QVXsR50vJZvjPL3vNa4BbgFMiovzv1JeHEvS8bRfwW7IZeEmaMSx3kaSZ5ygggDtGabN/2fO7KjXKS1LeB7wOOCzvt9SCCcYIcDCwNqW0ucKx28hWi1kMPFKy/74KbR8FFu1FHJJUd0zSJWnmCbKZ9BcBI62mclvZ864R2l0InA1cBvwzWcLcDxwP/At7941secJfDVeHkTQrmKRL0vQ02gVFdwMvBFanlP48SrtqvBb4ZUrplaU7I+KwccZUyb3ACyNifmkJS+5xwDZg4zj7lKQZwZp0SZqehlZyWVjh2Nfzx0+ULpM4JCL2G8frDFI24x0RHWSry4wnpkq+S/Z36H1l/b8IOA74fkqpOI5YJWnGcCZdkqahlNKjEXEP8MqIuBdYD+xMKV2VUrohIj4CfBS4JSIuB9aSLZH4JODFQHOVL/Ud4C0RcRnwM7Ja9jeQ1YGXu4HsQtB/jIgFwE7g/pTS70bo+yvAGcB789VqfklW9/7W/Pf5wAjnSdKMZ5IuSdPXa8jWSv8EMLQU4VUAKaWPRcRNwDuAc4AOsnryPwHvHMdrvAvYDvwdcAqwhmzZxBvIkvZdUkqrI+INwHuBL5Ktqf5VoGKSnlLqj4gXAB8ETiNbj30LcDnwwZTSmnHEKUkziuukS5IkSXXGmnRJkiSpzpikS5IkSXXGJF2SJEmqMybpkiRJUp0xSZckSZLqjEm6JEmSVGdM0iVJkqQ6Y5IuSZIk1RmTdEmSJKnOmKRLkiRJdeb/AWha3Ab2fRo6AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 864x1440 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#This cell produces the distance to ground truth Order statistics\n",
    "plt.figure(figsize = (12,20))\n",
    "plt.subplots_adjust(hspace = 0.25)\n",
    "plt.subplot(411)\n",
    "classA1diff = np.abs(classA1 - persistence_order[0])\n",
    "classloglin1diff = np.abs(classloglin1 - persistence_order[0])\n",
    "#classPL1diff = np.abs(classPL1 - persistence_order[0])\n",
    "plt.plot([np.mean(classloglin1diff[:i]) for i in range(1,ite)],label=\"RPDG\")\n",
    "#plt.plot([np.mean(classPL1diff[:i]) for i in range(1,ite)],label=\"RPDG_MPLE\")\n",
    "plt.plot([np.mean(classA1diff[:i]) for i in range(1,ite)],label=\"MWG\")\n",
    "plt.ylim(0,1)\n",
    "plt.xticks(color='w')\n",
    "plt.ylabel(\"Distance\")\n",
    "plt.legend(ncol=2)\n",
    "plt.title(\"Running average distance: first largest persistence value\")\n",
    "plt.subplot(412)\n",
    "c = classloglin2\n",
    "cdiff = np.abs(c - persistence_order[1])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"RPDG\")\n",
    "plt.ylim(0,1)\n",
    "#c = classPL2\n",
    "#cdiff = np.abs(c - persistence_order[1])\n",
    "#plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"RPDG_MPLE\")\n",
    "c = classA2\n",
    "cdiff = np.abs(c - persistence_order[1])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"MWG\")\n",
    "plt.xticks(color='w')\n",
    "plt.ylabel(\"Distance\")\n",
    "plt.legend(ncol=2)\n",
    "plt.title(\"Running average distance: second largest persistence value\")\n",
    "plt.subplot(413)\n",
    "c = classloglin3\n",
    "cdiff = np.abs(c - persistence_order[2])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"RPDG\")\n",
    "plt.ylim(0,1)\n",
    "#c = classPL3\n",
    "#cdiff = np.abs(c - persistence_order[2])\n",
    "#plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"RPDG_MPLE\")\n",
    "c = classA3\n",
    "cdiff = np.abs(c - persistence_order[2])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"MWG\")\n",
    "plt.xticks(color='w')\n",
    "plt.ylabel(\"Distance\")\n",
    "plt.legend(ncol=2)\n",
    "plt.title(\"Running average distance: third largest persistence value\")\n",
    "plt.subplot(414)\n",
    "c = classloglin4\n",
    "cdiff = np.abs(c - persistence_order[3])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"RPDG\")\n",
    "plt.ylim(0,1)\n",
    "#c = classPL4\n",
    "#cdiff = np.abs(c - persistence_order[3])\n",
    "#plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"RPDG_MPLE\")\n",
    "c = classA4\n",
    "cdiff = np.abs(c - persistence_order[3])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"MWG\")\n",
    "plt.ylim(0,1)\n",
    "plt.legend(ncol=2)\n",
    "plt.title(\"Running average distance: fourth largest persistence value\")\n",
    "plt.xlabel(\"Iteration\")\n",
    "plt.ylabel(\"Distance\")\n",
    "plt.savefig(\"Figures/AsymLowNoise100KOrderStatisticsMWG2x2.jpg\",bbox_inches=\"tight\") #Save image"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "346f7150-da45-42c9-b368-fce56d4cdb70",
   "metadata": {},
   "outputs": [],
   "source": [
    "classA1diff = np.abs(classA1 - persistence_order[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d573ee11-50bb-494c-aa63-60acc2fa22f9",
   "metadata": {},
   "outputs": [],
   "source": [
    "classA1[0], classloglin1[0]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "69519fdd-52ac-454a-876d-6c4a8ea949a2",
   "metadata": {},
   "source": [
    "# Move Only <a id='move_only'></a>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "00c3d7ec-05f1-4f35-8cf8-b3907850c4fe",
   "metadata": {},
   "outputs": [],
   "source": [
    "D_comp_loglin = np.load(\"LowNoisePD.npy\",allow_pickle=True).item()\n",
    "D_comp_loglin_move = np.load(\"PDLowNoiseMoveOnly.npy\",allow_pickle=True).item()\n",
    "D_out = np.load(\"AsymAdlerLowNoise100K.npy\",allow_pickle=True).item()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "25d009ce-fd89-4223-a60c-1d0f1ecaa5dd",
   "metadata": {},
   "outputs": [],
   "source": [
    "from statsmodels.distributions.empirical_distribution import ECDF\n",
    "classloglin1 = np.array([np.max(D_comp_loglin[i][:,1]) for i in range(ite)])\n",
    "#to build classloglin2, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin2 = np.zeros(ite) #initialize classloglin 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin2[i] = pers_tmp[1] #grab the second highest value (or nan)\n",
    "classloglin2 = classloglin2[classloglin2==classloglin2] #omit the nan values\n",
    "#to build classloglin3, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin3 = np.zeros(ite) #initialize classloglin 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin3[i] = pers_tmp[2] #grab the third highest value (or nan)\n",
    "classloglin3 = classloglin3[classloglin3==classloglin3] #omit the nan values\n",
    "#to build classloglin4, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin4 = np.zeros(ite) #initialize classloglin 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin4[i] = pers_tmp[3] #grab the fourth highest value (or nan)\n",
    "classloglin4 = classloglin4[classloglin4==classloglin4] #omit the nan values\n",
    "classloglin_move1 = np.array([np.max(D_comp_loglin_move[i][:,1]) for i in range(ite)])\n",
    "#to build classloglin_move2, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin_move2 = np.zeros(ite) #initialize classloglin_move 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin_move[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin_move2[i] = pers_tmp[1] #grab the second highest value (or nan)\n",
    "classloglin_move2 = classloglin_move2[classloglin_move2==classloglin_move2] #omit the nan values\n",
    "#to build classloglin_move3, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin_move3 = np.zeros(ite) #initialize classloglin_move 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin_move[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin_move3[i] = pers_tmp[2] #grab the third highest value (or nan)\n",
    "classloglin_move3 = classloglin_move3[classloglin_move3==classloglin_move3] #omit the nan values\n",
    "#to build classloglin_move4, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classloglin_move4 = np.zeros(ite) #initialize classloglin_move 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_comp_loglin_move[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classloglin_move4[i] = pers_tmp[3] #grab the fourth highest value (or nan)\n",
    "classloglin_move4 = classloglin_move4[classloglin_move4==classloglin_move4] #omit the nan values\n",
    "classA1 = np.array([np.max(D_out[i][:,1]) for i in range(ite)])\n",
    "#to build classA2, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classA2 = np.zeros(ite) #initialize classA 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_out[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classA2[i] = pers_tmp[1] #grab the second highest value (or nan)\n",
    "classA2 = classA2[classA2==classA2] #omit the nan values\n",
    "#to build classA3, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classA3 = np.zeros(ite) #initialize classA 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_out[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classA3[i] = pers_tmp[2] #grab the third highest value (or nan)\n",
    "classA3 = classA3[classA3==classA3] #omit the nan values\n",
    "#to build classA4, we need to grab the second highest persistence from each of the ite iterations\n",
    "#however, some diagrams may not have enough points. In that case, we set value to nan and omit\n",
    "classA4 = np.zeros(ite) #initialize classA 2\n",
    "for i in range(ite): #loop over the ite iterations\n",
    "    D_tmp = D_out[i].copy() #set D_tmp to copy in order to not change the original\n",
    "    pers_tmp = np.sort(D_tmp[:,1])[::-1] #sort persistence in D_tmp from largest to smallest\n",
    "    if pers_tmp.shape[0]<5: #if there are not enough points, pad on right with nan\n",
    "        tmp = np.nan*np.zeros(5)\n",
    "        tmp[:pers_tmp.shape[0]] = pers_tmp\n",
    "        pers_tmp = tmp\n",
    "    classA4[i] = pers_tmp[3] #grab the fourth highest value (or nan)\n",
    "classA4 = classA4[classA4==classA4] #omit the nan values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1e95fad7-7b8b-433e-89ce-b63a3a5c7959",
   "metadata": {},
   "outputs": [],
   "source": [
    "#This cell produces the distance to ground truth Order statistics\n",
    "plt.figure(figsize = (12,20))\n",
    "plt.subplots_adjust(hspace = 0.13, wspace=0.05)\n",
    "plt.subplot(411)\n",
    "classA1diff = np.abs(classA1 - persistence_order[0])\n",
    "classloglin1diff = np.abs(classloglin1 - persistence_order[0])\n",
    "classloglin_move1diff = np.abs(classloglin_move1 - persistence_order[0])\n",
    "#classPL1diff = np.abs(classPL1 - persistence_order[0])\n",
    "plt.plot([np.mean(classloglin1diff[:i]) for i in range(1,ite)],label=\"Full RPDG\")\n",
    "plt.plot([np.mean(classloglin_move1diff[:i]) for i in range(1,ite)],label=\"RPDG move only\")\n",
    "plt.plot([np.mean(classA1diff[:i]) for i in range(1,ite)],label=\"MWG\")\n",
    "plt.ylim(0,1.1)\n",
    "plt.legend(ncol=3)\n",
    "plt.title(\"Running average distance from O(1)\")\n",
    "plt.subplot(412)\n",
    "c = classloglin2\n",
    "cdiff = np.abs(c - persistence_order[1])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"Full RPDG\")\n",
    "plt.ylim(0,1.1)\n",
    "c = classloglin_move2\n",
    "cdiff = np.abs(c - persistence_order[1])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"RPDG move only\")\n",
    "plt.ylim(0,1.1)\n",
    "#c = classPL2\n",
    "#cdiff = np.abs(c - persistence_order[1])\n",
    "#plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"RPDG_MPLE\")\n",
    "c = classA2\n",
    "cdiff = np.abs(c - persistence_order[1])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"MWG\")\n",
    "plt.legend(ncol=3)\n",
    "plt.title(\"Running average distance from O(2)\")\n",
    "plt.subplot(413)\n",
    "c = classloglin3\n",
    "cdiff = np.abs(c - persistence_order[2])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"Full RPDG\")\n",
    "plt.ylim(0,1.1)\n",
    "c = classloglin_move3\n",
    "cdiff = np.abs(c - persistence_order[2])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"RPDG move only\")\n",
    "plt.ylim(0,1.1)\n",
    "#c = classPL3\n",
    "#cdiff = np.abs(c - persistence_order[2])\n",
    "#plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"RPDG_MPLE\")\n",
    "c = classA3\n",
    "cdiff = np.abs(c - persistence_order[2])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"MWG\")\n",
    "plt.legend(ncol=3)\n",
    "plt.title(\"Running average distance from O(3)\")\n",
    "plt.subplot(414)\n",
    "c = classloglin4\n",
    "cdiff = np.abs(c - persistence_order[3])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"Full RPDG\")\n",
    "plt.ylim(0,1.1)\n",
    "c = classloglin_move4\n",
    "cdiff = np.abs(c - persistence_order[3])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"RPDG move only\")\n",
    "plt.ylim(0,1.1)\n",
    "#c = classPL4\n",
    "#cdiff = np.abs(c - persistence_order[3])\n",
    "#plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"RPDG_MPLE\")\n",
    "c = classA4\n",
    "cdiff = np.abs(c - persistence_order[3])\n",
    "plt.plot([np.mean(cdiff[:i]) for i in range(1,ite)],label=\"MWG\")\n",
    "plt.ylim(0,1.1)\n",
    "plt.legend(ncol=3)\n",
    "plt.title(\"Running average distance from O(4)\")\n",
    "plt.savefig(\"Figures/AsymLowNoise100KOrderStatisticsMWGFullMove.jpg\",bbox_inches=\"tight\") #Save image"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

